Evaluation of three-loop self-energy master integrals with four or five propagators

I obtain identities satisfied by the 3-loop self-energy master integrals with four or five propagators with generic masses, including the derivatives with respect to each of the squared masses and the external momentum invariant. These identities are then recast in terms of the corresponding renormalized master integrals, enabling straightforward numerical evaluation of them by the differential equations approach. Some benchmark examples are provided. The method used to obtain the derivative identities relies only on the general form implied by integration by parts relations, without actually following the usual integration by parts reduction procedure. As a byproduct, I find a simple formula giving the expansion of the master integrals to arbitrary order in the external momentum invariant, in terms of known derivatives of the corresponding vacuum integrals.

==> anc/derivatives <==
(*
  This file contains the explicit results for the derivatives of the
  3-loop renormalized self-energy master integral functions with
  topologies I4, I5a, I5b, and I5c, as described in the paper 
  "Evaluation of three-loop self-energy master integrals with 
  four or five propagators", by Stephen P. Martin.
  It also contains the derivatives of the 1-loop, 2-loop and 3-loop 
  descendants of those integrals, with topologies shown in Figure 2.1.

  This file can be read into Mathematica.

  The renormalized master integrals are the ones denoted by non-boldfaced 
  letters in the above paper. Here, I4[w, x, y, z], I5a[v, w, x, y, z], 
  I5b[v, w, x, y, z], and I5c[v, w, x, y, z] are defined by eqs. (2.26)-(2.38), 
  where v, w, x, y, z are squared mass arguments. Each of these functions 
  also depends on the external momentum invariant s = -p^2 and the 
  renormalization scale Q, but s and Q are not included explicitly in the 
  list of arguments.

  In this file, the remaining master integrals are obtained as derivatives of 
  these functions with respect to squared masses:

    I41[w, x, y, z] = I4[w', x, y, z],
    I412[w, x, y, z] = I4[w', x', y, z],
    J4[w, x, y, z] = w I4[w'', x, y, z] + A[w]/4 - 13 w/12,

  and

    I5a1[v, w, x, y, z] = I5a[v', w, x, y, z],
    I5a2[v, w, x, y, z] = I5a[v, w', x, y, z]

  and

    I5b1[v, w, x, y, z] = I5b[v', w, x, y, z],
    I5b2[v, w, x, y, z] = I5b[v, w', x, y, z]

  and

    I5c3[v, w, x, y, z] = I5c[v, w, x', y, z],

  where a prime denotes a derivative with respect to that argument. Also,
  A[x] and B[x,y] are the renormalized 1-loop integrals defined by eqs. 
  (2.19) and (2.20), while I2[x, y, z], S[x, y, z], and T[x, y, z] are the
  renormalized 2-loop integrals defined by eqs. (2.21)-(2.25), and 
  F[w, x, y, z] and G[v, w, x, y, z] are the renormalized 3-loop vacuum 
  integral defined by eqs. (2.40) and (2.41).

  Below, the notations

    derivative[XXX][1, 0, 0, 0, 0][v_, w_, x_, y_, z]
    derivative[XXX][0, 1, 0, 0, 0][v_, w_, x_, y_, z]
    derivative[XXX][0, 0, 1, 0, 0][v_, w_, x_, y_, z]
    derivative[XXX][0, 0, 0, 1, 0][v_, w_, x_, y_, z]
    derivative[XXX][0, 0, 0, 0, 1][v_, w_, x_, y_, z]

  mean the derivatives of XXX[v, w, x, y, z] with respect to v, w, x, y, z,
  respectively, where XXX = I5a, I5a1, I5a2, I5b, I5b1, I5b2, I5c, and I5c3.

  A similar notation holds for the 4-propagator integrals XXX = J4, I41, I412,
  and for the descendant and 0-momentum renormalized integrals XXX = A, B, S, 
  T, I2, F, G mentioned above, in the obvious way.

  The notation

    sdds[XXX][v_, w_, x_, y_, z_]

  means s d/ds of XXX[v, w, x, y, z], and the notation

    Q2ddQ2[XXX][v_, w_, x_, y_, z_]

  means Q^2 d/d(Q^2) of XXX[v, w, x, y, z], where Q is equal to the
  renormalization scale in the MSbar scheme, as in eq. (2.18).

  The homogeneous polynomial functions DELTA (degree 2) and PSI (degree 4)
  and OMEGA (degree 8) are defined in eqs. (2.52)-(2.56) of the paper.

  The notations used in this file, and in the corresponding paper above,
  are consistent with those used in the following papers:

  "Evaluation of two loop selfenergy basis integrals using differential 
   equations", hep-ph/0307101

  "TSIL: A Program for the calculation of two-loop self-energy integrals",
   hep-ph/0501132  

  "Evaluation of the general 3-loop vacuum Feynman integral" 1610.07720
  
  "Renormalized $\epsilon$-finite master integrals and their virtues: 
   The three-loop self-energy case" 2112.07694

  There is one exception; in the last paper and its ancillary file, doubled
  propagators were used instead of derivatives with respect to the squared 
  mass, leading to some extra minus signs. In particular:

    I41[w,x,y,z] (here) = -I41[w,x,y,z] (in 2112.07694)
    I5a1[v,w,x,y,z] (here) = -I5a1[v,w,x,y,z] (in 2112.07694)
    I5a2[v,w,x,y,z] (here) = -I5a2[v,w,x,y,z] (in 2112.07694)
    I5b1[v,w,x,y,z] (here) = -I5b1[v,w,x,y,z] (in 2112.07694)
    I5b2[v,w,x,y,z] (here) = -I5b2[v,w,x,y,z] (in 2112.07694)
    I5c3[v,w,x,y,z] (here) = -I5c3[v,w,x,y,z] (in 2112.07694)
    
*)

(* ------- Symmetry properties of functions in Mathematica language ------ *) 

Attributes[B] = {Orderless};

Attributes[I2] = {Orderless};

Attributes[S] = {Orderless};
T[x_,y_,z_] /; Not[OrderedQ[{y,z}]] := T[x,z,y];

F[w_,x_,y_,z_] /; Not[OrderedQ[{x,y}]] := F[w,y,x,z];
F[w_,x_,y_,z_] /; Not[OrderedQ[{y,z}]] := F[w,x,z,y];

G[v_, w_, x_, y_, z_] /; Not[OrderedQ[{w,x}]] := G[v, x, w, y, z];
G[v_, w_, x_, y_, z_] /; Not[OrderedQ[{y,z}]] := G[v, w, x, z, y];
G[v_, w_, x_, y_, z_] /; Not[OrderedQ[{{w,x},{y,z}}]] := G[v, y, z, w, x];

Attributes[J4] = {Orderless};
I41[w_,x_,y_,z_] /; Not[OrderedQ[{x,y}]] := I41[w,y,x,z];
I41[w_,x_,y_,z_] /; Not[OrderedQ[{y,z}]] := I41[w,x,z,y];
I412[w_,x_,y_,z_] /; Not[OrderedQ[{w,x}]] := I412[x,w,y,z];
I412[w_,x_,y_,z_] /; Not[OrderedQ[{y,z}]] := I412[w,x,z,y];

I5a[v_,w_,x_,y_,z_] /; Not[OrderedQ[{w,x}]] := I5a[v,x,w,y,z];
I5a[v_,w_,x_,y_,z_] /; Not[OrderedQ[{y,z}]] := I5a[v,w,x,z,y];
I5a[v_,w_,x_,y_,z_] /; Not[OrderedQ[{{w,x},{y,z}}]] := I5a[v,y,z,w,x];
I5a1[v_,w_,x_,y_,z_] /; Not[OrderedQ[{w,x}]] := I5a1[v,x,w,y,z];
I5a1[v_,w_,x_,y_,z_] /; Not[OrderedQ[{y,z}]] := I5a1[v,w,x,z,y];
I5a1[v_,w_,x_,y_,z_] /; Not[OrderedQ[{{w,x},{y,z}}]] := I5a1[v,y,z,w,x];
I5a2[v_,w_,x_,y_,z_] /; Not[OrderedQ[{y,z}]] := I5a2[v,w,x,z,y];

I5b[v_,w_,x_,y_,z_] /; Not[OrderedQ[{w,x}]] := I5b[v,x,w,y,z];
I5b[v_,w_,x_,y_,z_] /; Not[OrderedQ[{y,z}]] := I5b[v,w,x,z,y];
I5b1[v_,w_,x_,y_,z_] /; Not[OrderedQ[{w,x}]] := I5b1[v,x,w,y,z];
I5b1[v_,w_,x_,y_,z_] /; Not[OrderedQ[{y,z}]] := I5b1[v,w,x,z,y];
I5b2[v_,w_,x_,y_,z_] /; Not[OrderedQ[{y,z}]] := I5b2[v,w,x,z,y];

I5c[v_,w_,x_,y_,z_] /; Not[OrderedQ[{x,y}]] := I5c[v,w,y,x,z];
I5c[v_,w_,x_,y_,z_] /; Not[OrderedQ[{y,z}]] := I5c[v,w,x,z,y];
I5c3[v_,w_,x_,y_,z_] /; Not[OrderedQ[{y,z}]] := I5c3[v,w,x,z,y];

Attributes[DELTA] = {Orderless};
Attributes[PSI] = {Orderless};
Attributes[OMEGA] = {Orderless};

(* -------------------- Start of A topology results. --------------------- *)

derivative[A][1][x_] := A[x]/x + 1

sdds[A][x_] :=	0

Q2ddQ2[A][x_] := -x

(* -------------------- Start of B topology results. --------------------- *)

derivative[B][1, 0][x_, y_] := (s - x + y)/DELTA[s, x, y] +
     (-s + x + y)*A[x]/(x*DELTA[s, x, y]) - 2*A[y]/DELTA[s, x, y] +
     (x - y - s)*B[x, y]/DELTA[s, x, y]

derivative[B][0, 1][x_, y_] := derivative[B][1, 0][y, x]

sdds[B][x_, y_] := -s*(s - x - y)/DELTA[s, x, y] +
     (s - x + y)*A[x]/DELTA[s, x, y] + (s + x - y)*A[y]/DELTA[s, x, y] +
     (s*x - x^2 + s*y + 2*x*y - y^2)*B[x, y]/DELTA[s, x, y]

Q2ddQ2[B][x_, y_] := 1

(* --------------- Start of I 2-loop topology results. ------------------- *)

derivative[I2][1, 0, 0][x_, y_, z_] := 
    (x - y - z)*(x + y + z)/DELTA[x, y, z] - 
    (x - y - z)*A[x]/DELTA[x, y, z] - (x - y - z)*A[y]/DELTA[x, y, z] + 
    (x - y + z)*A[x]*A[y]/(x*DELTA[x, y, z]) + 
    (-x + y + z)*A[z]/DELTA[x, y, z] + 
    (x + y - z)*A[x]*A[z]/(x*DELTA[x, y, z]) - 
    2*A[y]*A[z]/DELTA[x, y, z] + (x - y - z)*I2[x, y, z]/DELTA[x, y, z]
 
derivative[I2][0, 1, 0][x_, y_, z_] := derivative[I2][1, 0, 0][y, x, z] 

derivative[I2][0, 0, 1][x_, y_, z_] := derivative[I2][1, 0, 0][z, x, y]

sdds[I2][x_, y_, z_] := 0

Q2ddQ2[I2][x_, y_, z_] := -x - y - z + A[x] + A[y] + A[z]

(* --------------- Start of F 3-loop topology results. ------------------- *)

derivative[F][1, 0, 0, 0][w_, x_, y_, z_] := 
   -(21*w^5 - 76*w^4*x + 94*w^3*x^2 - 36*w^2*x^3 - 11*w*x^4 + 8*x^5 - 
       76*w^4*y + 68*w^3*x*y + 68*w^2*x^2*y - 36*w*x^3*y - 24*x^4*y + 
       94*w^3*y^2 + 68*w^2*x*y^2 + 94*w*x^2*y^2 + 16*x^3*y^2 - 36*w^2*y^3 - 
       36*w*x*y^3 + 16*x^2*y^3 - 11*w*y^4 - 24*x*y^4 + 8*y^5 - 76*w^4*z + 
       68*w^3*x*z + 68*w^2*x^2*z - 36*w*x^3*z - 24*x^4*z + 68*w^3*y*z - 
       600*w^2*x*y*z - 28*w*x^2*y*z + 16*x^3*y*z + 68*w^2*y^2*z - 
       28*w*x*y^2*z + 16*x^2*y^2*z - 36*w*y^3*z + 16*x*y^3*z - 24*y^4*z + 
       94*w^3*z^2 + 68*w^2*x*z^2 + 94*w*x^2*z^2 + 16*x^3*z^2 + 68*w^2*y*z^2 - 
       28*w*x*y*z^2 + 16*x^2*y*z^2 + 94*w*y^2*z^2 + 16*x*y^2*z^2 + 
       16*y^3*z^2 - 36*w^2*z^3 - 36*w*x*z^3 + 16*x^2*z^3 - 36*w*y*z^3 + 
       16*x*y*z^3 + 16*y^2*z^3 - 11*w*z^4 - 24*x*z^4 - 24*y*z^4 + 8*z^5)/
     (12*w*PSI[w, x, y, z]) + ((4*w^4 - 17*w^3*x + 27*w^2*x^2 - 19*w*x^3 + 
       5*x^4 - 17*w^3*y + 34*w^2*x*y - 13*w*x^2*y - 4*x^3*y + 27*w^2*y^2 - 
       13*w*x*y^2 - 2*x^2*y^2 - 19*w*y^3 - 4*x*y^3 + 5*y^4 - 17*w^3*z + 
       34*w^2*x*z - 13*w*x^2*z - 4*x^3*z + 34*w^2*y*z - 94*w*x*y*z + 
       36*x^2*y*z - 13*w*y^2*z + 36*x*y^2*z - 4*y^3*z + 27*w^2*z^2 - 
       13*w*x*z^2 - 2*x^2*z^2 - 13*w*y*z^2 + 36*x*y*z^2 - 2*y^2*z^2 - 
       19*w*z^3 - 4*x*z^3 - 4*y*z^3 + 5*z^4)*A[w])/(4*w*PSI[w, x, y, z]) + 
    ((4*w - 3*x + 4*y + 4*z)*(w^3 - 3*w^2*x + 3*w*x^2 - x^3 - w^2*y - 
       2*w*x*y + 3*x^2*y - w*y^2 - 3*x*y^2 + y^3 - w^2*z - 2*w*x*z + 
       3*x^2*z + 10*w*y*z - 2*x*y*z - y^2*z - w*z^2 - 3*x*z^2 - y*z^2 + z^3)*
      A[x])/(4*w*PSI[w, x, y, z]) - 
    (2*(w^2*y - 2*w*x*y + x^2*y - 2*w*y^2 - 2*x*y^2 + y^3 + w^2*z - 2*w*x*z + 
       x^2*z + 4*w*y*z + 4*x*y*z - y^2*z - 2*w*z^2 - 2*x*z^2 - y*z^2 + z^3)*
      A[w]*A[x])/(w*PSI[w, x, y, z]) + 
    ((4*w + 4*x - 3*y + 4*z)*(w^3 - w^2*x - w*x^2 + x^3 - 3*w^2*y - 2*w*x*y - 
       3*x^2*y + 3*w*y^2 + 3*x*y^2 - y^3 - w^2*z + 10*w*x*z - x^2*z - 
       2*w*y*z - 2*x*y*z + 3*y^2*z - w*z^2 - x*z^2 - 3*y*z^2 + z^3)*A[y])/
     (4*w*PSI[w, x, y, z]) - (2*(w^2*x - 2*w*x^2 + x^3 - 2*w*x*y - 2*x^2*y + 
       x*y^2 + w^2*z + 4*w*x*z - x^2*z - 2*w*y*z + 4*x*y*z + y^2*z - 
       2*w*z^2 - x*z^2 - 2*y*z^2 + z^3)*A[w]*A[y])/(w*PSI[w, x, y, z]) - 
    (2*(w^3 - 2*w^2*x + w*x^2 - 2*w^2*y - 2*w*x*y + w*y^2 - w^2*z + 4*w*x*z + 
       x^2*z + 4*w*y*z - 2*x*y*z + y^2*z - w*z^2 - 2*x*z^2 - 2*y*z^2 + z^3)*
      A[x]*A[y])/(w*PSI[w, x, y, z]) + 
    (2*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 + 2*w*z + 2*x*z + 2*y*z - 
       3*z^2)*A[w]*A[x]*A[y])/(w*PSI[w, x, y, z]) + 
    ((4*w + 4*x + 4*y - 3*z)*(w^3 - w^2*x - w*x^2 + x^3 - w^2*y + 10*w*x*y - 
       x^2*y - w*y^2 - x*y^2 + y^3 - 3*w^2*z - 2*w*x*z - 3*x^2*z - 2*w*y*z - 
       2*x*y*z - 3*y^2*z + 3*w*z^2 + 3*x*z^2 + 3*y*z^2 - z^3)*A[z])/
     (4*w*PSI[w, x, y, z]) - (2*(w^2*x - 2*w*x^2 + x^3 + w^2*y + 4*w*x*y - 
       x^2*y - 2*w*y^2 - x*y^2 + y^3 - 2*w*x*z - 2*x^2*z - 2*w*y*z + 
       4*x*y*z - 2*y^2*z + x*z^2 + y*z^2)*A[w]*A[z])/(w*PSI[w, x, y, z]) - 
    (2*(w^3 - 2*w^2*x + w*x^2 - w^2*y + 4*w*x*y + x^2*y - w*y^2 - 2*x*y^2 + 
       y^3 - 2*w^2*z - 2*w*x*z + 4*w*y*z - 2*x*y*z - 2*y^2*z + w*z^2 + y*z^2)*
      A[x]*A[z])/(w*PSI[w, x, y, z]) + 
    (2*(w^2 - 2*w*x + x^2 + 2*w*y + 2*x*y - 3*y^2 - 2*w*z - 2*x*z + 2*y*z + 
       z^2)*A[w]*A[x]*A[z])/(w*PSI[w, x, y, z]) - 
    (2*(w^3 - w^2*x - w*x^2 + x^3 - 2*w^2*y + 4*w*x*y - 2*x^2*y + w*y^2 + 
       x*y^2 - 2*w^2*z + 4*w*x*z - 2*x^2*z - 2*w*y*z - 2*x*y*z + w*z^2 + 
       x*z^2)*A[y]*A[z])/(w*PSI[w, x, y, z]) + 
    (2*(w^2 + 2*w*x - 3*x^2 - 2*w*y + 2*x*y + y^2 - 2*w*z + 2*x*z - 2*y*z + 
       z^2)*A[w]*A[y]*A[z])/(w*PSI[w, x, y, z]) - 
    (2*(3*w^2 - 2*w*x - x^2 - 2*w*y + 2*x*y - y^2 - 2*w*z + 2*x*z + 2*y*z - 
       z^2)*A[x]*A[y]*A[z])/(w*PSI[w, x, y, z]) + 
    ((w^3 - 3*w^2*x + 3*w*x^2 - x^3 - 3*w^2*y + 2*w*x*y + x^2*y + 3*w*y^2 + 
       x*y^2 - y^3 - 3*w^2*z + 2*w*x*z + x^2*z + 2*w*y*z - 10*x*y*z + y^2*z + 
       3*w*z^2 + x*z^2 + y*z^2 - z^3)*F[w, x, y, z])/PSI[w, x, y, z] - 
    (x*(w^3 - 3*w^2*x + 3*w*x^2 - x^3 - w^2*y - 2*w*x*y + 3*x^2*y - w*y^2 - 
       3*x*y^2 + y^3 - w^2*z - 2*w*x*z + 3*x^2*z + 10*w*y*z - 2*x*y*z - 
       y^2*z - w*z^2 - 3*x*z^2 - y*z^2 + z^3)*F[x, w, y, z])/
     (w*PSI[w, x, y, z]) - (y*(w^3 - w^2*x - w*x^2 + x^3 - 3*w^2*y - 
       2*w*x*y - 3*x^2*y + 3*w*y^2 + 3*x*y^2 - y^3 - w^2*z + 10*w*x*z - 
       x^2*z - 2*w*y*z - 2*x*y*z + 3*y^2*z - w*z^2 - x*z^2 - 3*y*z^2 + z^3)*
      F[y, w, x, z])/(w*PSI[w, x, y, z]) - 
    (z*(w^3 - w^2*x - w*x^2 + x^3 - w^2*y + 10*w*x*y - x^2*y - w*y^2 - 
       x*y^2 + y^3 - 3*w^2*z - 2*w*x*z - 3*x^2*z - 2*w*y*z - 2*x*y*z - 
       3*y^2*z + 3*w*z^2 + 3*x*z^2 + 3*y*z^2 - z^3)*F[z, w, x, y])/
     (w*PSI[w, x, y, z])
 
derivative[F][0, 1, 0, 0][w_, x_, y_, z_] := 
   (-2*(-w^4 + 4*w^3*x - 6*w^2*x^2 + 4*w*x^3 - x^4 + w^3*y - w^2*x*y - 
       w*x^2*y + x^3*y + 3*w^2*y^2 + 2*w*x*y^2 + 3*x^2*y^2 - 5*w*y^3 - 
       5*x*y^3 + 2*y^4 + w^3*z - w^2*x*z - w*x^2*z + x^3*z - 10*w^2*y*z + 
       4*w*x*y*z - 10*x^2*y*z + 5*w*y^2*z + 5*x*y^2*z + 4*y^3*z + 3*w^2*z^2 + 
       2*w*x*z^2 + 3*x^2*z^2 + 5*w*y*z^2 + 5*x*y*z^2 - 12*y^2*z^2 - 5*w*z^3 - 
       5*x*z^3 + 4*y*z^3 + 2*z^4))/(3*PSI[w, x, y, z]) - 
    ((3*w - 4*x - 4*y - 4*z)*(w^3 - 3*w^2*x + 3*w*x^2 - x^3 - w^2*y - 
       2*w*x*y + 3*x^2*y - w*y^2 - 3*x*y^2 + y^3 - w^2*z - 2*w*x*z + 
       3*x^2*z + 10*w*y*z - 2*x*y*z - y^2*z - w*z^2 - 3*x*z^2 - y*z^2 + z^3)*
      A[w])/(4*w*PSI[w, x, y, z]) - ((-4*w + 3*x - 4*y - 4*z)*
      (-w^3 + 3*w^2*x - 3*w*x^2 + x^3 + 3*w^2*y - 2*w*x*y - x^2*y - 3*w*y^2 - 
       x*y^2 + y^3 + 3*w^2*z - 2*w*x*z - x^2*z - 2*w*y*z + 10*x*y*z - y^2*z - 
       3*w*z^2 - x*z^2 - y*z^2 + z^3)*A[x])/(4*x*PSI[w, x, y, z]) + 
    ((w^4 - 4*w^3*x + 6*w^2*x^2 - 4*w*x^3 + x^4 - 3*w^3*y + 3*w^2*x*y + 
       3*w*x^2*y - 3*x^3*y + 3*w^2*y^2 + 2*w*x*y^2 + 3*x^2*y^2 - w*y^3 - 
       x*y^3 - 3*w^3*z + 3*w^2*x*z + 3*w*x^2*z - 3*x^3*z + 2*w^2*y*z - 
       20*w*x*y*z + 2*x^2*y*z + w*y^2*z + x*y^2*z + 3*w^2*z^2 + 2*w*x*z^2 + 
       3*x^2*z^2 + w*y*z^2 + x*y*z^2 - w*z^3 - x*z^3)*A[w]*A[x])/
     (w*x*PSI[w, x, y, z]) + ((4*w + 4*x - 3*y + 4*z)*
      (-w^2 + 2*w*x - x^2 + 2*w*y + 2*x*y - y^2 - 2*w*z - 2*x*z - 2*y*z + 
       3*z^2)*A[y])/(2*PSI[w, x, y, z]) + 
    ((w + x - y - z)*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 + 6*w*z - 
       2*x*z - 2*y*z + z^2)*A[w]*A[y])/(w*PSI[w, x, y, z]) + 
    ((w + x - y - z)*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 - 2*w*z + 
       6*x*z - 2*y*z + z^2)*A[x]*A[y])/(x*PSI[w, x, y, z]) - 
    ((w^3 - w^2*x - w*x^2 + x^3 - 3*w^2*y - 2*w*x*y - 3*x^2*y + 3*w*y^2 + 
       3*x*y^2 - y^3 - w^2*z + 10*w*x*z - x^2*z - 2*w*y*z - 2*x*y*z + 
       3*y^2*z - w*z^2 - x*z^2 - 3*y*z^2 + z^3)*A[w]*A[x]*A[y])/
     (w*x*PSI[w, x, y, z]) + ((4*w + 4*x + 4*y - 3*z)*
      (-w^2 + 2*w*x - x^2 - 2*w*y - 2*x*y + 3*y^2 + 2*w*z + 2*x*z - 2*y*z - 
       z^2)*A[z])/(2*PSI[w, x, y, z]) + 
    ((w + x - y - z)*(w^2 - 2*w*x + x^2 + 6*w*y - 2*x*y + y^2 - 2*w*z - 
       2*x*z - 2*y*z + z^2)*A[w]*A[z])/(w*PSI[w, x, y, z]) + 
    ((w + x - y - z)*(w^2 - 2*w*x + x^2 - 2*w*y + 6*x*y + y^2 - 2*w*z - 
       2*x*z - 2*y*z + z^2)*A[x]*A[z])/(x*PSI[w, x, y, z]) - 
    ((w^3 - w^2*x - w*x^2 + x^3 - w^2*y + 10*w*x*y - x^2*y - w*y^2 - x*y^2 + 
       y^3 - 3*w^2*z - 2*w*x*z - 3*x^2*z - 2*w*y*z - 2*x*y*z - 3*y^2*z + 
       3*w*z^2 + 3*x*z^2 + 3*y*z^2 - z^3)*A[w]*A[x]*A[z])/
     (w*x*PSI[w, x, y, z]) + (4*(w - x + y - z)*(w - x - y + z)*A[y]*A[z])/
     PSI[w, x, y, z] - (2*(3*w^2 - 2*w*x - x^2 - 2*w*y + 2*x*y - y^2 - 
       2*w*z + 2*x*z + 2*y*z - z^2)*A[w]*A[y]*A[z])/(w*PSI[w, x, y, z]) - 
    (2*(-w^2 - 2*w*x + 3*x^2 + 2*w*y - 2*x*y - y^2 + 2*w*z - 2*x*z + 2*y*z - 
       z^2)*A[x]*A[y]*A[z])/(x*PSI[w, x, y, z]) - 
    ((w^3 - 3*w^2*x + 3*w*x^2 - x^3 - w^2*y - 2*w*x*y + 3*x^2*y - w*y^2 - 
       3*x*y^2 + y^3 - w^2*z - 2*w*x*z + 3*x^2*z + 10*w*y*z - 2*x*y*z - 
       y^2*z - w*z^2 - 3*x*z^2 - y*z^2 + z^3)*F[w, x, y, z])/
     PSI[w, x, y, z] + ((w^3 - 3*w^2*x + 3*w*x^2 - x^3 - 3*w^2*y + 2*w*x*y + 
       x^2*y + 3*w*y^2 + x*y^2 - y^3 - 3*w^2*z + 2*w*x*z + x^2*z + 2*w*y*z - 
       10*x*y*z + y^2*z + 3*w*z^2 + x*z^2 + y*z^2 - z^3)*F[x, w, y, z])/
     PSI[w, x, y, z] + (2*y*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 + 
       2*w*z + 2*x*z + 2*y*z - 3*z^2)*F[y, w, x, z])/PSI[w, x, y, z] + 
    (2*z*(w^2 - 2*w*x + x^2 + 2*w*y + 2*x*y - 3*y^2 - 2*w*z - 2*x*z + 2*y*z + 
       z^2)*F[z, w, x, y])/PSI[w, x, y, z]
 
derivative[F][0, 0, 1, 0][w_, x_, y_, z_] := 
   derivative[F][0, 1, 0, 0][w, y, x, z]

derivative[F][0, 0, 0, 1][w_, x_, y_, z_] := 
   derivative[F][0, 1, 0, 0][w, z, x, y]

sdds[F][w_, x_, y_, z_] := 0

Q2ddQ2[F][w_, x_, y_, z_] := ((7*w^2)/4 + (-w + x + y + z)*A[w] - 
  A[w]*A[x] - A[w]*A[y] - A[w]*A[z])/w

(* --------------- Start of G 3-loop topology results. ------------------- *)

derivative[G][1, 0, 0, 0, 0][v_, w_, x_, y_, z_] := 
   -((v - 2*w - 2*x - 2*y - 2*z)*(3*v^4 - 4*v^3*w + v^2*w^2 - 4*v^3*x - 
        2*v^2*w*x + v^2*x^2 - 4*v^3*y + 4*v^2*w*y + 4*v^2*x*y + v^2*y^2 - 
        w^2*y^2 + 2*w*x*y^2 - x^2*y^2 - 4*v^3*z + 4*v^2*w*z + 4*v^2*x*z - 
        2*v^2*y*z + 2*w^2*y*z - 4*w*x*y*z + 2*x^2*y*z + v^2*z^2 - w^2*z^2 + 
        2*w*x*z^2 - x^2*z^2))/(3*v*DELTA[v, w, x]*DELTA[v, y, z]) - 
    ((4*v^4 - 7*v^3*w + 3*v^2*w^2 - 8*v^3*x - 7*v^2*w*x + 4*v^2*x^2 - 
       4*v^3*y + 6*v^2*w*y - 2*v*w^2*y + 8*v^2*x*y + 6*v*w*x*y - 4*v*x^2*y + 
       v*w*y^2 - w^2*y^2 + w*x*y^2 - 4*v^3*z + 6*v^2*w*z - 2*v*w^2*z + 
       8*v^2*x*z + 6*v*w*x*z - 4*v*x^2*z - 2*v*w*y*z + 2*w^2*y*z - 
       2*w*x*y*z + v*w*z^2 - w^2*z^2 + w*x*z^2)*A[w])/
     (4*v*DELTA[v, w, x]*DELTA[v, y, z]) - 
    ((4*v^4 - 8*v^3*w + 4*v^2*w^2 - 7*v^3*x - 7*v^2*w*x + 3*v^2*x^2 - 
       4*v^3*y + 8*v^2*w*y - 4*v*w^2*y + 6*v^2*x*y + 6*v*w*x*y - 2*v*x^2*y + 
       v*x*y^2 + w*x*y^2 - x^2*y^2 - 4*v^3*z + 8*v^2*w*z - 4*v*w^2*z + 
       6*v^2*x*z + 6*v*w*x*z - 2*v*x^2*z - 2*v*x*y*z - 2*w*x*y*z + 
       2*x^2*y*z + v*x*z^2 + w*x*z^2 - x^2*z^2)*A[x])/
     (4*v*DELTA[v, w, x]*DELTA[v, y, z]) - 
    ((4*v^4 - 4*v^3*w - 4*v^3*x - 7*v^3*y + 6*v^2*w*y + v*w^2*y + 6*v^2*x*y - 
       2*v*w*x*y + v*x^2*y + 3*v^2*y^2 - 2*v*w*y^2 - w^2*y^2 - 2*v*x*y^2 + 
       2*w*x*y^2 - x^2*y^2 - 8*v^3*z + 8*v^2*w*z + 8*v^2*x*z - 7*v^2*y*z + 
       6*v*w*y*z + w^2*y*z + 6*v*x*y*z - 2*w*x*y*z + x^2*y*z + 4*v^2*z^2 - 
       4*v*w*z^2 - 4*v*x*z^2)*A[y])/(4*v*DELTA[v, w, x]*DELTA[v, y, z]) - 
    ((4*v^4 - 4*v^3*w - 4*v^3*x - 8*v^3*y + 8*v^2*w*y + 8*v^2*x*y + 
       4*v^2*y^2 - 4*v*w*y^2 - 4*v*x*y^2 - 7*v^3*z + 6*v^2*w*z + v*w^2*z + 
       6*v^2*x*z - 2*v*w*x*z + v*x^2*z - 7*v^2*y*z + 6*v*w*y*z + w^2*y*z + 
       6*v*x*y*z - 2*w*x*y*z + x^2*y*z + 3*v^2*z^2 - 2*v*w*z^2 - w^2*z^2 - 
       2*v*x*z^2 + 2*w*x*z^2 - x^2*z^2)*A[z])/(4*v*DELTA[v, w, x]*
      DELTA[v, y, z]) + (w*(v - w + x)*F[w, x, y, z])/(v*DELTA[v, w, x]) + 
    ((v + w - x)*x*F[x, w, y, z])/(v*DELTA[v, w, x]) + 
    (y*(v - y + z)*F[y, w, x, z])/(v*DELTA[v, y, z]) + 
    ((v + y - z)*z*F[z, w, x, y])/(v*DELTA[v, y, z]) + 
    ((v^4 - v^3*w - v^3*x - v^3*y + v*w^2*y - 2*v*w*x*y + v*x^2*y + v*w*y^2 - 
       w^2*y^2 + v*x*y^2 + 2*w*x*y^2 - x^2*y^2 - v^3*z + v*w^2*z - 
       2*v*w*x*z + v*x^2*z - 2*v*w*y*z + 2*w^2*y*z - 2*v*x*y*z - 4*w*x*y*z + 
       2*x^2*y*z + v*w*z^2 - w^2*z^2 + v*x*z^2 + 2*w*x*z^2 - x^2*z^2)*
      G[v, w, x, y, z])/(v*DELTA[v, w, x]*DELTA[v, y, z]) - 
    ((v - y - z)*I2[w, v, x])/DELTA[v, y, z] + ((v - y + z)*A[y]*I2[w, v, x])/
     (v*DELTA[v, y, z]) + ((v + y - z)*A[z]*I2[w, v, x])/(v*DELTA[v, y, z]) - 
    ((v - w - x)*I2[y, v, z])/DELTA[v, w, x] + ((v - w + x)*A[w]*I2[y, v, z])/
     (v*DELTA[v, w, x]) + ((v + w - x)*A[x]*I2[y, v, z])/(v*DELTA[v, w, x])
  
derivative[G][0, 1, 0, 0, 0][v_, w_, x_, y_, z_] := 
   (-2*(v - w + x)*(-v + 2*w + 2*x + 2*y + 2*z))/(3*DELTA[v, w, x]) + 
    ((v - w - x)*A[w])/(4*DELTA[v, w, x]) + (x*A[x])/(2*DELTA[v, w, x]) + 
    ((v - w + x)*A[y])/DELTA[v, w, x] + ((v - w + x)*A[z])/DELTA[v, w, x] - 
    ((v - w - x)*F[w, x, y, z])/DELTA[v, w, x] - (2*x*F[x, w, y, z])/
     DELTA[v, w, x] - ((v - w + x)*G[v, w, x, y, z])/DELTA[v, w, x] + 
    ((v - w + x)*I2[y, v, z])/DELTA[v, w, x] + 
    ((-v + w + x)*A[w]*I2[y, v, z])/(w*DELTA[v, w, x]) - 
    (2*A[x]*I2[y, v, z])/DELTA[v, w, x]

derivative[G][0, 0, 1, 0, 0][v_, w_, x_, y_, z_] := 
   derivative[G][0, 1, 0, 0, 0][v, x, w, y, z] 
 
derivative[G][0, 0, 0, 1, 0][v_, w_, x_, y_, z_] := 
   derivative[G][0, 1, 0, 0, 0][v, y, z, w, x] 

derivative[G][0, 0, 0, 0, 1][v_, w_, x_, y_, z_] := 
   derivative[G][0, 1, 0, 0, 0][v, z, y, w, x] 
 
sdds[G][v_, w_, x_, y_, z_] := 0

Q2ddQ2[G][v_, w_, x_, y_, z_] := v - 2*w - 2*x - 2*y - 2*z + A[w] + A[x] +
    A[y] + A[z] + I2[v, w, x] + I2[v, y, z]

(* ------------------ Start of S,T topology results. --------------------- *)

derivative[S][1, 0, 0][x_, y_, z_] := -T[x, y, z]
 
derivative[S][0, 1, 0][x_, y_, z_] := -T[y, x, z]
 
derivative[S][0, 0, 1][x_, y_, z_] := -T[z, x, y]
 
derivative[T][1, 0, 0][x_, y_, z_] := 
    ((-5*s + 8*x + 8*y + 8*z)*(-s^3 + 3*s^2*x - 3*s*x^2 + x^3 + 3*s^2*y - 
        2*s*x*y - x^2*y - 3*s*y^2 - x*y^2 + y^3 + 3*s^2*z - 2*s*x*z - x^2*z - 
        2*s*y*z + 10*x*y*z - y^2*z - 3*s*z^2 - x*z^2 - y*z^2 + z^3))/
      (4*x*PSI[s, x, y, z]) - ((-s^3 + 3*s^2*x - 3*s*x^2 + x^3 + 5*s^2*y - 
        6*s*x*y + x^2*y - 7*s*y^2 - 5*x*y^2 + 3*y^3 + 5*s^2*z - 6*s*x*z + 
        x^2*z + 6*s*y*z + 18*x*y*z - 3*y^2*z - 7*s*z^2 - 5*x*z^2 - 3*y*z^2 + 
        3*z^3)*A[x])/(x*PSI[s, x, y, z]) - 
     ((-s^3 + 5*s^2*x - 7*s*x^2 + 3*x^3 + 3*s^2*y - 6*s*x*y - 5*x^2*y - 
        3*s*y^2 + x*y^2 + y^3 + 5*s^2*z + 6*s*x*z - 3*x^2*z - 6*s*y*z + 
        18*x*y*z + y^2*z - 7*s*z^2 - 3*x*z^2 - 5*y*z^2 + 3*z^3)*A[y])/
      (x*PSI[s, x, y, z]) + (2*(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2 + 
        2*s*z + 2*x*z + 2*y*z - 3*z^2)*A[x]*A[y])/(x*PSI[s, x, y, z]) - 
     ((-s^3 + 5*s^2*x - 7*s*x^2 + 3*x^3 + 5*s^2*y + 6*s*x*y - 3*x^2*y - 
        7*s*y^2 - 3*x*y^2 + 3*y^3 + 3*s^2*z - 6*s*x*z - 5*x^2*z - 6*s*y*z + 
        18*x*y*z - 5*y^2*z - 3*s*z^2 + x*z^2 + y*z^2 + z^3)*A[z])/
      (x*PSI[s, x, y, z]) + (2*(s^2 - 2*s*x + x^2 + 2*s*y + 2*x*y - 3*y^2 - 
        2*s*z - 2*x*z + 2*y*z + z^2)*A[x]*A[z])/(x*PSI[s, x, y, z]) - 
     (2*(-s^2 - 2*s*x + 3*x^2 + 2*s*y - 2*x*y - y^2 + 2*s*z - 2*x*z + 2*y*z - 
        z^2)*A[y]*A[z])/(x*PSI[s, x, y, z]) + 
     (2*(-s^3 + 3*s^2*x - 3*s*x^2 + x^3 + 3*s^2*y - 2*s*x*y - x^2*y - 
        3*s*y^2 - x*y^2 + y^3 + 3*s^2*z - 2*s*x*z - x^2*z - 2*s*y*z + 
        10*x*y*z - y^2*z - 3*s*z^2 - x*z^2 - y*z^2 + z^3)*S[x, y, z])/
      (x*PSI[s, x, y, z]) - (2*(s - x)*(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + 
        y^2 - 2*s*z - 2*x*z + 6*y*z + z^2)*T[x, y, z])/PSI[s, x, y, z] - 
     (2*(s - y)*y*(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2 - 2*s*z + 6*x*z - 
        2*y*z + z^2)*T[y, x, z])/(x*PSI[s, x, y, z]) - 
     (2*(s - z)*z*(s^2 - 2*s*x + x^2 - 2*s*y + 6*x*y + y^2 - 2*s*z - 2*x*z - 
        2*y*z + z^2)*T[z, x, y])/(x*PSI[s, x, y, z])
 
derivative[T][0, 1, 0][x_, y_, z_] := 
    ((5*s - 8*x - 8*y - 8*z)*(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2 + 
        2*s*z + 2*x*z + 2*y*z - 3*z^2))/(2*PSI[s, x, y, z]) + 
     ((-s^3 + 5*s^2*x - 7*s*x^2 + 3*x^3 + 3*s^2*y - 6*s*x*y - 5*x^2*y - 
        3*s*y^2 + x*y^2 + y^3 + s^2*z - 2*s*x*z + 9*x^2*z + 2*s*y*z + 
        10*x*y*z - 3*y^2*z + s*z^2 - 11*x*z^2 + 3*y*z^2 - z^3)*A[x])/
      (x*PSI[s, x, y, z]) + ((-s^3 + 3*s^2*x - 3*s*x^2 + x^3 + 5*s^2*y - 
        6*s*x*y + x^2*y - 7*s*y^2 - 5*x*y^2 + 3*y^3 + s^2*z + 2*s*x*z - 
        3*x^2*z - 2*s*y*z + 10*x*y*z + 9*y^2*z + s*z^2 + 3*x*z^2 - 11*y*z^2 - 
        z^3)*A[y])/(y*PSI[s, x, y, z]) - 
     ((-s^3 + 3*s^2*x - 3*s*x^2 + x^3 + 3*s^2*y - 2*s*x*y - x^2*y - 3*s*y^2 - 
        x*y^2 + y^3 + 3*s^2*z - 2*s*x*z - x^2*z - 2*s*y*z + 10*x*y*z - 
        y^2*z - 3*s*z^2 - x*z^2 - y*z^2 + z^3)*A[x]*A[y])/
      (x*y*PSI[s, x, y, z]) - (2*(s^2 + 2*s*x - 3*x^2 + 2*s*y + 6*x*y - 
        3*y^2 - 6*s*z - 2*x*z - 2*y*z + 5*z^2)*A[z])/PSI[s, x, y, z] - 
     (2*(-s^2 - 2*s*x + 3*x^2 + 2*s*y - 2*x*y - y^2 + 2*s*z - 2*x*z + 2*y*z - 
        z^2)*A[x]*A[z])/(x*PSI[s, x, y, z]) - 
     (2*(-s^2 + 2*s*x - x^2 - 2*s*y - 2*x*y + 3*y^2 + 2*s*z + 2*x*z - 2*y*z - 
        z^2)*A[y]*A[z])/(y*PSI[s, x, y, z]) - 
     (4*(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2 + 2*s*z + 2*x*z + 2*y*z - 
        3*z^2)*S[x, y, z])/PSI[s, x, y, z] + 
     ((-s^3 - s^2*x + 5*s*x^2 - 3*x^3 + 3*s^2*y + 6*s*x*y + 7*x^2*y - 
        3*s*y^2 - 5*x*y^2 + y^3 + s^2*z - 14*s*x*z - 3*x^2*z + 2*s*y*z - 
        2*x*y*z - 3*y^2*z + s*z^2 + 7*x*z^2 + 3*y*z^2 - z^3)*T[x, y, z])/
      PSI[s, x, y, z] + ((-s^3 + 3*s^2*x - 3*s*x^2 + x^3 - s^2*y + 6*s*x*y - 
        5*x^2*y + 5*s*y^2 + 7*x*y^2 - 3*y^3 + s^2*z + 2*s*x*z - 3*x^2*z - 
        14*s*y*z - 2*x*y*z - 3*y^2*z + s*z^2 + 3*x*z^2 + 7*y*z^2 - z^3)*
       T[y, x, z])/PSI[s, x, y, z] - (8*(s - z)*z*(s - x - y + z)*T[z, x, y])/
      PSI[s, x, y, z]
 
derivative[T][0, 0, 1][x_, y_, z_] := 
   derivative[T][0, 1, 0][x, z, y];
 
sdds[S][x_, y_, z_] := (-s + 2*x + 2*y + 2*z)/2 - A[x] - A[y] - A[z] + 
     S[x, y, z] + x*T[x, y, z] + y*T[y, x, z] + z*T[z, x, y]
 
sdds[T][x_, y_, z_] := 
    -((5*s - 8*x - 8*y - 8*z)*(s^3 - 3*s^2*x + 3*s*x^2 - x^3 - s^2*y - 
         2*s*x*y + 3*x^2*y - s*y^2 - 3*x*y^2 + y^3 - s^2*z - 2*s*x*z + 
         3*x^2*z + 10*s*y*z - 2*x*y*z - y^2*z - s*z^2 - 3*x*z^2 - y*z^2 + 
         z^3))/(4*PSI[s, x, y, z]) + 
     ((s^4 - 5*s^3*x + 9*s^2*x^2 - 7*s*x^3 + 2*x^4 - 3*s^3*y + 4*s^2*x*y + 
        5*s*x^2*y - 6*x^3*y + 3*s^2*y^2 + 3*s*x*y^2 + 6*x^2*y^2 - s*y^3 - 
        2*x*y^3 - 3*s^3*z + 4*s^2*x*z + 5*s*x^2*z - 6*x^3*z + 2*s^2*y*z - 
        30*s*x*y*z + 4*x^2*y*z + s*y^2*z + 2*x*y^2*z + 3*s^2*z^2 + 
        3*s*x*z^2 + 6*x^2*z^2 + s*y*z^2 + 2*x*y*z^2 - s*z^3 - 2*x*z^3)*A[x])/
      (x*PSI[s, x, y, z]) + (2*(s^2*x - 2*s*x^2 + x^3 - s^2*y - 3*x^2*y + 
        2*s*y^2 + 3*x*y^2 - y^3 + 3*s^2*z + 4*s*x*z - 3*x^2*z - 8*s*y*z + 
        2*x*y*z + y^2*z - 2*s*z^2 + 3*x*z^2 + y*z^2 - z^3)*A[y])/
      PSI[s, x, y, z] - ((s^3 - s^2*x - s*x^2 + x^3 - 3*s^2*y - 2*s*x*y - 
        3*x^2*y + 3*s*y^2 + 3*x*y^2 - y^3 - s^2*z + 10*s*x*z - x^2*z - 
        2*s*y*z - 2*x*y*z + 3*y^2*z - s*z^2 - x*z^2 - 3*y*z^2 + z^3)*A[x]*
       A[y])/(x*PSI[s, x, y, z]) + 
     (2*(s^2*x - 2*s*x^2 + x^3 + 3*s^2*y + 4*s*x*y - 3*x^2*y - 2*s*y^2 + 
        3*x*y^2 - y^3 - s^2*z - 3*x^2*z - 8*s*y*z + 2*x*y*z + y^2*z + 
        2*s*z^2 + 3*x*z^2 + y*z^2 - z^3)*A[z])/PSI[s, x, y, z] - 
     ((s^3 - s^2*x - s*x^2 + x^3 - s^2*y + 10*s*x*y - x^2*y - s*y^2 - x*y^2 + 
        y^3 - 3*s^2*z - 2*s*x*z - 3*x^2*z - 2*s*y*z - 2*x*y*z - 3*y^2*z + 
        3*s*z^2 + 3*x*z^2 + 3*y*z^2 - z^3)*A[x]*A[z])/(x*PSI[s, x, y, z]) - 
     (2*(3*s^2 - 2*s*x - x^2 - 2*s*y + 2*x*y - y^2 - 2*s*z + 2*x*z + 2*y*z - 
        z^2)*A[y]*A[z])/PSI[s, x, y, z] + 
     (2*(s^3 - 3*s^2*x + 3*s*x^2 - x^3 - s^2*y - 2*s*x*y + 3*x^2*y - s*y^2 - 
        3*x*y^2 + y^3 - s^2*z - 2*s*x*z + 3*x^2*z + 10*s*y*z - 2*x*y*z - 
        y^2*z - s*z^2 - 3*x*z^2 - y*z^2 + z^3)*S[x, y, z])/PSI[s, x, y, z] + 
     ((2*s^3*x - 6*s^2*x^2 + 6*s*x^3 - 2*x^4 + s^3*y - 3*s^2*x*y - 
        5*s*x^2*y + 7*x^3*y - 3*s^2*y^2 - 4*s*x*y^2 - 9*x^2*y^2 + 3*s*y^3 + 
        5*x*y^3 - y^4 + s^3*z - 3*s^2*x*z - 5*s*x^2*z + 7*x^3*z - 2*s^2*y*z + 
        40*s*x*y*z - 6*x^2*y*z - 3*s*y^2*z - 5*x*y^2*z + 4*y^3*z - 
        3*s^2*z^2 - 4*s*x*z^2 - 9*x^2*z^2 - 3*s*y*z^2 - 5*x*y*z^2 - 
        6*y^2*z^2 + 3*s*z^3 + 5*x*z^3 + 4*y*z^3 - z^4)*T[x, y, z])/
      PSI[s, x, y, z] + (y*(3*s^3 - 7*s^2*x + 5*s*x^2 - x^3 - 5*s^2*y - 
        6*s*x*y + 3*x^2*y + s*y^2 - 3*x*y^2 + y^3 + 3*s^2*z + 2*s*x*z + 
        3*x^2*z + 14*s*y*z - 2*x*y*z - y^2*z - 7*s*z^2 - 3*x*z^2 - y*z^2 + 
        z^3)*T[y, x, z])/PSI[s, x, y, z] + 
     (z*(3*s^3 - 7*s^2*x + 5*s*x^2 - x^3 + 3*s^2*y + 2*s*x*y + 3*x^2*y - 
        7*s*y^2 - 3*x*y^2 + y^3 - 5*s^2*z - 6*s*x*z + 3*x^2*z + 14*s*y*z - 
        2*x*y*z - y^2*z + s*z^2 - 3*x*z^2 - y*z^2 + z^3)*T[z, x, y])/
      PSI[s, x, y, z]
 
Q2ddQ2[S][x_, y_, z_] := (s - 2*x - 2*y - 2*z)/2 + A[x] + A[y] + A[z]
 
Q2ddQ2[T][x_, y_, z_] := -A[x]/x

(* ------------------- Start of I4 topology results. --------------------- *)

derivative[I4][1, 0, 0, 0][w_, x_, y_, z_] := I41[w, x, y, z]
 
derivative[I4][0, 1, 0, 0][w_, x_, y_, z_] := I41[x, w, y, z]
 
derivative[I4][0, 0, 1, 0][w_, x_, y_, z_] := I41[y, w, x, z]
 
derivative[I4][0, 0, 0, 1][w_, x_, y_, z_] := I41[z, w, x, y]

derivative[I41][1, 0, 0, 0][w_, x_, y_, z_] := J4[w, x, y, z]/w - 
     A[w]/(4*w) + 13/12
 
derivative[I41][0, 1, 0, 0][w_, x_, y_, z_] := I412[w, x, y, z]
 
derivative[I41][0, 0, 1, 0][w_, x_, y_, z_] := I412[w, y, x, z]
 
derivative[I41][0, 0, 0, 1][w_, x_, y_, z_] := I412[w, z, x, y]
 
derivative[I412][1, 0, 0, 0][w_, x_, y_, z_] := 
    (s^8 - 11*s^7*w + 55*s^6*w^2 - 155*s^5*w^3 + 265*s^4*w^4 - 281*s^3*w^5 + 
       181*s^2*w^6 - 65*s*w^7 + 10*w^8 - 5*s^7*x + 34*s^6*w*x - 
       99*s^5*w^2*x + 88*s^4*w^3*x + 133*s^3*w^4*x - 342*s^2*w^5*x + 
       259*s*w^6*x - 68*w^7*x + 7*s^6*x^2 - 9*s^5*w*x^2 + 18*s^4*w^2*x^2 + 
       22*s^3*w^3*x^2 + 99*s^2*w^4*x^2 - 333*s*w^5*x^2 + 196*w^6*x^2 + 
       7*s^5*x^3 - 80*s^4*w*x^3 - 38*s^3*w^2*x^3 - 20*s^2*w^3*x^3 + 
       55*s*w^4*x^3 - 308*w^5*x^3 - 35*s^4*x^4 + 115*s^3*w*x^4 + 
       171*s^2*w^2*x^4 + 205*s*w^3*x^4 + 280*w^4*x^4 + 49*s^3*x^5 - 
       54*s^2*w*x^5 - 135*s*w^2*x^5 - 140*w^3*x^5 - 35*s^2*x^6 + s*w*x^6 + 
       28*w^2*x^6 + 13*s*x^7 + 4*w*x^7 - 2*x^8 - 11*s^7*y + 82*s^6*w*y - 
       261*s^5*w^2*y + 436*s^4*w^3*y - 389*s^3*w^4*y + 162*s^2*w^5*y - 
       11*s*w^6*y - 8*w^7*y + 34*s^6*x*y - 194*s^5*w*x*y + 632*s^4*w^2*x*y - 
       1364*s^3*w^3*x*y + 1538*s^2*w^4*x*y - 746*s*w^5*x*y + 100*w^6*x*y - 
       9*s^5*x^2*y - 28*s^4*w*x^2*y + 106*s^3*w^2*x^2*y - 476*s^2*w^3*x^2*y + 
       1943*s*w^4*x^2*y - 384*w^5*x^2*y - 80*s^4*x^3*y + 508*s^3*w*x^3*y - 
       524*s^2*w^2*x^3*y - 1244*s*w^3*x^3*y + 700*w^4*x^3*y + 115*s^3*x^4*y - 
       646*s^2*w*x^4*y - 301*s*w^2*x^4*y - 680*w^3*x^4*y - 54*s^2*x^5*y + 
       358*s*w*x^5*y + 348*w^2*x^5*y + s*x^6*y - 80*w*x^6*y + 4*x^7*y + 
       55*s^6*y^2 - 261*s^5*w*y^2 + 390*s^4*w^2*y^2 - 98*s^3*w^3*y^2 - 
       357*s^2*w^4*y^2 + 423*s*w^5*y^2 - 152*w^6*y^2 - 99*s^5*x*y^2 + 
       632*s^4*w*x*y^2 - 1250*s^3*w^2*x*y^2 + 1108*s^2*w^3*x*y^2 - 
       1651*s*w^4*x*y^2 + 108*w^5*x*y^2 + 18*s^4*x^2*y^2 + 
       106*s^3*w*x^2*y^2 + 1138*s^2*w^2*x^2*y^2 - 3914*s*w^3*x^2*y^2 + 
       156*w^4*x^2*y^2 - 38*s^3*x^3*y^2 - 524*s^2*w*x^3*y^2 + 
       5578*s*w^2*x^3*y^2 + 376*w^3*x^3*y^2 + 171*s^2*x^4*y^2 - 
       301*s*w*x^4*y^2 - 864*w^2*x^4*y^2 - 135*s*x^5*y^2 + 348*w*x^5*y^2 + 
       28*x^6*y^2 - 155*s^5*y^3 + 436*s^4*w*y^3 - 98*s^3*w^2*y^3 + 
       28*s^2*w^3*y^3 - 347*s*w^4*y^3 + 520*w^5*y^3 + 88*s^4*x*y^3 - 
       1364*s^3*w*x*y^3 + 1108*s^2*w^2*x*y^3 + 4276*s*w^3*x*y^3 - 
       140*w^4*x*y^3 + 22*s^3*x^2*y^3 - 476*s^2*w*x^2*y^3 - 
       3914*s*w^2*x^2*y^3 + 64*w^3*x^2*y^3 - 20*s^2*x^3*y^3 - 
       1244*s*w*x^3*y^3 + 376*w^2*x^3*y^3 + 205*s*x^4*y^3 - 680*w*x^4*y^3 - 
       140*x^5*y^3 + 265*s^4*y^4 - 389*s^3*w*y^4 - 357*s^2*w^2*y^4 - 
       347*s*w^3*y^4 - 740*w^4*y^4 + 133*s^3*x*y^4 + 1538*s^2*w*x*y^4 - 
       1651*s*w^2*x*y^4 - 140*w^3*x*y^4 + 99*s^2*x^2*y^4 + 1943*s*w*x^2*y^4 + 
       156*w^2*x^2*y^4 + 55*s*x^3*y^4 + 700*w*x^3*y^4 + 280*x^4*y^4 - 
       281*s^3*y^5 + 162*s^2*w*y^5 + 423*s*w^2*y^5 + 520*w^3*y^5 - 
       342*s^2*x*y^5 - 746*s*w*x*y^5 + 108*w^2*x*y^5 - 333*s*x^2*y^5 - 
       384*w*x^2*y^5 - 308*x^3*y^5 + 181*s^2*y^6 - 11*s*w*y^6 - 152*w^2*y^6 + 
       259*s*x*y^6 + 100*w*x*y^6 + 196*x^2*y^6 - 65*s*y^7 - 8*w*y^7 - 
       68*x*y^7 + 10*y^8 - 11*s^7*z + 82*s^6*w*z - 261*s^5*w^2*z + 
       436*s^4*w^3*z - 389*s^3*w^4*z + 162*s^2*w^5*z - 11*s*w^6*z - 8*w^7*z + 
       34*s^6*x*z - 194*s^5*w*x*z + 632*s^4*w^2*x*z - 1364*s^3*w^3*x*z + 
       1538*s^2*w^4*x*z - 746*s*w^5*x*z + 100*w^6*x*z - 9*s^5*x^2*z - 
       28*s^4*w*x^2*z + 106*s^3*w^2*x^2*z - 476*s^2*w^3*x^2*z + 
       1943*s*w^4*x^2*z - 384*w^5*x^2*z - 80*s^4*x^3*z + 508*s^3*w*x^3*z - 
       524*s^2*w^2*x^3*z - 1244*s*w^3*x^3*z + 700*w^4*x^3*z + 115*s^3*x^4*z - 
       646*s^2*w*x^4*z - 301*s*w^2*x^4*z - 680*w^3*x^4*z - 54*s^2*x^5*z + 
       358*s*w*x^5*z + 348*w^2*x^5*z + s*x^6*z - 80*w*x^6*z + 4*x^7*z + 
       82*s^6*y*z - 302*s^5*w*y*z + 380*s^4*w^2*y*z + 340*s^3*w^3*y*z - 
       550*s^2*w^4*y*z - 422*s*w^5*y*z + 472*w^6*y*z - 194*s^5*x*y*z - 
       128*s^4*w*x*y*z + 3412*s^3*w^2*x*y*z - 5288*s^2*w^3*x*y*z + 
       1054*s*w^4*x*y*z + 376*w^5*x*y*z - 28*s^4*x^2*y*z - 
       4772*s^3*w*x^2*y*z - 836*s^2*w^2*x^2*y*z + 2212*s*w^3*x^2*y*z - 
       2848*w^4*x^2*y*z + 508*s^3*x^3*y*z + 8344*s^2*w*x^3*y*z - 
       932*s*w^2*x^3*y*z + 1648*w^3*x^3*y*z - 646*s^2*x^4*y*z - 
       2270*s*w*x^4*y*z + 1304*w^2*x^4*y*z + 358*s*x^5*y*z - 872*w*x^5*y*z - 
       80*x^6*y*z - 261*s^5*y^2*z + 380*s^4*w*y^2*z - 1310*s^3*w^2*y^2*z + 
       1156*s^2*w^3*y^2*z + 1019*s*w^4*y^2*z - 1368*w^5*y^2*z + 
       632*s^4*x*y^2*z + 3412*s^3*w*x*y^2*z - 1460*s^2*w^2*x*y^2*z + 
       1228*s*w^3*x*y^2*z + 1436*w^4*x*y^2*z + 106*s^3*x^2*y^2*z - 
       836*s^2*w*x^2*y^2*z + 10*s*w^2*x^2*y^2*z + 928*w^3*x^2*y^2*z - 
       524*s^2*x^3*y^2*z - 932*s*w*x^3*y^2*z - 2648*w^2*x^3*y^2*z - 
       301*s*x^4*y^2*z + 1304*w*x^4*y^2*z + 348*x^5*y^2*z + 436*s^4*y^3*z + 
       340*s^3*w*y^3*z + 1156*s^2*w^2*y^3*z - 1172*s*w^3*y^3*z + 
       904*w^4*y^3*z - 1364*s^3*x*y^3*z - 5288*s^2*w*x*y^3*z + 
       1228*s*w^2*x*y^3*z - 3824*w^3*x*y^3*z - 476*s^2*x^2*y^3*z + 
       2212*s*w*x^2*y^3*z + 928*w^2*x^2*y^3*z - 1244*s*x^3*y^3*z + 
       1648*w*x^3*y^3*z - 680*x^4*y^3*z - 389*s^3*y^4*z - 550*s^2*w*y^4*z + 
       1019*s*w^2*y^4*z + 904*w^3*y^4*z + 1538*s^2*x*y^4*z + 
       1054*s*w*x*y^4*z + 1436*w^2*x*y^4*z + 1943*s*x^2*y^4*z - 
       2848*w*x^2*y^4*z + 700*x^3*y^4*z + 162*s^2*y^5*z - 422*s*w*y^5*z - 
       1368*w^2*y^5*z - 746*s*x*y^5*z + 376*w*x*y^5*z - 384*x^2*y^5*z - 
       11*s*y^6*z + 472*w*y^6*z + 100*x*y^6*z - 8*y^7*z + 55*s^6*z^2 - 
       261*s^5*w*z^2 + 390*s^4*w^2*z^2 - 98*s^3*w^3*z^2 - 357*s^2*w^4*z^2 + 
       423*s*w^5*z^2 - 152*w^6*z^2 - 99*s^5*x*z^2 + 632*s^4*w*x*z^2 - 
       1250*s^3*w^2*x*z^2 + 1108*s^2*w^3*x*z^2 - 1651*s*w^4*x*z^2 + 
       108*w^5*x*z^2 + 18*s^4*x^2*z^2 + 106*s^3*w*x^2*z^2 + 
       1138*s^2*w^2*x^2*z^2 - 3914*s*w^3*x^2*z^2 + 156*w^4*x^2*z^2 - 
       38*s^3*x^3*z^2 - 524*s^2*w*x^3*z^2 + 5578*s*w^2*x^3*z^2 + 
       376*w^3*x^3*z^2 + 171*s^2*x^4*z^2 - 301*s*w*x^4*z^2 - 
       864*w^2*x^4*z^2 - 135*s*x^5*z^2 + 348*w*x^5*z^2 + 28*x^6*z^2 - 
       261*s^5*y*z^2 + 380*s^4*w*y*z^2 - 1310*s^3*w^2*y*z^2 + 
       1156*s^2*w^3*y*z^2 + 1019*s*w^4*y*z^2 - 1368*w^5*y*z^2 + 
       632*s^4*x*y*z^2 + 3412*s^3*w*x*y*z^2 - 1460*s^2*w^2*x*y*z^2 + 
       1228*s*w^3*x*y*z^2 + 1436*w^4*x*y*z^2 + 106*s^3*x^2*y*z^2 - 
       836*s^2*w*x^2*y*z^2 + 10*s*w^2*x^2*y*z^2 + 928*w^3*x^2*y*z^2 - 
       524*s^2*x^3*y*z^2 - 932*s*w*x^3*y*z^2 - 2648*w^2*x^3*y*z^2 - 
       301*s*x^4*y*z^2 + 1304*w*x^4*y*z^2 + 348*x^5*y*z^2 + 390*s^4*y^2*z^2 - 
       1310*s^3*w*y^2*z^2 - 1214*s^2*w^2*y^2*z^2 - 674*s*w^3*y^2*z^2 + 
       2616*w^4*y^2*z^2 - 1250*s^3*x*y^2*z^2 - 1460*s^2*w*x*y^2*z^2 - 
       6962*s*w^2*x*y^2*z^2 + 760*w^3*x*y^2*z^2 + 1138*s^2*x^2*y^2*z^2 + 
       10*s*w*x^2*y^2*z^2 + 1672*w^2*x^2*y^2*z^2 + 5578*s*x^3*y^2*z^2 - 
       2648*w*x^3*y^2*z^2 - 864*x^4*y^2*z^2 - 98*s^3*y^3*z^2 + 
       1156*s^2*w*y^3*z^2 - 674*s*w^2*y^3*z^2 - 2192*w^3*y^3*z^2 + 
       1108*s^2*x*y^3*z^2 + 1228*s*w*x*y^3*z^2 + 760*w^2*x*y^3*z^2 - 
       3914*s*x^2*y^3*z^2 + 928*w*x^2*y^3*z^2 + 376*x^3*y^3*z^2 - 
       357*s^2*y^4*z^2 + 1019*s*w*y^4*z^2 + 2616*w^2*y^4*z^2 - 
       1651*s*x*y^4*z^2 + 1436*w*x*y^4*z^2 + 156*x^2*y^4*z^2 + 
       423*s*y^5*z^2 - 1368*w*y^5*z^2 + 108*x*y^5*z^2 - 152*y^6*z^2 - 
       155*s^5*z^3 + 436*s^4*w*z^3 - 98*s^3*w^2*z^3 + 28*s^2*w^3*z^3 - 
       347*s*w^4*z^3 + 520*w^5*z^3 + 88*s^4*x*z^3 - 1364*s^3*w*x*z^3 + 
       1108*s^2*w^2*x*z^3 + 4276*s*w^3*x*z^3 - 140*w^4*x*z^3 + 
       22*s^3*x^2*z^3 - 476*s^2*w*x^2*z^3 - 3914*s*w^2*x^2*z^3 + 
       64*w^3*x^2*z^3 - 20*s^2*x^3*z^3 - 1244*s*w*x^3*z^3 + 376*w^2*x^3*z^3 + 
       205*s*x^4*z^3 - 680*w*x^4*z^3 - 140*x^5*z^3 + 436*s^4*y*z^3 + 
       340*s^3*w*y*z^3 + 1156*s^2*w^2*y*z^3 - 1172*s*w^3*y*z^3 + 
       904*w^4*y*z^3 - 1364*s^3*x*y*z^3 - 5288*s^2*w*x*y*z^3 + 
       1228*s*w^2*x*y*z^3 - 3824*w^3*x*y*z^3 - 476*s^2*x^2*y*z^3 + 
       2212*s*w*x^2*y*z^3 + 928*w^2*x^2*y*z^3 - 1244*s*x^3*y*z^3 + 
       1648*w*x^3*y*z^3 - 680*x^4*y*z^3 - 98*s^3*y^2*z^3 + 
       1156*s^2*w*y^2*z^3 - 674*s*w^2*y^2*z^3 - 2192*w^3*y^2*z^3 + 
       1108*s^2*x*y^2*z^3 + 1228*s*w*x*y^2*z^3 + 760*w^2*x*y^2*z^3 - 
       3914*s*x^2*y^2*z^3 + 928*w*x^2*y^2*z^3 + 376*x^3*y^2*z^3 + 
       28*s^2*y^3*z^3 - 1172*s*w*y^3*z^3 - 2192*w^2*y^3*z^3 + 
       4276*s*x*y^3*z^3 - 3824*w*x*y^3*z^3 + 64*x^2*y^3*z^3 - 347*s*y^4*z^3 + 
       904*w*y^4*z^3 - 140*x*y^4*z^3 + 520*y^5*z^3 + 265*s^4*z^4 - 
       389*s^3*w*z^4 - 357*s^2*w^2*z^4 - 347*s*w^3*z^4 - 740*w^4*z^4 + 
       133*s^3*x*z^4 + 1538*s^2*w*x*z^4 - 1651*s*w^2*x*z^4 - 140*w^3*x*z^4 + 
       99*s^2*x^2*z^4 + 1943*s*w*x^2*z^4 + 156*w^2*x^2*z^4 + 55*s*x^3*z^4 + 
       700*w*x^3*z^4 + 280*x^4*z^4 - 389*s^3*y*z^4 - 550*s^2*w*y*z^4 + 
       1019*s*w^2*y*z^4 + 904*w^3*y*z^4 + 1538*s^2*x*y*z^4 + 
       1054*s*w*x*y*z^4 + 1436*w^2*x*y*z^4 + 1943*s*x^2*y*z^4 - 
       2848*w*x^2*y*z^4 + 700*x^3*y*z^4 - 357*s^2*y^2*z^4 + 
       1019*s*w*y^2*z^4 + 2616*w^2*y^2*z^4 - 1651*s*x*y^2*z^4 + 
       1436*w*x*y^2*z^4 + 156*x^2*y^2*z^4 - 347*s*y^3*z^4 + 904*w*y^3*z^4 - 
       140*x*y^3*z^4 - 740*y^4*z^4 - 281*s^3*z^5 + 162*s^2*w*z^5 + 
       423*s*w^2*z^5 + 520*w^3*z^5 - 342*s^2*x*z^5 - 746*s*w*x*z^5 + 
       108*w^2*x*z^5 - 333*s*x^2*z^5 - 384*w*x^2*z^5 - 308*x^3*z^5 + 
       162*s^2*y*z^5 - 422*s*w*y*z^5 - 1368*w^2*y*z^5 - 746*s*x*y*z^5 + 
       376*w*x*y*z^5 - 384*x^2*y*z^5 + 423*s*y^2*z^5 - 1368*w*y^2*z^5 + 
       108*x*y^2*z^5 + 520*y^3*z^5 + 181*s^2*z^6 - 11*s*w*z^6 - 152*w^2*z^6 + 
       259*s*x*z^6 + 100*w*x*z^6 + 196*x^2*z^6 - 11*s*y*z^6 + 472*w*y*z^6 + 
       100*x*y*z^6 - 152*y^2*z^6 - 65*s*z^7 - 8*w*z^7 - 68*x*z^7 - 8*y*z^7 + 
       10*z^8)/(6*w*OMEGA[s, w, x, y, z]) - 
     ((3*s^7 - 14*s^6*w + 21*s^5*w^2 - 35*s^3*w^4 + 42*s^2*w^5 - 21*s*w^6 + 
        4*w^7 - 24*s^6*x + 66*s^5*w*x - 54*s^4*w^2*x + 36*s^3*w^3*x - 
        84*s^2*w^4*x + 90*s*w^5*x - 30*w^6*x + 81*s^5*x^2 - 84*s^4*w*x^2 + 
        6*s^3*w^2*x^2 + 12*s^2*w^3*x^2 - 111*s*w^4*x^2 + 96*w^5*x^2 - 
        150*s^4*x^3 - 44*s^3*w*x^3 - 48*s^2*w^2*x^3 - 36*s*w^3*x^3 - 
        170*w^4*x^3 + 165*s^3*x^4 + 186*s^2*w*x^4 + 189*s*w^2*x^4 + 
        180*w^3*x^4 - 108*s^2*x^5 - 150*s*w*x^5 - 114*w^2*x^5 + 39*s*x^6 + 
        40*w*x^6 - 6*x^7 - 8*s^6*y + 22*s^5*w*y - 18*s^4*w^2*y + 
        12*s^3*w^3*y - 28*s^2*w^4*y + 30*s*w^5*y - 10*w^6*y + 58*s^5*x*y - 
        264*s^4*w*x*y + 156*s^3*w^2*x*y + 312*s^2*w^3*x*y - 326*s*w^4*x*y + 
        64*w^5*x*y - 158*s^4*x^2*y + 708*s^3*w*x^2*y + 144*s^2*w^2*x^2*y + 
        812*s*w^3*x^2*y - 162*w^4*x^2*y + 212*s^3*x^3*y - 664*s^2*w*x^3*y - 
        716*s*w^2*x^3*y + 208*w^3*x^3*y - 148*s^2*x^4*y + 150*s*w*x^4*y - 
        142*w^2*x^4*y + 50*s*x^5*y + 48*w*x^5*y - 6*x^6*y - 27*s^5*y^2 + 
        28*s^4*w*y^2 - 2*s^3*w^2*y^2 - 4*s^2*w^3*y^2 + 37*s*w^4*y^2 - 
        32*w^5*y^2 + 30*s^4*x*y^2 - 196*s^3*w*x*y^2 - 912*s^2*w^2*x*y^2 - 
        300*s*w^3*x*y^2 + 34*w^4*x*y^2 + 22*s^3*x^2*y^2 - 692*s^2*w*x^2*y^2 - 
        794*s*w^2*x^2*y^2 + 24*w^3*x^2*y^2 + 72*s^2*x^3*y^2 + 
        1636*s*w*x^3*y^2 + 76*w^2*x^3*y^2 - 195*s*x^4*y^2 - 200*w*x^4*y^2 + 
        98*x^5*y^2 + 150*s^4*y^3 + 44*s^3*w*y^3 + 48*s^2*w^2*y^3 + 
        36*s*w^3*y^3 + 170*w^4*y^3 - 124*s^3*x*y^3 + 1480*s^2*w*x*y^3 + 
        1636*s*w^2*x*y^3 - 112*w^3*x*y^3 - 40*s^2*x^2*y^3 - 724*s*w*x^2*y^3 - 
        28*w^2*x^2*y^3 + 12*s*x^3*y^3 + 32*w*x^3*y^3 - 190*x^4*y^3 - 
        275*s^3*y^4 - 310*s^2*w*y^4 - 315*s*w^2*y^4 - 300*w^3*y^4 - 
        28*s^2*x*y^4 - 1262*s*w*x*y^4 - 58*w^2*x*y^4 + 49*s*x^2*y^4 + 
        24*w*x^2*y^4 + 110*x^3*y^4 + 252*s^2*y^5 + 350*s*w*y^5 + 
        266*w^2*y^5 + 162*s*x*y^5 + 176*w*x*y^5 + 46*x^2*y^5 - 117*s*y^6 - 
        120*w*y^6 - 74*x*y^6 + 22*y^7 - 8*s^6*z + 22*s^5*w*z - 18*s^4*w^2*z + 
        12*s^3*w^3*z - 28*s^2*w^4*z + 30*s*w^5*z - 10*w^6*z + 58*s^5*x*z - 
        264*s^4*w*x*z + 156*s^3*w^2*x*z + 312*s^2*w^3*x*z - 326*s*w^4*x*z + 
        64*w^5*x*z - 158*s^4*x^2*z + 708*s^3*w*x^2*z + 144*s^2*w^2*x^2*z + 
        812*s*w^3*x^2*z - 162*w^4*x^2*z + 212*s^3*x^3*z - 664*s^2*w*x^3*z - 
        716*s*w^2*x^3*z + 208*w^3*x^3*z - 148*s^2*x^4*z + 150*s*w*x^4*z - 
        142*w^2*x^4*z + 50*s*x^5*z + 48*w*x^5*z - 6*x^6*z + 158*s^5*y*z + 
        40*s^4*w*y*z - 140*s^3*w^2*y*z - 280*s^2*w^3*y*z + 30*s*w^4*y*z + 
        192*w^5*y*z - 76*s^4*x*y*z + 872*s^3*w*x*y*z - 2400*s^2*w^2*x*y*z + 
        760*s*w^3*x*y*z - 52*w^4*x*y*z - 1020*s^3*x^2*y*z - 
        1336*s^2*w*x^2*y*z - 1308*s*w^2*x^2*y*z - 1136*w^3*x^2*y*z + 
        1456*s^2*x^3*y*z + 1112*s*w*x^3*y*z + 1480*w^2*x^3*y*z - 
        338*s*x^4*y*z - 304*w*x^4*y*z - 180*x^5*y*z - 566*s^4*y^2*z - 
        236*s^3*w*y^2*z + 1104*s^2*w^2*y^2*z - 100*s*w^3*y^2*z - 
        650*w^4*y^2*z + 572*s^3*x*y^2*z + 1720*s^2*w*x*y^2*z + 
        1884*s*w^2*x*y^2*z + 624*w^3*x*y^2*z + 552*s^2*x^2*y^2*z + 
        1044*s*w*x^2*y^2*z + 604*w^2*x^2*y^2*z - 716*s*x^3*y^2*z - 
        800*w*x^3*y^2*z + 350*x^4*y^2*z + 748*s^3*y^3*z - 232*s^2*w*y^3*z - 
        372*s*w^2*y^3*z + 816*w^3*y^3*z - 1552*s^2*x*y^3*z - 
        2824*s*w*x*y^3*z - 1624*w^2*x*y^3*z + 92*s*x^2*y^3*z + 
        160*w*x^2*y^3*z + 8*x^3*y^3*z - 308*s^2*y^4*z + 518*s*w*y^4*z - 
        318*w^2*y^4*z + 1018*s*x*y^4*z + 1008*w*x*y^4*z - 234*x^2*y^4*z - 
        106*s*y^5*z - 112*w*y^5*z - 20*x*y^5*z + 82*y^6*z - 27*s^5*z^2 + 
        28*s^4*w*z^2 - 2*s^3*w^2*z^2 - 4*s^2*w^3*z^2 + 37*s*w^4*z^2 - 
        32*w^5*z^2 + 30*s^4*x*z^2 - 196*s^3*w*x*z^2 - 912*s^2*w^2*x*z^2 - 
        300*s*w^3*x*z^2 + 34*w^4*x*z^2 + 22*s^3*x^2*z^2 - 692*s^2*w*x^2*z^2 - 
        794*s*w^2*x^2*z^2 + 24*w^3*x^2*z^2 + 72*s^2*x^3*z^2 + 
        1636*s*w*x^3*z^2 + 76*w^2*x^3*z^2 - 195*s*x^4*z^2 - 200*w*x^4*z^2 + 
        98*x^5*z^2 - 566*s^4*y*z^2 - 236*s^3*w*y*z^2 + 1104*s^2*w^2*y*z^2 - 
        100*s*w^3*y*z^2 - 650*w^4*y*z^2 + 572*s^3*x*y*z^2 + 
        1720*s^2*w*x*y*z^2 + 1884*s*w^2*x*y*z^2 + 624*w^3*x*y*z^2 + 
        552*s^2*x^2*y*z^2 + 1044*s*w*x^2*y*z^2 + 604*w^2*x^2*y*z^2 - 
        716*s*x^3*y*z^2 - 800*w*x^3*y*z^2 + 350*x^4*y*z^2 + 
        1486*s^3*y^2*z^2 - 1220*s^2*w*y^2*z^2 - 1314*s*w^2*y^2*z^2 + 
        1528*w^3*y^2*z^2 - 424*s^2*x*y^2*z^2 - 4372*s*w*x*y^2*z^2 - 
        476*w^2*x*y^2*z^2 - 410*s*x^2*y^2*z^2 - 368*w*x^2*y^2*z^2 + 
        1044*x^3*y^2*z^2 - 968*s^2*y^3*z^2 + 1180*s*w*y^3*z^2 - 
        972*w^2*y^3*z^2 + 868*s*x*y^3*z^2 + 864*w*x*y^3*z^2 - 
        836*x^2*y^3*z^2 + 453*s*y^4*z^2 + 504*w*y^4*z^2 - 278*x*y^4*z^2 - 
        378*y^5*z^2 + 150*s^4*z^3 + 44*s^3*w*z^3 + 48*s^2*w^2*z^3 + 
        36*s*w^3*z^3 + 170*w^4*z^3 - 124*s^3*x*z^3 + 1480*s^2*w*x*z^3 + 
        1636*s*w^2*x*z^3 - 112*w^3*x*z^3 - 40*s^2*x^2*z^3 - 724*s*w*x^2*z^3 - 
        28*w^2*x^2*z^3 + 12*s*x^3*z^3 + 32*w*x^3*z^3 - 190*x^4*z^3 + 
        748*s^3*y*z^3 - 232*s^2*w*y*z^3 - 372*s*w^2*y*z^3 + 816*w^3*y*z^3 - 
        1552*s^2*x*y*z^3 - 2824*s*w*x*y*z^3 - 1624*w^2*x*y*z^3 + 
        92*s*x^2*y*z^3 + 160*w*x^2*y*z^3 + 8*x^3*y*z^3 - 968*s^2*y^2*z^3 + 
        1180*s*w*y^2*z^3 - 972*w^2*y^2*z^3 + 868*s*x*y^2*z^3 + 
        864*w*x*y^2*z^3 - 836*x^2*y^2*z^3 - 460*s*y^3*z^3 - 544*w*y^3*z^3 + 
        744*x*y^3*z^3 + 274*y^4*z^3 - 275*s^3*z^4 - 310*s^2*w*z^4 - 
        315*s*w^2*z^4 - 300*w^3*z^4 - 28*s^2*x*z^4 - 1262*s*w*x*z^4 - 
        58*w^2*x*z^4 + 49*s*x^2*z^4 + 24*w*x^2*z^4 + 110*x^3*z^4 - 
        308*s^2*y*z^4 + 518*s*w*y*z^4 - 318*w^2*y*z^4 + 1018*s*x*y*z^4 + 
        1008*w*x*y*z^4 - 234*x^2*y*z^4 + 453*s*y^2*z^4 + 504*w*y^2*z^4 - 
        278*x*y^2*z^4 + 274*y^3*z^4 + 252*s^2*z^5 + 350*s*w*z^5 + 
        266*w^2*z^5 + 162*s*x*z^5 + 176*w*x*z^5 + 46*x^2*z^5 - 106*s*y*z^5 - 
        112*w*y*z^5 - 20*x*y*z^5 - 378*y^2*z^5 - 117*s*z^6 - 120*w*z^6 - 
        74*x*z^6 + 82*y*z^6 + 22*z^7)*A[w])/(2*w*OMEGA[s, w, x, y, z]) - 
     ((5*s^8 - 43*s^7*w + 161*s^6*w^2 - 343*s^5*w^3 + 455*s^4*w^4 - 
        385*s^3*w^5 + 203*s^2*w^6 - 61*s*w^7 + 8*w^8 - 33*s^7*x + 
        184*s^6*w*x - 375*s^5*w^2*x + 270*s^4*w^3*x + 145*s^3*w^4*x - 
        372*s^2*w^5*x + 231*s*w^6*x - 50*w^7*x + 91*s^6*x^2 - 285*s^5*w*x^2 + 
        216*s^4*w^2*x^2 + 22*s^3*w^3*x^2 + 123*s^2*w^4*x^2 - 297*s*w^5*x^2 + 
        130*w^6*x^2 - 133*s^5*x^3 + 170*s^4*w*x^3 + 2*s^3*w^2*x^3 + 
        32*s^2*w^3*x^3 + 107*s*w^4*x^3 - 178*w^5*x^3 + 105*s^4*x^4 - 
        5*s^3*w*x^4 + 33*s^2*w^2*x^4 + 57*s*w^3*x^4 + 130*w^4*x^4 - 
        35*s^3*x^5 - 12*s^2*w*x^5 - 27*s*w^2*x^5 - 38*w^3*x^5 - 7*s^2*x^6 - 
        19*s*w*x^6 - 10*w^2*x^6 + 9*s*x^7 + 10*w*x^7 - 2*x^8 - 43*s^7*y + 
        262*s^6*w*y - 633*s^5*w^2*y + 740*s^4*w^3*y - 365*s^3*w^4*y - 
        42*s^2*w^5*y + 113*s*w^6*y - 32*w^7*y + 184*s^6*x*y - 938*s^5*w*x*y + 
        2002*s^4*w^2*x*y - 2404*s^3*w^3*x*y + 1820*s^2*w^4*x*y - 
        850*s*w^5*x*y + 186*w^6*x*y - 285*s^5*x^2*y + 1264*s^4*w*x^2*y - 
        1270*s^3*w^2*x^2*y - 780*s^2*w^3*x^2*y + 1547*s*w^4*x^2*y - 
        476*w^5*x^2*y + 170*s^4*x^3*y - 692*s^3*w*x^3*y - 160*s^2*w^2*x^3*y - 
        780*s*w^3*x^3*y + 694*w^4*x^3*y - 5*s^3*x^4*y - 58*s^2*w*x^4*y - 
        265*s*w^2*x^4*y - 616*w^3*x^4*y - 12*s^2*x^5*y + 254*s*w*x^5*y + 
        326*w^2*x^5*y - 19*s*x^6*y - 92*w*x^6*y + 10*x^7*y + 161*s^6*y^2 - 
        633*s^5*w*y^2 + 810*s^4*w^2*y^2 - 274*s^3*w^3*y^2 - 123*s^2*w^4*y^2 + 
        27*s*w^5*y^2 + 32*w^6*y^2 - 375*s^5*x*y^2 + 2002*s^4*w*x*y^2 - 
        3290*s^3*w^2*x*y^2 + 1624*s^2*w^3*x*y^2 + 297*s*w^4*x*y^2 - 
        258*w^5*x*y^2 + 216*s^4*x^2*y^2 - 1270*s^3*w*x^2*y^2 + 
        5538*s^2*w^2*x^2*y^2 - 4322*s*w^3*x^2*y^2 + 222*w^4*x^2*y^2 + 
        2*s^3*x^3*y^2 - 160*s^2*w*x^3*y^2 + 3522*s*w^2*x^3*y^2 + 
        508*w^3*x^3*y^2 + 33*s^2*x^4*y^2 - 265*s*w*x^4*y^2 - 
        820*w^2*x^4*y^2 - 27*s*x^5*y^2 + 326*w*x^5*y^2 - 10*x^6*y^2 - 
        343*s^5*y^3 + 740*s^4*w*y^3 - 274*s^3*w^2*y^3 - 76*s^2*w^3*y^3 - 
        79*s*w^4*y^3 + 32*w^5*y^3 + 270*s^4*x*y^3 - 2404*s^3*w*x*y^3 + 
        1624*s^2*w^2*x*y^3 + 644*s*w^3*x*y^3 + 122*w^4*x*y^3 + 
        22*s^3*x^2*y^3 - 780*s^2*w*x^2*y^3 - 4322*s*w^2*x^2*y^3 + 
        248*w^3*x^2*y^3 + 32*s^2*x^3*y^3 - 780*s*w*x^3*y^3 + 
        508*w^2*x^3*y^3 + 57*s*x^4*y^3 - 616*w*x^4*y^3 - 38*x^5*y^3 + 
        455*s^4*y^4 - 365*s^3*w*y^4 - 123*s^2*w^2*y^4 - 79*s*w^3*y^4 - 
        80*w^4*y^4 + 145*s^3*x*y^4 + 1820*s^2*w*x*y^4 + 297*s*w^2*x*y^4 + 
        122*w^3*x*y^4 + 123*s^2*x^2*y^4 + 1547*s*w*x^2*y^4 + 
        222*w^2*x^2*y^4 + 107*s*x^3*y^4 + 694*w*x^3*y^4 + 130*x^4*y^4 - 
        385*s^3*y^5 - 42*s^2*w*y^5 + 27*s*w^2*y^5 + 32*w^3*y^5 - 
        372*s^2*x*y^5 - 850*s*w*x*y^5 - 258*w^2*x*y^5 - 297*s*x^2*y^5 - 
        476*w*x^2*y^5 - 178*x^3*y^5 + 203*s^2*y^6 + 113*s*w*y^6 + 
        32*w^2*y^6 + 231*s*x*y^6 + 186*w*x*y^6 + 130*x^2*y^6 - 61*s*y^7 - 
        32*w*y^7 - 50*x*y^7 + 8*y^8 - 43*s^7*z + 262*s^6*w*z - 
        633*s^5*w^2*z + 740*s^4*w^3*z - 365*s^3*w^4*z - 42*s^2*w^5*z + 
        113*s*w^6*z - 32*w^7*z + 184*s^6*x*z - 938*s^5*w*x*z + 
        2002*s^4*w^2*x*z - 2404*s^3*w^3*x*z + 1820*s^2*w^4*x*z - 
        850*s*w^5*x*z + 186*w^6*x*z - 285*s^5*x^2*z + 1264*s^4*w*x^2*z - 
        1270*s^3*w^2*x^2*z - 780*s^2*w^3*x^2*z + 1547*s*w^4*x^2*z - 
        476*w^5*x^2*z + 170*s^4*x^3*z - 692*s^3*w*x^3*z - 160*s^2*w^2*x^3*z - 
        780*s*w^3*x^3*z + 694*w^4*x^3*z - 5*s^3*x^4*z - 58*s^2*w*x^4*z - 
        265*s*w^2*x^4*z - 616*w^3*x^4*z - 12*s^2*x^5*z + 254*s*w*x^5*z + 
        326*w^2*x^5*z - 19*s*x^6*z - 92*w*x^6*z + 10*x^7*z + 262*s^6*y*z - 
        1270*s^5*w*y*z + 2460*s^4*w^2*y*z - 2476*s^3*w^3*y*z + 
        1438*s^2*w^4*y*z - 510*s*w^5*y*z + 96*w^6*y*z - 938*s^5*x*y*z - 
        276*s^4*w*x*y*z + 3492*s^3*w^2*x*y*z + 400*s^2*w^3*x*y*z - 
        3562*s*w^4*x*y*z + 884*w^5*x*y*z + 1264*s^4*x^2*y*z - 
        3716*s^3*w*x^2*y*z - 2484*s^2*w^2*x^2*y*z + 7028*s*w^3*x^2*y*z - 
        1836*w^4*x^2*y*z - 692*s^3*x^3*y*z + 8384*s^2*w*x^3*y*z - 
        1076*s*w^2*x^3*y*z - 24*w^3*x^3*y*z - 58*s^2*x^4*y*z - 
        2646*s*w*x^4*y*z + 1448*w^2*x^4*y*z + 254*s*x^5*y*z - 476*w*x^5*y*z - 
        92*x^6*y*z - 633*s^5*y^2*z + 2460*s^4*w*y^2*z - 3406*s^3*w^2*y^2*z + 
        1676*s^2*w^3*y^2*z - s*w^4*y^2*z - 96*w^5*y^2*z + 2002*s^4*x*y^2*z + 
        3492*s^3*w*x*y^2*z - 8024*s^2*w^2*x*y^2*z + 2364*s*w^3*x*y^2*z - 
        90*w^4*x*y^2*z - 1270*s^3*x^2*y^2*z - 2484*s^2*w*x^2*y^2*z - 
        2686*s*w^2*x^2*y^2*z + 1288*w^3*x^2*y^2*z - 160*s^2*x^3*y^2*z - 
        1076*s*w*x^3*y^2*z - 3132*w^2*x^3*y^2*z - 265*s*x^4*y^2*z + 
        1448*w*x^4*y^2*z + 326*x^5*y^2*z + 740*s^4*y^3*z - 2476*s^3*w*y^3*z + 
        1676*s^2*w^2*y^3*z + 796*s*w^3*y^3*z + 32*w^4*y^3*z - 
        2404*s^3*x*y^3*z + 400*s^2*w*x*y^3*z + 2364*s*w^2*x*y^3*z - 
        1960*w^3*x*y^3*z - 780*s^2*x^2*y^3*z + 7028*s*w*x^2*y^3*z + 
        1288*w^2*x^2*y^3*z - 780*s*x^3*y^3*z - 24*w*x^3*y^3*z - 
        616*x^4*y^3*z - 365*s^3*y^4*z + 1438*s^2*w*y^4*z - s*w^2*y^4*z + 
        32*w^3*y^4*z + 1820*s^2*x*y^4*z - 3562*s*w*x*y^4*z - 90*w^2*x*y^4*z + 
        1547*s*x^2*y^4*z - 1836*w*x^2*y^4*z + 694*x^3*y^4*z - 42*s^2*y^5*z - 
        510*s*w*y^5*z - 96*w^2*y^5*z - 850*s*x*y^5*z + 884*w*x*y^5*z - 
        476*x^2*y^5*z + 113*s*y^6*z + 96*w*y^6*z + 186*x*y^6*z - 32*y^7*z + 
        161*s^6*z^2 - 633*s^5*w*z^2 + 810*s^4*w^2*z^2 - 274*s^3*w^3*z^2 - 
        123*s^2*w^4*z^2 + 27*s*w^5*z^2 + 32*w^6*z^2 - 375*s^5*x*z^2 + 
        2002*s^4*w*x*z^2 - 3290*s^3*w^2*x*z^2 + 1624*s^2*w^3*x*z^2 + 
        297*s*w^4*x*z^2 - 258*w^5*x*z^2 + 216*s^4*x^2*z^2 - 
        1270*s^3*w*x^2*z^2 + 5538*s^2*w^2*x^2*z^2 - 4322*s*w^3*x^2*z^2 + 
        222*w^4*x^2*z^2 + 2*s^3*x^3*z^2 - 160*s^2*w*x^3*z^2 + 
        3522*s*w^2*x^3*z^2 + 508*w^3*x^3*z^2 + 33*s^2*x^4*z^2 - 
        265*s*w*x^4*z^2 - 820*w^2*x^4*z^2 - 27*s*x^5*z^2 + 326*w*x^5*z^2 - 
        10*x^6*z^2 - 633*s^5*y*z^2 + 2460*s^4*w*y*z^2 - 3406*s^3*w^2*y*z^2 + 
        1676*s^2*w^3*y*z^2 - s*w^4*y*z^2 - 96*w^5*y*z^2 + 2002*s^4*x*y*z^2 + 
        3492*s^3*w*x*y*z^2 - 8024*s^2*w^2*x*y*z^2 + 2364*s*w^3*x*y*z^2 - 
        90*w^4*x*y*z^2 - 1270*s^3*x^2*y*z^2 - 2484*s^2*w*x^2*y*z^2 - 
        2686*s*w^2*x^2*y*z^2 + 1288*w^3*x^2*y*z^2 - 160*s^2*x^3*y*z^2 - 
        1076*s*w*x^3*y*z^2 - 3132*w^2*x^3*y*z^2 - 265*s*x^4*y*z^2 + 
        1448*w*x^4*y*z^2 + 326*x^5*y*z^2 + 810*s^4*y^2*z^2 - 
        3406*s^3*w*y^2*z^2 + 4958*s^2*w^2*y^2*z^2 - 3098*s*w^3*y^2*z^2 - 
        416*w^4*y^2*z^2 - 3290*s^3*x*y^2*z^2 - 8024*s^2*w*x*y^2*z^2 + 
        10422*s*w^2*x*y^2*z^2 - 676*w^3*x*y^2*z^2 + 5538*s^2*x^2*y^2*z^2 - 
        2686*s*w*x^2*y^2*z^2 + 5428*w^2*x^2*y^2*z^2 + 3522*s*x^3*y^2*z^2 - 
        3132*w*x^3*y^2*z^2 - 820*x^4*y^2*z^2 - 274*s^3*y^3*z^2 + 
        1676*s^2*w*y^3*z^2 - 3098*s*w^2*y^3*z^2 + 960*w^3*y^3*z^2 + 
        1624*s^2*x*y^3*z^2 + 2364*s*w*x*y^3*z^2 - 676*w^2*x*y^3*z^2 - 
        4322*s*x^2*y^3*z^2 + 1288*w*x^2*y^3*z^2 + 508*x^3*y^3*z^2 - 
        123*s^2*y^4*z^2 - s*w*y^4*z^2 - 416*w^2*y^4*z^2 + 297*s*x*y^4*z^2 - 
        90*w*x*y^4*z^2 + 222*x^2*y^4*z^2 + 27*s*y^5*z^2 - 96*w*y^5*z^2 - 
        258*x*y^5*z^2 + 32*y^6*z^2 - 343*s^5*z^3 + 740*s^4*w*z^3 - 
        274*s^3*w^2*z^3 - 76*s^2*w^3*z^3 - 79*s*w^4*z^3 + 32*w^5*z^3 + 
        270*s^4*x*z^3 - 2404*s^3*w*x*z^3 + 1624*s^2*w^2*x*z^3 + 
        644*s*w^3*x*z^3 + 122*w^4*x*z^3 + 22*s^3*x^2*z^3 - 
        780*s^2*w*x^2*z^3 - 4322*s*w^2*x^2*z^3 + 248*w^3*x^2*z^3 + 
        32*s^2*x^3*z^3 - 780*s*w*x^3*z^3 + 508*w^2*x^3*z^3 + 57*s*x^4*z^3 - 
        616*w*x^4*z^3 - 38*x^5*z^3 + 740*s^4*y*z^3 - 2476*s^3*w*y*z^3 + 
        1676*s^2*w^2*y*z^3 + 796*s*w^3*y*z^3 + 32*w^4*y*z^3 - 
        2404*s^3*x*y*z^3 + 400*s^2*w*x*y*z^3 + 2364*s*w^2*x*y*z^3 - 
        1960*w^3*x*y*z^3 - 780*s^2*x^2*y*z^3 + 7028*s*w*x^2*y*z^3 + 
        1288*w^2*x^2*y*z^3 - 780*s*x^3*y*z^3 - 24*w*x^3*y*z^3 - 
        616*x^4*y*z^3 - 274*s^3*y^2*z^3 + 1676*s^2*w*y^2*z^3 - 
        3098*s*w^2*y^2*z^3 + 960*w^3*y^2*z^3 + 1624*s^2*x*y^2*z^3 + 
        2364*s*w*x*y^2*z^3 - 676*w^2*x*y^2*z^3 - 4322*s*x^2*y^2*z^3 + 
        1288*w*x^2*y^2*z^3 + 508*x^3*y^2*z^3 - 76*s^2*y^3*z^3 + 
        796*s*w*y^3*z^3 + 960*w^2*y^3*z^3 + 644*s*x*y^3*z^3 - 
        1960*w*x*y^3*z^3 + 248*x^2*y^3*z^3 - 79*s*y^4*z^3 + 32*w*y^4*z^3 + 
        122*x*y^4*z^3 + 32*y^5*z^3 + 455*s^4*z^4 - 365*s^3*w*z^4 - 
        123*s^2*w^2*z^4 - 79*s*w^3*z^4 - 80*w^4*z^4 + 145*s^3*x*z^4 + 
        1820*s^2*w*x*z^4 + 297*s*w^2*x*z^4 + 122*w^3*x*z^4 + 
        123*s^2*x^2*z^4 + 1547*s*w*x^2*z^4 + 222*w^2*x^2*z^4 + 
        107*s*x^3*z^4 + 694*w*x^3*z^4 + 130*x^4*z^4 - 365*s^3*y*z^4 + 
        1438*s^2*w*y*z^4 - s*w^2*y*z^4 + 32*w^3*y*z^4 + 1820*s^2*x*y*z^4 - 
        3562*s*w*x*y*z^4 - 90*w^2*x*y*z^4 + 1547*s*x^2*y*z^4 - 
        1836*w*x^2*y*z^4 + 694*x^3*y*z^4 - 123*s^2*y^2*z^4 - s*w*y^2*z^4 - 
        416*w^2*y^2*z^4 + 297*s*x*y^2*z^4 - 90*w*x*y^2*z^4 + 
        222*x^2*y^2*z^4 - 79*s*y^3*z^4 + 32*w*y^3*z^4 + 122*x*y^3*z^4 - 
        80*y^4*z^4 - 385*s^3*z^5 - 42*s^2*w*z^5 + 27*s*w^2*z^5 + 32*w^3*z^5 - 
        372*s^2*x*z^5 - 850*s*w*x*z^5 - 258*w^2*x*z^5 - 297*s*x^2*z^5 - 
        476*w*x^2*z^5 - 178*x^3*z^5 - 42*s^2*y*z^5 - 510*s*w*y*z^5 - 
        96*w^2*y*z^5 - 850*s*x*y*z^5 + 884*w*x*y*z^5 - 476*x^2*y*z^5 + 
        27*s*y^2*z^5 - 96*w*y^2*z^5 - 258*x*y^2*z^5 + 32*y^3*z^5 + 
        203*s^2*z^6 + 113*s*w*z^6 + 32*w^2*z^6 + 231*s*x*z^6 + 186*w*x*z^6 + 
        130*x^2*z^6 + 113*s*y*z^6 + 96*w*y*z^6 + 186*x*y*z^6 + 32*y^2*z^6 - 
        61*s*z^7 - 32*w*z^7 - 50*x*z^7 - 32*y*z^7 + 8*z^8)*A[x])/
      (4*w*x*OMEGA[s, w, x, y, z]) - 
     ((s^7 - 7*s^6*w + 21*s^5*w^2 - 35*s^4*w^3 + 35*s^3*w^4 - 21*s^2*w^5 + 
        7*s*w^6 - w^7 - 5*s^6*x + 18*s^5*w*x - 15*s^4*w^2*x - 20*s^3*w^3*x + 
        45*s^2*w^4*x - 30*s*w^5*x + 7*w^6*x + 9*s^5*x^2 - 9*s^4*w*x^2 - 
        6*s^3*w^2*x^2 - 18*s^2*w^3*x^2 + 45*s*w^4*x^2 - 21*w^5*x^2 - 
        5*s^4*x^3 - 4*s^3*w*x^3 - 6*s^2*w^2*x^3 - 20*s*w^3*x^3 + 35*w^4*x^3 - 
        5*s^3*x^4 - 9*s^2*w*x^4 - 15*s*w^2*x^4 - 35*w^3*x^4 + 9*s^2*x^5 + 
        18*s*w*x^5 + 21*w^2*x^5 - 5*s*x^6 - 7*w*x^6 + x^7 - 9*s^6*y + 
        42*s^5*w*y - 75*s^4*w^2*y + 60*s^3*w^3*y - 15*s^2*w^4*y - 6*s*w^5*y + 
        3*w^6*y + 30*s^5*x*y - 110*s^4*w*x*y + 172*s^3*w^2*x*y - 
        156*s^2*w^3*x*y + 86*s*w^4*x*y - 22*w^5*x*y - 23*s^4*x^2*y + 
        52*s^3*w*x^2*y + 94*s^2*w^2*x^2*y - 188*s*w^3*x^2*y + 65*w^4*x^2*y - 
        28*s^3*x^3*y + 20*s^2*w*x^3*y + 108*s*w^2*x^3*y - 100*w^3*x^3*y + 
        57*s^2*x^4*y + 34*s*w*x^4*y + 85*w^2*x^4*y - 34*s*x^5*y - 
        38*w*x^5*y + 7*x^6*y + 33*s^5*y^2 - 81*s^4*w*y^2 + 42*s^3*w^2*y^2 + 
        30*s^2*w^3*y^2 - 27*s*w^4*y^2 + 3*w^5*y^2 - 67*s^4*x*y^2 + 
        292*s^3*w*x*y^2 - 298*s^2*w^2*x*y^2 + 52*s*w^3*x*y^2 + 21*w^4*x*y^2 + 
        18*s^3*x^2*y^2 - 102*s^2*w*x^2*y^2 + 502*s*w^2*x^2*y^2 - 
        34*w^3*x^2*y^2 - 14*s^2*x^3*y^2 - 604*s*w*x^3*y^2 - 54*w^2*x^3*y^2 + 
        77*s*x^4*y^2 + 111*w*x^4*y^2 - 47*x^5*y^2 - 65*s^4*y^3 + 
        44*s^3*w*y^3 + 18*s^2*w^2*y^3 + 28*s*w^3*y^3 - 25*w^4*y^3 + 
        68*s^3*x*y^3 - 332*s^2*w*x*y^3 - 244*s*w^2*x*y^3 - 4*w^3*x*y^3 + 
        26*s^2*x^2*y^3 + 468*s*w*x^2*y^3 - 14*w^2*x^2*y^3 + 4*s*x^3*y^3 - 
        52*w*x^3*y^3 + 95*x^4*y^3 + 75*s^3*y^4 + 39*s^2*w*y^4 + 
        33*s*w^2*y^4 + 45*w^3*y^4 - 27*s^2*x*y^4 + 138*s*w*x*y^4 + 
        w^2*x*y^4 - 59*s*x^2*y^4 - 25*w*x^2*y^4 - 85*x^3*y^4 - 51*s^2*y^5 - 
        54*s*w*y^5 - 39*w^2*y^5 - 2*s*x*y^5 - 6*w*x*y^5 + 29*x^2*y^5 + 
        19*s*y^6 + 17*w*y^6 + 3*x*y^6 - 3*y^7 - 9*s^6*z + 42*s^5*w*z - 
        75*s^4*w^2*z + 60*s^3*w^3*z - 15*s^2*w^4*z - 6*s*w^5*z + 3*w^6*z + 
        30*s^5*x*z - 110*s^4*w*x*z + 172*s^3*w^2*x*z - 156*s^2*w^3*x*z + 
        86*s*w^4*x*z - 22*w^5*x*z - 23*s^4*x^2*z + 52*s^3*w*x^2*z + 
        94*s^2*w^2*x^2*z - 188*s*w^3*x^2*z + 65*w^4*x^2*z - 28*s^3*x^3*z + 
        20*s^2*w*x^3*z + 108*s*w^2*x^3*z - 100*w^3*x^3*z + 57*s^2*x^4*z + 
        34*s*w*x^4*z + 85*w^2*x^4*z - 34*s*x^5*z - 38*w*x^5*z + 7*x^6*z + 
        38*s^5*y*z - 134*s^4*w*y*z + 188*s^3*w^2*y*z - 140*s^2*w^3*y*z + 
        62*s*w^4*y*z - 14*w^5*y*z - 178*s^4*x*y*z - 424*s^3*w*x*y*z + 
        580*s^2*w^2*x*y*z + 184*s*w^3*x*y*z - 162*w^4*x*y*z + 
        556*s^3*x^2*y*z - 36*s^2*w*x^2*y*z - 764*s*w^2*x^2*y*z + 
        500*w^3*x^2*y*z - 660*s^2*x^3*y*z + 344*s*w*x^3*y*z - 
        388*w^2*x^3*y*z + 174*s*x^4*y*z - 6*w*x^4*y*z + 70*x^5*y*z - 
        47*s^4*y^2*z + 276*s^3*w*y^2*z - 306*s^2*w^2*y^2*z + 36*s*w^3*y^2*z + 
        41*w^4*y^2*z + 124*s^3*x*y^2*z + 524*s^2*w*x*y^2*z - 
        204*s*w^2*x*y^2*z + 68*w^3*x*y^2*z - 186*s^2*x^2*y^2*z - 
        276*s*w*x^2*y^2*z - 274*w^2*x^2*y^2*z + 188*s*x^3*y^2*z + 
        372*w*x^3*y^2*z - 207*x^4*y^2*z - 12*s^3*y^3*z - 380*s^2*w*y^3*z - 
        292*s*w^2*y^3*z - 84*w^3*y^3*z + 76*s^2*x*y^3*z + 408*s*w*x*y^3*z + 
        348*w^2*x*y^3*z - 308*s*x^2*y^3*z - 124*w*x^2*y^3*z + 116*x^3*y^3*z + 
        73*s^2*y^4*z + 258*s*w*y^4*z + 101*w^2*y^4*z + 38*s*x*y^4*z - 
        142*w*x*y^4*z + 89*x^2*y^4*z - 58*s*y^5*z - 62*w*y^5*z - 90*x*y^5*z + 
        15*y^6*z + 33*s^5*z^2 - 81*s^4*w*z^2 + 42*s^3*w^2*z^2 + 
        30*s^2*w^3*z^2 - 27*s*w^4*z^2 + 3*w^5*z^2 - 67*s^4*x*z^2 + 
        292*s^3*w*x*z^2 - 298*s^2*w^2*x*z^2 + 52*s*w^3*x*z^2 + 21*w^4*x*z^2 + 
        18*s^3*x^2*z^2 - 102*s^2*w*x^2*z^2 + 502*s*w^2*x^2*z^2 - 
        34*w^3*x^2*z^2 - 14*s^2*x^3*z^2 - 604*s*w*x^3*z^2 - 54*w^2*x^3*z^2 + 
        77*s*x^4*z^2 + 111*w*x^4*z^2 - 47*x^5*z^2 - 47*s^4*y*z^2 + 
        276*s^3*w*y*z^2 - 306*s^2*w^2*y*z^2 + 36*s*w^3*y*z^2 + 41*w^4*y*z^2 + 
        124*s^3*x*y*z^2 + 524*s^2*w*x*y*z^2 - 204*s*w^2*x*y*z^2 + 
        68*w^3*x*y*z^2 - 186*s^2*x^2*y*z^2 - 276*s*w*x^2*y*z^2 - 
        274*w^2*x^2*y*z^2 + 188*s*x^3*y*z^2 + 372*w*x^3*y*z^2 - 
        207*x^4*y*z^2 + 2*s^3*y^2*z^2 + 298*s^2*w*y^2*z^2 + 
        902*s*w^2*y^2*z^2 - 50*w^3*y^2*z^2 - 226*s^2*x*y^2*z^2 - 
        1348*s*w*x*y^2*z^2 - 314*w^2*x*y^2*z^2 + 606*s*x^2*y^2*z^2 - 
        86*w*x^2*y^2*z^2 + 66*x^3*y^2*z^2 - 22*s^2*y^3*z^2 - 
        204*s*w*y^3*z^2 - 62*w^2*y^3*z^2 - 36*s*x*y^3*z^2 + 148*w*x*y^3*z^2 - 
        118*x^2*y^3*z^2 + 61*s*y^4*z^2 + 95*w*y^4*z^2 + 333*x*y^4*z^2 - 
        27*y^5*z^2 - 65*s^4*z^3 + 44*s^3*w*z^3 + 18*s^2*w^2*z^3 + 
        28*s*w^3*z^3 - 25*w^4*z^3 + 68*s^3*x*z^3 - 332*s^2*w*x*z^3 - 
        244*s*w^2*x*z^3 - 4*w^3*x*z^3 + 26*s^2*x^2*z^3 + 468*s*w*x^2*z^3 - 
        14*w^2*x^2*z^3 + 4*s*x^3*z^3 - 52*w*x^3*z^3 + 95*x^4*z^3 - 
        12*s^3*y*z^3 - 380*s^2*w*y*z^3 - 292*s*w^2*y*z^3 - 84*w^3*y*z^3 + 
        76*s^2*x*y*z^3 + 408*s*w*x*y*z^3 + 348*w^2*x*y*z^3 - 
        308*s*x^2*y*z^3 - 124*w*x^2*y*z^3 + 116*x^3*y*z^3 - 22*s^2*y^2*z^3 - 
        204*s*w*y^2*z^3 - 62*w^2*y^2*z^3 - 36*s*x*y^2*z^3 + 148*w*x*y^2*z^3 - 
        118*x^2*y^2*z^3 - 44*s*y^3*z^3 - 100*w*y^3*z^3 - 492*x*y^3*z^3 + 
        15*y^4*z^3 + 75*s^3*z^4 + 39*s^2*w*z^4 + 33*s*w^2*z^4 + 45*w^3*z^4 - 
        27*s^2*x*z^4 + 138*s*w*x*z^4 + w^2*x*z^4 - 59*s*x^2*z^4 - 
        25*w*x^2*z^4 - 85*x^3*z^4 + 73*s^2*y*z^4 + 258*s*w*y*z^4 + 
        101*w^2*y*z^4 + 38*s*x*y*z^4 - 142*w*x*y*z^4 + 89*x^2*y*z^4 + 
        61*s*y^2*z^4 + 95*w*y^2*z^4 + 333*x*y^2*z^4 + 15*y^3*z^4 - 
        51*s^2*z^5 - 54*s*w*z^5 - 39*w^2*z^5 - 2*s*x*z^5 - 6*w*x*z^5 + 
        29*x^2*z^5 - 58*s*y*z^5 - 62*w*y*z^5 - 90*x*y*z^5 - 27*y^2*z^5 + 
        19*s*z^6 + 17*w*z^6 + 3*x*z^6 + 15*y*z^6 - 3*z^7)*A[w]*A[x])/
      (w*x*OMEGA[s, w, x, y, z]) - 
     ((3*s^7 - 8*s^6*w - 27*s^5*w^2 + 150*s^4*w^3 - 275*s^3*w^4 + 
        252*s^2*w^5 - 117*s*w^6 + 22*w^7 - 24*s^6*x + 58*s^5*w*x + 
        30*s^4*w^2*x - 124*s^3*w^3*x - 28*s^2*w^4*x + 162*s*w^5*x - 
        74*w^6*x + 81*s^5*x^2 - 158*s^4*w*x^2 + 22*s^3*w^2*x^2 - 
        40*s^2*w^3*x^2 + 49*s*w^4*x^2 + 46*w^5*x^2 - 150*s^4*x^3 + 
        212*s^3*w*x^3 + 72*s^2*w^2*x^3 + 12*s*w^3*x^3 + 110*w^4*x^3 + 
        165*s^3*x^4 - 148*s^2*w*x^4 - 195*s*w^2*x^4 - 190*w^3*x^4 - 
        108*s^2*x^5 + 50*s*w*x^5 + 98*w^2*x^5 + 39*s*x^6 - 6*w*x^6 - 6*x^7 - 
        14*s^6*y + 22*s^5*w*y + 28*s^4*w^2*y + 44*s^3*w^3*y - 310*s^2*w^4*y + 
        350*s*w^5*y - 120*w^6*y + 66*s^5*x*y - 264*s^4*w*x*y - 
        196*s^3*w^2*x*y + 1480*s^2*w^3*x*y - 1262*s*w^4*x*y + 176*w^5*x*y - 
        84*s^4*x^2*y + 708*s^3*w*x^2*y - 692*s^2*w^2*x^2*y - 
        724*s*w^3*x^2*y + 24*w^4*x^2*y - 44*s^3*x^3*y - 664*s^2*w*x^3*y + 
        1636*s*w^2*x^3*y + 32*w^3*x^3*y + 186*s^2*x^4*y + 150*s*w*x^4*y - 
        200*w^2*x^4*y - 150*s*x^5*y + 48*w*x^5*y + 40*x^6*y + 21*s^5*y^2 - 
        18*s^4*w*y^2 - 2*s^3*w^2*y^2 + 48*s^2*w^3*y^2 - 315*s*w^4*y^2 + 
        266*w^5*y^2 - 54*s^4*x*y^2 + 156*s^3*w*x*y^2 - 912*s^2*w^2*x*y^2 + 
        1636*s*w^3*x*y^2 - 58*w^4*x*y^2 + 6*s^3*x^2*y^2 + 144*s^2*w*x^2*y^2 - 
        794*s*w^2*x^2*y^2 - 28*w^3*x^2*y^2 - 48*s^2*x^3*y^2 - 
        716*s*w*x^3*y^2 + 76*w^2*x^3*y^2 + 189*s*x^4*y^2 - 142*w*x^4*y^2 - 
        114*x^5*y^2 + 12*s^3*w*y^3 - 4*s^2*w^2*y^3 + 36*s*w^3*y^3 - 
        300*w^4*y^3 + 36*s^3*x*y^3 + 312*s^2*w*x*y^3 - 300*s*w^2*x*y^3 - 
        112*w^3*x*y^3 + 12*s^2*x^2*y^3 + 812*s*w*x^2*y^3 + 24*w^2*x^2*y^3 - 
        36*s*x^3*y^3 + 208*w*x^3*y^3 + 180*x^4*y^3 - 35*s^3*y^4 - 
        28*s^2*w*y^4 + 37*s*w^2*y^4 + 170*w^3*y^4 - 84*s^2*x*y^4 - 
        326*s*w*x*y^4 + 34*w^2*x*y^4 - 111*s*x^2*y^4 - 162*w*x^2*y^4 - 
        170*x^3*y^4 + 42*s^2*y^5 + 30*s*w*y^5 - 32*w^2*y^5 + 90*s*x*y^5 + 
        64*w*x*y^5 + 96*x^2*y^5 - 21*s*y^6 - 10*w*y^6 - 30*x*y^6 + 4*y^7 - 
        8*s^6*z + 158*s^5*w*z - 566*s^4*w^2*z + 748*s^3*w^3*z - 
        308*s^2*w^4*z - 106*s*w^5*z + 82*w^6*z + 58*s^5*x*z - 76*s^4*w*x*z + 
        572*s^3*w^2*x*z - 1552*s^2*w^3*x*z + 1018*s*w^4*x*z - 20*w^5*x*z - 
        158*s^4*x^2*z - 1020*s^3*w*x^2*z + 552*s^2*w^2*x^2*z + 
        92*s*w^3*x^2*z - 234*w^4*x^2*z + 212*s^3*x^3*z + 1456*s^2*w*x^3*z - 
        716*s*w^2*x^3*z + 8*w^3*x^3*z - 148*s^2*x^4*z - 338*s*w*x^4*z + 
        350*w^2*x^4*z + 50*s*x^5*z - 180*w*x^5*z - 6*x^6*z + 22*s^5*y*z + 
        40*s^4*w*y*z - 236*s^3*w^2*y*z - 232*s^2*w^3*y*z + 518*s*w^4*y*z - 
        112*w^5*y*z - 264*s^4*x*y*z + 872*s^3*w*x*y*z + 1720*s^2*w^2*x*y*z - 
        2824*s*w^3*x*y*z + 1008*w^4*x*y*z + 708*s^3*x^2*y*z - 
        1336*s^2*w*x^2*y*z + 1044*s*w^2*x^2*y*z + 160*w^3*x^2*y*z - 
        664*s^2*x^3*y*z + 1112*s*w*x^3*y*z - 800*w^2*x^3*y*z + 
        150*s*x^4*y*z - 304*w*x^4*y*z + 48*x^5*y*z - 18*s^4*y^2*z - 
        140*s^3*w*y^2*z + 1104*s^2*w^2*y^2*z - 372*s*w^3*y^2*z - 
        318*w^4*y^2*z + 156*s^3*x*y^2*z - 2400*s^2*w*x*y^2*z + 
        1884*s*w^2*x*y^2*z - 1624*w^3*x*y^2*z + 144*s^2*x^2*y^2*z - 
        1308*s*w*x^2*y^2*z + 604*w^2*x^2*y^2*z - 716*s*x^3*y^2*z + 
        1480*w*x^3*y^2*z - 142*x^4*y^2*z + 12*s^3*y^3*z - 280*s^2*w*y^3*z - 
        100*s*w^2*y^3*z + 816*w^3*y^3*z + 312*s^2*x*y^3*z + 760*s*w*x*y^3*z + 
        624*w^2*x*y^3*z + 812*s*x^2*y^3*z - 1136*w*x^2*y^3*z + 
        208*x^3*y^3*z - 28*s^2*y^4*z + 30*s*w*y^4*z - 650*w^2*y^4*z - 
        326*s*x*y^4*z - 52*w*x*y^4*z - 162*x^2*y^4*z + 30*s*y^5*z + 
        192*w*y^5*z + 64*x*y^5*z - 10*y^6*z - 27*s^5*z^2 - 566*s^4*w*z^2 + 
        1486*s^3*w^2*z^2 - 968*s^2*w^3*z^2 + 453*s*w^4*z^2 - 378*w^5*z^2 + 
        30*s^4*x*z^2 + 572*s^3*w*x*z^2 - 424*s^2*w^2*x*z^2 + 
        868*s*w^3*x*z^2 - 278*w^4*x*z^2 + 22*s^3*x^2*z^2 + 
        552*s^2*w*x^2*z^2 - 410*s*w^2*x^2*z^2 - 836*w^3*x^2*z^2 + 
        72*s^2*x^3*z^2 - 716*s*w*x^3*z^2 + 1044*w^2*x^3*z^2 - 195*s*x^4*z^2 + 
        350*w*x^4*z^2 + 98*x^5*z^2 + 28*s^4*y*z^2 - 236*s^3*w*y*z^2 - 
        1220*s^2*w^2*y*z^2 + 1180*s*w^3*y*z^2 + 504*w^4*y*z^2 - 
        196*s^3*x*y*z^2 + 1720*s^2*w*x*y*z^2 - 4372*s*w^2*x*y*z^2 + 
        864*w^3*x*y*z^2 - 692*s^2*x^2*y*z^2 + 1044*s*w*x^2*y*z^2 - 
        368*w^2*x^2*y*z^2 + 1636*s*x^3*y*z^2 - 800*w*x^3*y*z^2 - 
        200*x^4*y*z^2 - 2*s^3*y^2*z^2 + 1104*s^2*w*y^2*z^2 - 
        1314*s*w^2*y^2*z^2 - 972*w^3*y^2*z^2 - 912*s^2*x*y^2*z^2 + 
        1884*s*w*x*y^2*z^2 - 476*w^2*x*y^2*z^2 - 794*s*x^2*y^2*z^2 + 
        604*w*x^2*y^2*z^2 + 76*x^3*y^2*z^2 - 4*s^2*y^3*z^2 - 
        100*s*w*y^3*z^2 + 1528*w^2*y^3*z^2 - 300*s*x*y^3*z^2 + 
        624*w*x*y^3*z^2 + 24*x^2*y^3*z^2 + 37*s*y^4*z^2 - 650*w*y^4*z^2 + 
        34*x*y^4*z^2 - 32*y^5*z^2 + 150*s^4*z^3 + 748*s^3*w*z^3 - 
        968*s^2*w^2*z^3 - 460*s*w^3*z^3 + 274*w^4*z^3 - 124*s^3*x*z^3 - 
        1552*s^2*w*x*z^3 + 868*s*w^2*x*z^3 + 744*w^3*x*z^3 - 40*s^2*x^2*z^3 + 
        92*s*w*x^2*z^3 - 836*w^2*x^2*z^3 + 12*s*x^3*z^3 + 8*w*x^3*z^3 - 
        190*x^4*z^3 + 44*s^3*y*z^3 - 232*s^2*w*y*z^3 + 1180*s*w^2*y*z^3 - 
        544*w^3*y*z^3 + 1480*s^2*x*y*z^3 - 2824*s*w*x*y*z^3 + 
        864*w^2*x*y*z^3 - 724*s*x^2*y*z^3 + 160*w*x^2*y*z^3 + 32*x^3*y*z^3 + 
        48*s^2*y^2*z^3 - 372*s*w*y^2*z^3 - 972*w^2*y^2*z^3 + 
        1636*s*x*y^2*z^3 - 1624*w*x*y^2*z^3 - 28*x^2*y^2*z^3 + 36*s*y^3*z^3 + 
        816*w*y^3*z^3 - 112*x*y^3*z^3 + 170*y^4*z^3 - 275*s^3*z^4 - 
        308*s^2*w*z^4 + 453*s*w^2*z^4 + 274*w^3*z^4 - 28*s^2*x*z^4 + 
        1018*s*w*x*z^4 - 278*w^2*x*z^4 + 49*s*x^2*z^4 - 234*w*x^2*z^4 + 
        110*x^3*z^4 - 310*s^2*y*z^4 + 518*s*w*y*z^4 + 504*w^2*y*z^4 - 
        1262*s*x*y*z^4 + 1008*w*x*y*z^4 + 24*x^2*y*z^4 - 315*s*y^2*z^4 - 
        318*w*y^2*z^4 - 58*x*y^2*z^4 - 300*y^3*z^4 + 252*s^2*z^5 - 
        106*s*w*z^5 - 378*w^2*z^5 + 162*s*x*z^5 - 20*w*x*z^5 + 46*x^2*z^5 + 
        350*s*y*z^5 - 112*w*y*z^5 + 176*x*y*z^5 + 266*y^2*z^5 - 117*s*z^6 + 
        82*w*z^6 - 74*x*z^6 - 120*y*z^6 + 22*z^7)*A[y])/
      (2*w*OMEGA[s, w, x, y, z]) - 
     (2*(s^6 - 2*s^5*w - 5*s^4*w^2 + 20*s^3*w^3 - 25*s^2*w^4 + 14*s*w^5 - 
        3*w^6 - 10*s^5*x + 18*s^4*w*x - 4*s^3*w^2*x + 4*s^2*w^3*x - 
        18*s*w^4*x + 10*w^5*x + 35*s^4*x^2 - 20*s^3*w*x^2 - 6*s^2*w^2*x^2 - 
        4*s*w^3*x^2 - 5*w^4*x^2 - 60*s^3*x^3 - 28*s^2*w*x^3 - 20*s*w^2*x^3 - 
        20*w^3*x^3 + 55*s^2*x^4 + 54*s*w*x^4 + 35*w^2*x^4 - 26*s*x^5 - 
        22*w*x^5 + 5*x^6 - 2*s^5*y - 6*s^4*w*y + 12*s^3*w^2*y + 
        20*s^2*w^3*y - 42*s*w^4*y + 18*w^5*y + 18*s^4*x*y - 56*s^3*w*x*y - 
        100*s^2*w^2*x*y + 168*s*w^3*x*y - 30*w^4*x*y - 20*s^3*x^2*y + 
        300*s^2*w*x^2*y + 100*s*w^2*x^2*y + 4*w^3*x^2*y - 28*s^2*x^3*y - 
        280*s*w*x^3*y - 12*w^2*x^3*y + 54*s*x^4*y + 42*w*x^4*y - 22*x^5*y - 
        5*s^4*y^2 + 12*s^3*w*y^2 + 10*s^2*w^2*y^2 + 28*s*w^3*y^2 - 
        45*w^4*y^2 - 4*s^3*x*y^2 - 100*s^2*w*x*y^2 - 300*s*w^2*x*y^2 + 
        20*w^3*x*y^2 - 6*s^2*x^2*y^2 + 100*s*w*x^2*y^2 + 2*w^2*x^2*y^2 - 
        20*s*x^3*y^2 - 12*w*x^3*y^2 + 35*x^4*y^2 + 20*s^3*y^3 + 
        20*s^2*w*y^3 + 28*s*w^2*y^3 + 60*w^3*y^3 + 4*s^2*x*y^3 + 
        168*s*w*x*y^3 + 20*w^2*x*y^3 - 4*s*x^2*y^3 + 4*w*x^2*y^3 - 
        20*x^3*y^3 - 25*s^2*y^4 - 42*s*w*y^4 - 45*w^2*y^4 - 18*s*x*y^4 - 
        30*w*x*y^4 - 5*x^2*y^4 + 14*s*y^5 + 18*w*y^5 + 10*x*y^5 - 3*y^6 - 
        14*s^5*z + 70*s^4*w*z - 108*s^3*w^2*z + 44*s^2*w^3*z + 26*s*w^4*z - 
        18*w^5*z + 14*s^4*x*z - 136*s^3*w*x*z + 356*s^2*w^2*x*z - 
        232*s*w^3*x*z - 2*w^4*x*z + 52*s^3*x^2*z + 20*s^2*w*x^2*z + 
        188*s*w^2*x^2*z + 124*w^3*x^2*z - 100*s^2*x^3*z - 40*s*w*x^3*z - 
        180*w^2*x^3*z + 58*s*x^4*z + 86*w*x^4*z - 10*x^5*z + 70*s^4*y*z + 
        24*s^3*w*y*z - 76*s^2*w^2*y*z - 72*s*w^3*y*z + 54*w^4*y*z - 
        136*s^3*x*y*z - 136*s^2*w*x*y*z + 168*s*w^2*x*y*z - 152*w^3*x*y*z + 
        20*s^2*x^2*y*z - 440*s*w*x^2*y*z - 28*w^2*x^2*y*z - 40*s*x^3*y*z + 
        40*w*x^3*y*z + 86*x^4*y*z - 108*s^3*y^2*z - 76*s^2*w*y^2*z + 
        92*s*w^2*y^2*z - 36*w^3*y^2*z + 356*s^2*x*y^2*z + 168*s*w*x*y^2*z + 
        308*w^2*x*y^2*z + 188*s*x^2*y^2*z - 28*w*x^2*y^2*z - 180*x^3*y^2*z + 
        44*s^2*y^3*z - 72*s*w*y^3*z - 36*w^2*y^3*z - 232*s*x*y^3*z - 
        152*w*x*y^3*z + 124*x^2*y^3*z + 26*s*y^4*z + 54*w*y^4*z - 2*x*y^4*z - 
        18*y^5*z + 31*s^4*z^2 - 164*s^3*w*z^2 + 130*s^2*w^2*z^2 - 
        84*s*w^3*z^2 + 87*w^4*z^2 + 12*s^3*x*z^2 - 148*s^2*w*x*z^2 - 
        252*s*w^2*x*z^2 + 4*w^3*x*z^2 + 50*s^2*x^2*z^2 - 44*s*w*x^2*z^2 + 
        90*w^2*x^2*z^2 - 68*s*x^3*z^2 - 156*w*x^3*z^2 - 25*x^4*z^2 - 
        164*s^3*y*z^2 + 156*s^2*w*y*z^2 + 52*s*w^2*y*z^2 - 172*w^3*y*z^2 - 
        148*s^2*x*y*z^2 + 1080*s*w*x*y*z^2 - 100*w^2*x*y*z^2 - 
        44*s*x^2*y*z^2 + 108*w*x^2*y*z^2 - 156*x^3*y*z^2 + 130*s^2*y^2*z^2 + 
        52*s*w*y^2*z^2 + 170*w^2*y^2*z^2 - 252*s*x*y^2*z^2 - 
        100*w*x*y^2*z^2 + 90*x^2*y^2*z^2 - 84*s*y^3*z^2 - 172*w*y^3*z^2 + 
        4*x*y^3*z^2 + 87*y^4*z^2 - 4*s^3*z^3 + 156*s^2*w*z^3 + 84*s*w^2*z^3 - 
        108*w^3*z^3 + 44*s^2*x*z^3 + 120*s*w*x*z^3 + 28*w^2*x*z^3 + 
        116*s*x^2*z^3 + 172*w*x^2*z^3 + 100*x^3*z^3 + 156*s^2*y*z^3 - 
        360*s*w*y*z^3 + 140*w^2*y*z^3 + 120*s*x*y*z^3 - 120*w*x*y*z^3 + 
        172*x^2*y*z^3 + 84*s*y^2*z^3 + 140*w*y^2*z^3 + 28*x*y^2*z^3 - 
        108*y^3*z^3 - 49*s^2*z^4 - 90*s*w*z^4 + 27*w^2*z^4 - 130*s*x*z^4 - 
        110*w*x*z^4 - 125*x^2*z^4 - 90*s*y*z^4 - 70*w*y*z^4 - 110*x*y*z^4 + 
        27*y^2*z^4 + 50*s*z^5 + 30*w*z^5 + 70*x*z^5 + 30*y*z^5 - 15*z^6)*A[w]*
       A[y])/(w*OMEGA[s, w, x, y, z]) - 
     ((s^7 - 9*s^6*w + 33*s^5*w^2 - 65*s^4*w^3 + 75*s^3*w^4 - 51*s^2*w^5 + 
        19*s*w^6 - 3*w^7 - 5*s^6*x + 30*s^5*w*x - 67*s^4*w^2*x + 
        68*s^3*w^3*x - 27*s^2*w^4*x - 2*s*w^5*x + 3*w^6*x + 9*s^5*x^2 - 
        23*s^4*w*x^2 + 18*s^3*w^2*x^2 + 26*s^2*w^3*x^2 - 59*s*w^4*x^2 + 
        29*w^5*x^2 - 5*s^4*x^3 - 28*s^3*w*x^3 - 14*s^2*w^2*x^3 + 
        4*s*w^3*x^3 - 85*w^4*x^3 - 5*s^3*x^4 + 57*s^2*w*x^4 + 77*s*w^2*x^4 + 
        95*w^3*x^4 + 9*s^2*x^5 - 34*s*w*x^5 - 47*w^2*x^5 - 5*s*x^6 + 
        7*w*x^6 + x^7 - 7*s^6*y + 42*s^5*w*y - 81*s^4*w^2*y + 44*s^3*w^3*y + 
        39*s^2*w^4*y - 54*s*w^5*y + 17*w^6*y + 18*s^5*x*y - 110*s^4*w*x*y + 
        292*s^3*w^2*x*y - 332*s^2*w^3*x*y + 138*s*w^4*x*y - 6*w^5*x*y - 
        9*s^4*x^2*y + 52*s^3*w*x^2*y - 102*s^2*w^2*x^2*y + 468*s*w^3*x^2*y - 
        25*w^4*x^2*y - 4*s^3*x^3*y + 20*s^2*w*x^3*y - 604*s*w^2*x^3*y - 
        52*w^3*x^3*y - 9*s^2*x^4*y + 34*s*w*x^4*y + 111*w^2*x^4*y + 
        18*s*x^5*y - 38*w*x^5*y - 7*x^6*y + 21*s^5*y^2 - 75*s^4*w*y^2 + 
        42*s^3*w^2*y^2 + 18*s^2*w^3*y^2 + 33*s*w^4*y^2 - 39*w^5*y^2 - 
        15*s^4*x*y^2 + 172*s^3*w*x*y^2 - 298*s^2*w^2*x*y^2 - 
        244*s*w^3*x*y^2 + w^4*x*y^2 - 6*s^3*x^2*y^2 + 94*s^2*w*x^2*y^2 + 
        502*s*w^2*x^2*y^2 - 14*w^3*x^2*y^2 - 6*s^2*x^3*y^2 + 
        108*s*w*x^3*y^2 - 54*w^2*x^3*y^2 - 15*s*x^4*y^2 + 85*w*x^4*y^2 + 
        21*x^5*y^2 - 35*s^4*y^3 + 60*s^3*w*y^3 + 30*s^2*w^2*y^3 + 
        28*s*w^3*y^3 + 45*w^4*y^3 - 20*s^3*x*y^3 - 156*s^2*w*x*y^3 + 
        52*s*w^2*x*y^3 - 4*w^3*x*y^3 - 18*s^2*x^2*y^3 - 188*s*w*x^2*y^3 - 
        34*w^2*x^2*y^3 - 20*s*x^3*y^3 - 100*w*x^3*y^3 - 35*x^4*y^3 + 
        35*s^3*y^4 - 15*s^2*w*y^4 - 27*s*w^2*y^4 - 25*w^3*y^4 + 
        45*s^2*x*y^4 + 86*s*w*x*y^4 + 21*w^2*x*y^4 + 45*s*x^2*y^4 + 
        65*w*x^2*y^4 + 35*x^3*y^4 - 21*s^2*y^5 - 6*s*w*y^5 + 3*w^2*y^5 - 
        30*s*x*y^5 - 22*w*x*y^5 - 21*x^2*y^5 + 7*s*y^6 + 3*w*y^6 + 7*x*y^6 - 
        y^7 - 9*s^6*z + 38*s^5*w*z - 47*s^4*w^2*z - 12*s^3*w^3*z + 
        73*s^2*w^4*z - 58*s*w^5*z + 15*w^6*z + 30*s^5*x*z - 178*s^4*w*x*z + 
        124*s^3*w^2*x*z + 76*s^2*w^3*x*z + 38*s*w^4*x*z - 90*w^5*x*z - 
        23*s^4*x^2*z + 556*s^3*w*x^2*z - 186*s^2*w^2*x^2*z - 
        308*s*w^3*x^2*z + 89*w^4*x^2*z - 28*s^3*x^3*z - 660*s^2*w*x^3*z + 
        188*s*w^2*x^3*z + 116*w^3*x^3*z + 57*s^2*x^4*z + 174*s*w*x^4*z - 
        207*w^2*x^4*z - 34*s*x^5*z + 70*w*x^5*z + 7*x^6*z + 42*s^5*y*z - 
        134*s^4*w*y*z + 276*s^3*w^2*y*z - 380*s^2*w^3*y*z + 258*s*w^4*y*z - 
        62*w^5*y*z - 110*s^4*x*y*z - 424*s^3*w*x*y*z + 524*s^2*w^2*x*y*z + 
        408*s*w^3*x*y*z - 142*w^4*x*y*z + 52*s^3*x^2*y*z - 36*s^2*w*x^2*y*z - 
        276*s*w^2*x^2*y*z - 124*w^3*x^2*y*z + 20*s^2*x^3*y*z + 
        344*s*w*x^3*y*z + 372*w^2*x^3*y*z + 34*s*x^4*y*z - 6*w*x^4*y*z - 
        38*x^5*y*z - 75*s^4*y^2*z + 188*s^3*w*y^2*z - 306*s^2*w^2*y^2*z - 
        292*s*w^3*y^2*z + 101*w^4*y^2*z + 172*s^3*x*y^2*z + 
        580*s^2*w*x*y^2*z - 204*s*w^2*x*y^2*z + 348*w^3*x*y^2*z + 
        94*s^2*x^2*y^2*z - 764*s*w*x^2*y^2*z - 274*w^2*x^2*y^2*z + 
        108*s*x^3*y^2*z - 388*w*x^3*y^2*z + 85*x^4*y^2*z + 60*s^3*y^3*z - 
        140*s^2*w*y^3*z + 36*s*w^2*y^3*z - 84*w^3*y^3*z - 156*s^2*x*y^3*z + 
        184*s*w*x*y^3*z + 68*w^2*x*y^3*z - 188*s*x^2*y^3*z + 
        500*w*x^2*y^3*z - 100*x^3*y^3*z - 15*s^2*y^4*z + 62*s*w*y^4*z + 
        41*w^2*y^4*z + 86*s*x*y^4*z - 162*w*x*y^4*z + 65*x^2*y^4*z - 
        6*s*y^5*z - 14*w*y^5*z - 22*x*y^5*z + 3*y^6*z + 33*s^5*z^2 - 
        47*s^4*w*z^2 + 2*s^3*w^2*z^2 - 22*s^2*w^3*z^2 + 61*s*w^4*z^2 - 
        27*w^5*z^2 - 67*s^4*x*z^2 + 124*s^3*w*x*z^2 - 226*s^2*w^2*x*z^2 - 
        36*s*w^3*x*z^2 + 333*w^4*x*z^2 + 18*s^3*x^2*z^2 - 186*s^2*w*x^2*z^2 + 
        606*s*w^2*x^2*z^2 - 118*w^3*x^2*z^2 - 14*s^2*x^3*z^2 + 
        188*s*w*x^3*z^2 + 66*w^2*x^3*z^2 + 77*s*x^4*z^2 - 207*w*x^4*z^2 - 
        47*x^5*z^2 - 81*s^4*y*z^2 + 276*s^3*w*y*z^2 + 298*s^2*w^2*y*z^2 - 
        204*s*w^3*y*z^2 + 95*w^4*y*z^2 + 292*s^3*x*y*z^2 + 
        524*s^2*w*x*y*z^2 - 1348*s*w^2*x*y*z^2 + 148*w^3*x*y*z^2 - 
        102*s^2*x^2*y*z^2 - 276*s*w*x^2*y*z^2 - 86*w^2*x^2*y*z^2 - 
        604*s*x^3*y*z^2 + 372*w*x^3*y*z^2 + 111*x^4*y*z^2 + 42*s^3*y^2*z^2 - 
        306*s^2*w*y^2*z^2 + 902*s*w^2*y^2*z^2 - 62*w^3*y^2*z^2 - 
        298*s^2*x*y^2*z^2 - 204*s*w*x*y^2*z^2 - 314*w^2*x*y^2*z^2 + 
        502*s*x^2*y^2*z^2 - 274*w*x^2*y^2*z^2 - 54*x^3*y^2*z^2 + 
        30*s^2*y^3*z^2 + 36*s*w*y^3*z^2 - 50*w^2*y^3*z^2 + 52*s*x*y^3*z^2 + 
        68*w*x*y^3*z^2 - 34*x^2*y^3*z^2 - 27*s*y^4*z^2 + 41*w*y^4*z^2 + 
        21*x*y^4*z^2 + 3*y^5*z^2 - 65*s^4*z^3 - 12*s^3*w*z^3 - 
        22*s^2*w^2*z^3 - 44*s*w^3*z^3 + 15*w^4*z^3 + 68*s^3*x*z^3 + 
        76*s^2*w*x*z^3 - 36*s*w^2*x*z^3 - 492*w^3*x*z^3 + 26*s^2*x^2*z^3 - 
        308*s*w*x^2*z^3 - 118*w^2*x^2*z^3 + 4*s*x^3*z^3 + 116*w*x^3*z^3 + 
        95*x^4*z^3 + 44*s^3*y*z^3 - 380*s^2*w*y*z^3 - 204*s*w^2*y*z^3 - 
        100*w^3*y*z^3 - 332*s^2*x*y*z^3 + 408*s*w*x*y*z^3 + 148*w^2*x*y*z^3 + 
        468*s*x^2*y*z^3 - 124*w*x^2*y*z^3 - 52*x^3*y*z^3 + 18*s^2*y^2*z^3 - 
        292*s*w*y^2*z^3 - 62*w^2*y^2*z^3 - 244*s*x*y^2*z^3 + 
        348*w*x*y^2*z^3 - 14*x^2*y^2*z^3 + 28*s*y^3*z^3 - 84*w*y^3*z^3 - 
        4*x*y^3*z^3 - 25*y^4*z^3 + 75*s^3*z^4 + 73*s^2*w*z^4 + 61*s*w^2*z^4 + 
        15*w^3*z^4 - 27*s^2*x*z^4 + 38*s*w*x*z^4 + 333*w^2*x*z^4 - 
        59*s*x^2*z^4 + 89*w*x^2*z^4 - 85*x^3*z^4 + 39*s^2*y*z^4 + 
        258*s*w*y*z^4 + 95*w^2*y*z^4 + 138*s*x*y*z^4 - 142*w*x*y*z^4 - 
        25*x^2*y*z^4 + 33*s*y^2*z^4 + 101*w*y^2*z^4 + x*y^2*z^4 + 
        45*y^3*z^4 - 51*s^2*z^5 - 58*s*w*z^5 - 27*w^2*z^5 - 2*s*x*z^5 - 
        90*w*x*z^5 + 29*x^2*z^5 - 54*s*y*z^5 - 62*w*y*z^5 - 6*x*y*z^5 - 
        39*y^2*z^5 + 19*s*z^6 + 15*w*z^6 + 3*x*z^6 + 17*y*z^6 - 3*z^7)*A[x]*
       A[y])/(w*x*OMEGA[s, w, x, y, z]) - 
     (2*(s^6 - 6*s^5*w + 15*s^4*w^2 - 20*s^3*w^3 + 15*s^2*w^4 - 6*s*w^5 + 
        w^6 - 2*s^5*x + 6*s^4*w*x - 4*s^3*w^2*x - 4*s^2*w^3*x + 6*s*w^4*x - 
        2*w^5*x - 5*s^4*x^2 + 4*s^3*w*x^2 + 2*s^2*w^2*x^2 + 4*s*w^3*x^2 - 
        5*w^4*x^2 + 20*s^3*x^3 + 12*s^2*w*x^3 + 12*s*w^2*x^3 + 20*w^3*x^3 - 
        25*s^2*x^4 - 30*s*w*x^4 - 25*w^2*x^4 + 14*s*x^5 + 14*w*x^5 - 3*x^6 - 
        6*s^5*y + 18*s^4*w*y - 12*s^3*w^2*y - 12*s^2*w^3*y + 18*s*w^4*y - 
        6*w^5*y + 6*s^4*x*y - 56*s^3*w*x*y + 100*s^2*w^2*x*y - 56*s*w^3*x*y + 
        6*w^4*x*y + 4*s^3*x^2*y - 100*s^2*w*x^2*y - 100*s*w^2*x^2*y + 
        4*w^3*x^2*y + 12*s^2*x^3*y + 168*s*w*x^3*y + 12*w^2*x^3*y - 
        30*s*x^4*y - 30*w*x^4*y + 14*x^5*y + 15*s^4*y^2 - 12*s^3*w*y^2 - 
        6*s^2*w^2*y^2 - 12*s*w^3*y^2 + 15*w^4*y^2 - 4*s^3*x*y^2 + 
        100*s^2*w*x*y^2 + 100*s*w^2*x*y^2 - 4*w^3*x*y^2 + 2*s^2*x^2*y^2 - 
        100*s*w*x^2*y^2 + 2*w^2*x^2*y^2 + 12*s*x^3*y^2 + 12*w*x^3*y^2 - 
        25*x^4*y^2 - 20*s^3*y^3 - 12*s^2*w*y^3 - 12*s*w^2*y^3 - 20*w^3*y^3 - 
        4*s^2*x*y^3 - 56*s*w*x*y^3 - 4*w^2*x*y^3 + 4*s*x^2*y^3 + 
        4*w*x^2*y^3 + 20*x^3*y^3 + 15*s^2*y^4 + 18*s*w*y^4 + 15*w^2*y^4 + 
        6*s*x*y^4 + 6*w*x*y^4 - 5*x^2*y^4 - 6*s*y^5 - 6*w*y^5 - 2*x*y^5 + 
        y^6 - 2*s^5*z + 6*s^4*w*z - 4*s^3*w^2*z - 4*s^2*w^3*z + 6*s*w^4*z - 
        2*w^5*z + 34*s^4*x*z + 24*s^3*w*x*z - 116*s^2*w^2*x*z + 
        24*s*w^3*x*z + 34*w^4*x*z - 84*s^3*x^2*z + 52*s^2*w*x^2*z + 
        52*s*w^2*x^2*z - 84*w^3*x^2*z + 68*s^2*x^3*z - 72*s*w*x^3*z + 
        68*w^2*x^3*z - 10*s*x^4*z - 10*w*x^4*z - 6*x^5*z + 6*s^4*y*z - 
        56*s^3*w*y*z + 100*s^2*w^2*y*z - 56*s*w^3*y*z + 6*w^4*y*z + 
        24*s^3*x*y*z - 88*s^2*w*x*y*z - 88*s*w^2*x*y*z + 24*w^3*x*y*z + 
        52*s^2*x^2*y*z + 216*s*w*x^2*y*z + 52*w^2*x^2*y*z - 72*s*x^3*y*z - 
        72*w*x^3*y*z - 10*x^4*y*z - 4*s^3*y^2*z + 100*s^2*w*y^2*z + 
        100*s*w^2*y^2*z - 4*w^3*y^2*z - 116*s^2*x*y^2*z - 88*s*w*x*y^2*z - 
        116*w^2*x*y^2*z + 52*s*x^2*y^2*z + 52*w*x^2*y^2*z + 68*x^3*y^2*z - 
        4*s^2*y^3*z - 56*s*w*y^3*z - 4*w^2*y^3*z + 24*s*x*y^3*z + 
        24*w*x*y^3*z - 84*x^2*y^3*z + 6*s*y^4*z + 6*w*y^4*z + 34*x*y^4*z - 
        2*y^5*z - 5*s^4*z^2 + 4*s^3*w*z^2 + 2*s^2*w^2*z^2 + 4*s*w^3*z^2 - 
        5*w^4*z^2 - 84*s^3*x*z^2 + 52*s^2*w*x*z^2 + 52*s*w^2*x*z^2 - 
        84*w^3*x*z^2 + 42*s^2*x^2*z^2 - 52*s*w*x^2*z^2 + 42*w^2*x^2*z^2 - 
        4*s*x^3*z^2 - 4*w*x^3*z^2 + 51*x^4*z^2 + 4*s^3*y*z^2 - 
        100*s^2*w*y*z^2 - 100*s*w^2*y*z^2 + 4*w^3*y*z^2 + 52*s^2*x*y*z^2 + 
        216*s*w*x*y*z^2 + 52*w^2*x*y*z^2 - 52*s*x^2*y*z^2 - 52*w*x^2*y*z^2 - 
        4*x^3*y*z^2 + 2*s^2*y^2*z^2 - 100*s*w*y^2*z^2 + 2*w^2*y^2*z^2 + 
        52*s*x*y^2*z^2 + 52*w*x*y^2*z^2 + 42*x^2*y^2*z^2 + 4*s*y^3*z^2 + 
        4*w*y^3*z^2 - 84*x*y^3*z^2 - 5*y^4*z^2 + 20*s^3*z^3 + 12*s^2*w*z^3 + 
        12*s*w^2*z^3 + 20*w^3*z^3 + 68*s^2*x*z^3 - 72*s*w*x*z^3 + 
        68*w^2*x*z^3 - 4*s*x^2*z^3 - 4*w*x^2*z^3 - 84*x^3*z^3 + 
        12*s^2*y*z^3 + 168*s*w*y*z^3 + 12*w^2*y*z^3 - 72*s*x*y*z^3 - 
        72*w*x*y*z^3 - 4*x^2*y*z^3 + 12*s*y^2*z^3 + 12*w*y^2*z^3 + 
        68*x*y^2*z^3 + 20*y^3*z^3 - 25*s^2*z^4 - 30*s*w*z^4 - 25*w^2*z^4 - 
        10*s*x*z^4 - 10*w*x*z^4 + 51*x^2*z^4 - 30*s*y*z^4 - 30*w*y*z^4 - 
        10*x*y*z^4 - 25*y^2*z^4 + 14*s*z^5 + 14*w*z^5 - 6*x*z^5 + 14*y*z^5 - 
        3*z^6)*A[w]*A[x]*A[y])/(w*x*OMEGA[s, w, x, y, z]) - 
     ((3*s^7 - 8*s^6*w - 27*s^5*w^2 + 150*s^4*w^3 - 275*s^3*w^4 + 
        252*s^2*w^5 - 117*s*w^6 + 22*w^7 - 24*s^6*x + 58*s^5*w*x + 
        30*s^4*w^2*x - 124*s^3*w^3*x - 28*s^2*w^4*x + 162*s*w^5*x - 
        74*w^6*x + 81*s^5*x^2 - 158*s^4*w*x^2 + 22*s^3*w^2*x^2 - 
        40*s^2*w^3*x^2 + 49*s*w^4*x^2 + 46*w^5*x^2 - 150*s^4*x^3 + 
        212*s^3*w*x^3 + 72*s^2*w^2*x^3 + 12*s*w^3*x^3 + 110*w^4*x^3 + 
        165*s^3*x^4 - 148*s^2*w*x^4 - 195*s*w^2*x^4 - 190*w^3*x^4 - 
        108*s^2*x^5 + 50*s*w*x^5 + 98*w^2*x^5 + 39*s*x^6 - 6*w*x^6 - 6*x^7 - 
        8*s^6*y + 158*s^5*w*y - 566*s^4*w^2*y + 748*s^3*w^3*y - 
        308*s^2*w^4*y - 106*s*w^5*y + 82*w^6*y + 58*s^5*x*y - 76*s^4*w*x*y + 
        572*s^3*w^2*x*y - 1552*s^2*w^3*x*y + 1018*s*w^4*x*y - 20*w^5*x*y - 
        158*s^4*x^2*y - 1020*s^3*w*x^2*y + 552*s^2*w^2*x^2*y + 
        92*s*w^3*x^2*y - 234*w^4*x^2*y + 212*s^3*x^3*y + 1456*s^2*w*x^3*y - 
        716*s*w^2*x^3*y + 8*w^3*x^3*y - 148*s^2*x^4*y - 338*s*w*x^4*y + 
        350*w^2*x^4*y + 50*s*x^5*y - 180*w*x^5*y - 6*x^6*y - 27*s^5*y^2 - 
        566*s^4*w*y^2 + 1486*s^3*w^2*y^2 - 968*s^2*w^3*y^2 + 453*s*w^4*y^2 - 
        378*w^5*y^2 + 30*s^4*x*y^2 + 572*s^3*w*x*y^2 - 424*s^2*w^2*x*y^2 + 
        868*s*w^3*x*y^2 - 278*w^4*x*y^2 + 22*s^3*x^2*y^2 + 
        552*s^2*w*x^2*y^2 - 410*s*w^2*x^2*y^2 - 836*w^3*x^2*y^2 + 
        72*s^2*x^3*y^2 - 716*s*w*x^3*y^2 + 1044*w^2*x^3*y^2 - 195*s*x^4*y^2 + 
        350*w*x^4*y^2 + 98*x^5*y^2 + 150*s^4*y^3 + 748*s^3*w*y^3 - 
        968*s^2*w^2*y^3 - 460*s*w^3*y^3 + 274*w^4*y^3 - 124*s^3*x*y^3 - 
        1552*s^2*w*x*y^3 + 868*s*w^2*x*y^3 + 744*w^3*x*y^3 - 40*s^2*x^2*y^3 + 
        92*s*w*x^2*y^3 - 836*w^2*x^2*y^3 + 12*s*x^3*y^3 + 8*w*x^3*y^3 - 
        190*x^4*y^3 - 275*s^3*y^4 - 308*s^2*w*y^4 + 453*s*w^2*y^4 + 
        274*w^3*y^4 - 28*s^2*x*y^4 + 1018*s*w*x*y^4 - 278*w^2*x*y^4 + 
        49*s*x^2*y^4 - 234*w*x^2*y^4 + 110*x^3*y^4 + 252*s^2*y^5 - 
        106*s*w*y^5 - 378*w^2*y^5 + 162*s*x*y^5 - 20*w*x*y^5 + 46*x^2*y^5 - 
        117*s*y^6 + 82*w*y^6 - 74*x*y^6 + 22*y^7 - 14*s^6*z + 22*s^5*w*z + 
        28*s^4*w^2*z + 44*s^3*w^3*z - 310*s^2*w^4*z + 350*s*w^5*z - 
        120*w^6*z + 66*s^5*x*z - 264*s^4*w*x*z - 196*s^3*w^2*x*z + 
        1480*s^2*w^3*x*z - 1262*s*w^4*x*z + 176*w^5*x*z - 84*s^4*x^2*z + 
        708*s^3*w*x^2*z - 692*s^2*w^2*x^2*z - 724*s*w^3*x^2*z + 
        24*w^4*x^2*z - 44*s^3*x^3*z - 664*s^2*w*x^3*z + 1636*s*w^2*x^3*z + 
        32*w^3*x^3*z + 186*s^2*x^4*z + 150*s*w*x^4*z - 200*w^2*x^4*z - 
        150*s*x^5*z + 48*w*x^5*z + 40*x^6*z + 22*s^5*y*z + 40*s^4*w*y*z - 
        236*s^3*w^2*y*z - 232*s^2*w^3*y*z + 518*s*w^4*y*z - 112*w^5*y*z - 
        264*s^4*x*y*z + 872*s^3*w*x*y*z + 1720*s^2*w^2*x*y*z - 
        2824*s*w^3*x*y*z + 1008*w^4*x*y*z + 708*s^3*x^2*y*z - 
        1336*s^2*w*x^2*y*z + 1044*s*w^2*x^2*y*z + 160*w^3*x^2*y*z - 
        664*s^2*x^3*y*z + 1112*s*w*x^3*y*z - 800*w^2*x^3*y*z + 
        150*s*x^4*y*z - 304*w*x^4*y*z + 48*x^5*y*z + 28*s^4*y^2*z - 
        236*s^3*w*y^2*z - 1220*s^2*w^2*y^2*z + 1180*s*w^3*y^2*z + 
        504*w^4*y^2*z - 196*s^3*x*y^2*z + 1720*s^2*w*x*y^2*z - 
        4372*s*w^2*x*y^2*z + 864*w^3*x*y^2*z - 692*s^2*x^2*y^2*z + 
        1044*s*w*x^2*y^2*z - 368*w^2*x^2*y^2*z + 1636*s*x^3*y^2*z - 
        800*w*x^3*y^2*z - 200*x^4*y^2*z + 44*s^3*y^3*z - 232*s^2*w*y^3*z + 
        1180*s*w^2*y^3*z - 544*w^3*y^3*z + 1480*s^2*x*y^3*z - 
        2824*s*w*x*y^3*z + 864*w^2*x*y^3*z - 724*s*x^2*y^3*z + 
        160*w*x^2*y^3*z + 32*x^3*y^3*z - 310*s^2*y^4*z + 518*s*w*y^4*z + 
        504*w^2*y^4*z - 1262*s*x*y^4*z + 1008*w*x*y^4*z + 24*x^2*y^4*z + 
        350*s*y^5*z - 112*w*y^5*z + 176*x*y^5*z - 120*y^6*z + 21*s^5*z^2 - 
        18*s^4*w*z^2 - 2*s^3*w^2*z^2 + 48*s^2*w^3*z^2 - 315*s*w^4*z^2 + 
        266*w^5*z^2 - 54*s^4*x*z^2 + 156*s^3*w*x*z^2 - 912*s^2*w^2*x*z^2 + 
        1636*s*w^3*x*z^2 - 58*w^4*x*z^2 + 6*s^3*x^2*z^2 + 144*s^2*w*x^2*z^2 - 
        794*s*w^2*x^2*z^2 - 28*w^3*x^2*z^2 - 48*s^2*x^3*z^2 - 
        716*s*w*x^3*z^2 + 76*w^2*x^3*z^2 + 189*s*x^4*z^2 - 142*w*x^4*z^2 - 
        114*x^5*z^2 - 18*s^4*y*z^2 - 140*s^3*w*y*z^2 + 1104*s^2*w^2*y*z^2 - 
        372*s*w^3*y*z^2 - 318*w^4*y*z^2 + 156*s^3*x*y*z^2 - 
        2400*s^2*w*x*y*z^2 + 1884*s*w^2*x*y*z^2 - 1624*w^3*x*y*z^2 + 
        144*s^2*x^2*y*z^2 - 1308*s*w*x^2*y*z^2 + 604*w^2*x^2*y*z^2 - 
        716*s*x^3*y*z^2 + 1480*w*x^3*y*z^2 - 142*x^4*y*z^2 - 2*s^3*y^2*z^2 + 
        1104*s^2*w*y^2*z^2 - 1314*s*w^2*y^2*z^2 - 972*w^3*y^2*z^2 - 
        912*s^2*x*y^2*z^2 + 1884*s*w*x*y^2*z^2 - 476*w^2*x*y^2*z^2 - 
        794*s*x^2*y^2*z^2 + 604*w*x^2*y^2*z^2 + 76*x^3*y^2*z^2 + 
        48*s^2*y^3*z^2 - 372*s*w*y^3*z^2 - 972*w^2*y^3*z^2 + 
        1636*s*x*y^3*z^2 - 1624*w*x*y^3*z^2 - 28*x^2*y^3*z^2 - 
        315*s*y^4*z^2 - 318*w*y^4*z^2 - 58*x*y^4*z^2 + 266*y^5*z^2 + 
        12*s^3*w*z^3 - 4*s^2*w^2*z^3 + 36*s*w^3*z^3 - 300*w^4*z^3 + 
        36*s^3*x*z^3 + 312*s^2*w*x*z^3 - 300*s*w^2*x*z^3 - 112*w^3*x*z^3 + 
        12*s^2*x^2*z^3 + 812*s*w*x^2*z^3 + 24*w^2*x^2*z^3 - 36*s*x^3*z^3 + 
        208*w*x^3*z^3 + 180*x^4*z^3 + 12*s^3*y*z^3 - 280*s^2*w*y*z^3 - 
        100*s*w^2*y*z^3 + 816*w^3*y*z^3 + 312*s^2*x*y*z^3 + 760*s*w*x*y*z^3 + 
        624*w^2*x*y*z^3 + 812*s*x^2*y*z^3 - 1136*w*x^2*y*z^3 + 
        208*x^3*y*z^3 - 4*s^2*y^2*z^3 - 100*s*w*y^2*z^3 + 1528*w^2*y^2*z^3 - 
        300*s*x*y^2*z^3 + 624*w*x*y^2*z^3 + 24*x^2*y^2*z^3 + 36*s*y^3*z^3 + 
        816*w*y^3*z^3 - 112*x*y^3*z^3 - 300*y^4*z^3 - 35*s^3*z^4 - 
        28*s^2*w*z^4 + 37*s*w^2*z^4 + 170*w^3*z^4 - 84*s^2*x*z^4 - 
        326*s*w*x*z^4 + 34*w^2*x*z^4 - 111*s*x^2*z^4 - 162*w*x^2*z^4 - 
        170*x^3*z^4 - 28*s^2*y*z^4 + 30*s*w*y*z^4 - 650*w^2*y*z^4 - 
        326*s*x*y*z^4 - 52*w*x*y*z^4 - 162*x^2*y*z^4 + 37*s*y^2*z^4 - 
        650*w*y^2*z^4 + 34*x*y^2*z^4 + 170*y^3*z^4 + 42*s^2*z^5 + 
        30*s*w*z^5 - 32*w^2*z^5 + 90*s*x*z^5 + 64*w*x*z^5 + 96*x^2*z^5 + 
        30*s*y*z^5 + 192*w*y*z^5 + 64*x*y*z^5 - 32*y^2*z^5 - 21*s*z^6 - 
        10*w*z^6 - 30*x*z^6 - 10*y*z^6 + 4*z^7)*A[z])/
      (2*w*OMEGA[s, w, x, y, z]) - 
     (2*(s^6 - 2*s^5*w - 5*s^4*w^2 + 20*s^3*w^3 - 25*s^2*w^4 + 14*s*w^5 - 
        3*w^6 - 10*s^5*x + 18*s^4*w*x - 4*s^3*w^2*x + 4*s^2*w^3*x - 
        18*s*w^4*x + 10*w^5*x + 35*s^4*x^2 - 20*s^3*w*x^2 - 6*s^2*w^2*x^2 - 
        4*s*w^3*x^2 - 5*w^4*x^2 - 60*s^3*x^3 - 28*s^2*w*x^3 - 20*s*w^2*x^3 - 
        20*w^3*x^3 + 55*s^2*x^4 + 54*s*w*x^4 + 35*w^2*x^4 - 26*s*x^5 - 
        22*w*x^5 + 5*x^6 - 14*s^5*y + 70*s^4*w*y - 108*s^3*w^2*y + 
        44*s^2*w^3*y + 26*s*w^4*y - 18*w^5*y + 14*s^4*x*y - 136*s^3*w*x*y + 
        356*s^2*w^2*x*y - 232*s*w^3*x*y - 2*w^4*x*y + 52*s^3*x^2*y + 
        20*s^2*w*x^2*y + 188*s*w^2*x^2*y + 124*w^3*x^2*y - 100*s^2*x^3*y - 
        40*s*w*x^3*y - 180*w^2*x^3*y + 58*s*x^4*y + 86*w*x^4*y - 10*x^5*y + 
        31*s^4*y^2 - 164*s^3*w*y^2 + 130*s^2*w^2*y^2 - 84*s*w^3*y^2 + 
        87*w^4*y^2 + 12*s^3*x*y^2 - 148*s^2*w*x*y^2 - 252*s*w^2*x*y^2 + 
        4*w^3*x*y^2 + 50*s^2*x^2*y^2 - 44*s*w*x^2*y^2 + 90*w^2*x^2*y^2 - 
        68*s*x^3*y^2 - 156*w*x^3*y^2 - 25*x^4*y^2 - 4*s^3*y^3 + 
        156*s^2*w*y^3 + 84*s*w^2*y^3 - 108*w^3*y^3 + 44*s^2*x*y^3 + 
        120*s*w*x*y^3 + 28*w^2*x*y^3 + 116*s*x^2*y^3 + 172*w*x^2*y^3 + 
        100*x^3*y^3 - 49*s^2*y^4 - 90*s*w*y^4 + 27*w^2*y^4 - 130*s*x*y^4 - 
        110*w*x*y^4 - 125*x^2*y^4 + 50*s*y^5 + 30*w*y^5 + 70*x*y^5 - 15*y^6 - 
        2*s^5*z - 6*s^4*w*z + 12*s^3*w^2*z + 20*s^2*w^3*z - 42*s*w^4*z + 
        18*w^5*z + 18*s^4*x*z - 56*s^3*w*x*z - 100*s^2*w^2*x*z + 
        168*s*w^3*x*z - 30*w^4*x*z - 20*s^3*x^2*z + 300*s^2*w*x^2*z + 
        100*s*w^2*x^2*z + 4*w^3*x^2*z - 28*s^2*x^3*z - 280*s*w*x^3*z - 
        12*w^2*x^3*z + 54*s*x^4*z + 42*w*x^4*z - 22*x^5*z + 70*s^4*y*z + 
        24*s^3*w*y*z - 76*s^2*w^2*y*z - 72*s*w^3*y*z + 54*w^4*y*z - 
        136*s^3*x*y*z - 136*s^2*w*x*y*z + 168*s*w^2*x*y*z - 152*w^3*x*y*z + 
        20*s^2*x^2*y*z - 440*s*w*x^2*y*z - 28*w^2*x^2*y*z - 40*s*x^3*y*z + 
        40*w*x^3*y*z + 86*x^4*y*z - 164*s^3*y^2*z + 156*s^2*w*y^2*z + 
        52*s*w^2*y^2*z - 172*w^3*y^2*z - 148*s^2*x*y^2*z + 1080*s*w*x*y^2*z - 
        100*w^2*x*y^2*z - 44*s*x^2*y^2*z + 108*w*x^2*y^2*z - 156*x^3*y^2*z + 
        156*s^2*y^3*z - 360*s*w*y^3*z + 140*w^2*y^3*z + 120*s*x*y^3*z - 
        120*w*x*y^3*z + 172*x^2*y^3*z - 90*s*y^4*z - 70*w*y^4*z - 
        110*x*y^4*z + 30*y^5*z - 5*s^4*z^2 + 12*s^3*w*z^2 + 10*s^2*w^2*z^2 + 
        28*s*w^3*z^2 - 45*w^4*z^2 - 4*s^3*x*z^2 - 100*s^2*w*x*z^2 - 
        300*s*w^2*x*z^2 + 20*w^3*x*z^2 - 6*s^2*x^2*z^2 + 100*s*w*x^2*z^2 + 
        2*w^2*x^2*z^2 - 20*s*x^3*z^2 - 12*w*x^3*z^2 + 35*x^4*z^2 - 
        108*s^3*y*z^2 - 76*s^2*w*y*z^2 + 92*s*w^2*y*z^2 - 36*w^3*y*z^2 + 
        356*s^2*x*y*z^2 + 168*s*w*x*y*z^2 + 308*w^2*x*y*z^2 + 
        188*s*x^2*y*z^2 - 28*w*x^2*y*z^2 - 180*x^3*y*z^2 + 130*s^2*y^2*z^2 + 
        52*s*w*y^2*z^2 + 170*w^2*y^2*z^2 - 252*s*x*y^2*z^2 - 
        100*w*x*y^2*z^2 + 90*x^2*y^2*z^2 + 84*s*y^3*z^2 + 140*w*y^3*z^2 + 
        28*x*y^3*z^2 + 27*y^4*z^2 + 20*s^3*z^3 + 20*s^2*w*z^3 + 
        28*s*w^2*z^3 + 60*w^3*z^3 + 4*s^2*x*z^3 + 168*s*w*x*z^3 + 
        20*w^2*x*z^3 - 4*s*x^2*z^3 + 4*w*x^2*z^3 - 20*x^3*z^3 + 
        44*s^2*y*z^3 - 72*s*w*y*z^3 - 36*w^2*y*z^3 - 232*s*x*y*z^3 - 
        152*w*x*y*z^3 + 124*x^2*y*z^3 - 84*s*y^2*z^3 - 172*w*y^2*z^3 + 
        4*x*y^2*z^3 - 108*y^3*z^3 - 25*s^2*z^4 - 42*s*w*z^4 - 45*w^2*z^4 - 
        18*s*x*z^4 - 30*w*x*z^4 - 5*x^2*z^4 + 26*s*y*z^4 + 54*w*y*z^4 - 
        2*x*y*z^4 + 87*y^2*z^4 + 14*s*z^5 + 18*w*z^5 + 10*x*z^5 - 18*y*z^5 - 
        3*z^6)*A[w]*A[z])/(w*OMEGA[s, w, x, y, z]) - 
     ((s^7 - 9*s^6*w + 33*s^5*w^2 - 65*s^4*w^3 + 75*s^3*w^4 - 51*s^2*w^5 + 
        19*s*w^6 - 3*w^7 - 5*s^6*x + 30*s^5*w*x - 67*s^4*w^2*x + 
        68*s^3*w^3*x - 27*s^2*w^4*x - 2*s*w^5*x + 3*w^6*x + 9*s^5*x^2 - 
        23*s^4*w*x^2 + 18*s^3*w^2*x^2 + 26*s^2*w^3*x^2 - 59*s*w^4*x^2 + 
        29*w^5*x^2 - 5*s^4*x^3 - 28*s^3*w*x^3 - 14*s^2*w^2*x^3 + 
        4*s*w^3*x^3 - 85*w^4*x^3 - 5*s^3*x^4 + 57*s^2*w*x^4 + 77*s*w^2*x^4 + 
        95*w^3*x^4 + 9*s^2*x^5 - 34*s*w*x^5 - 47*w^2*x^5 - 5*s*x^6 + 
        7*w*x^6 + x^7 - 9*s^6*y + 38*s^5*w*y - 47*s^4*w^2*y - 12*s^3*w^3*y + 
        73*s^2*w^4*y - 58*s*w^5*y + 15*w^6*y + 30*s^5*x*y - 178*s^4*w*x*y + 
        124*s^3*w^2*x*y + 76*s^2*w^3*x*y + 38*s*w^4*x*y - 90*w^5*x*y - 
        23*s^4*x^2*y + 556*s^3*w*x^2*y - 186*s^2*w^2*x^2*y - 
        308*s*w^3*x^2*y + 89*w^4*x^2*y - 28*s^3*x^3*y - 660*s^2*w*x^3*y + 
        188*s*w^2*x^3*y + 116*w^3*x^3*y + 57*s^2*x^4*y + 174*s*w*x^4*y - 
        207*w^2*x^4*y - 34*s*x^5*y + 70*w*x^5*y + 7*x^6*y + 33*s^5*y^2 - 
        47*s^4*w*y^2 + 2*s^3*w^2*y^2 - 22*s^2*w^3*y^2 + 61*s*w^4*y^2 - 
        27*w^5*y^2 - 67*s^4*x*y^2 + 124*s^3*w*x*y^2 - 226*s^2*w^2*x*y^2 - 
        36*s*w^3*x*y^2 + 333*w^4*x*y^2 + 18*s^3*x^2*y^2 - 186*s^2*w*x^2*y^2 + 
        606*s*w^2*x^2*y^2 - 118*w^3*x^2*y^2 - 14*s^2*x^3*y^2 + 
        188*s*w*x^3*y^2 + 66*w^2*x^3*y^2 + 77*s*x^4*y^2 - 207*w*x^4*y^2 - 
        47*x^5*y^2 - 65*s^4*y^3 - 12*s^3*w*y^3 - 22*s^2*w^2*y^3 - 
        44*s*w^3*y^3 + 15*w^4*y^3 + 68*s^3*x*y^3 + 76*s^2*w*x*y^3 - 
        36*s*w^2*x*y^3 - 492*w^3*x*y^3 + 26*s^2*x^2*y^3 - 308*s*w*x^2*y^3 - 
        118*w^2*x^2*y^3 + 4*s*x^3*y^3 + 116*w*x^3*y^3 + 95*x^4*y^3 + 
        75*s^3*y^4 + 73*s^2*w*y^4 + 61*s*w^2*y^4 + 15*w^3*y^4 - 
        27*s^2*x*y^4 + 38*s*w*x*y^4 + 333*w^2*x*y^4 - 59*s*x^2*y^4 + 
        89*w*x^2*y^4 - 85*x^3*y^4 - 51*s^2*y^5 - 58*s*w*y^5 - 27*w^2*y^5 - 
        2*s*x*y^5 - 90*w*x*y^5 + 29*x^2*y^5 + 19*s*y^6 + 15*w*y^6 + 3*x*y^6 - 
        3*y^7 - 7*s^6*z + 42*s^5*w*z - 81*s^4*w^2*z + 44*s^3*w^3*z + 
        39*s^2*w^4*z - 54*s*w^5*z + 17*w^6*z + 18*s^5*x*z - 110*s^4*w*x*z + 
        292*s^3*w^2*x*z - 332*s^2*w^3*x*z + 138*s*w^4*x*z - 6*w^5*x*z - 
        9*s^4*x^2*z + 52*s^3*w*x^2*z - 102*s^2*w^2*x^2*z + 468*s*w^3*x^2*z - 
        25*w^4*x^2*z - 4*s^3*x^3*z + 20*s^2*w*x^3*z - 604*s*w^2*x^3*z - 
        52*w^3*x^3*z - 9*s^2*x^4*z + 34*s*w*x^4*z + 111*w^2*x^4*z + 
        18*s*x^5*z - 38*w*x^5*z - 7*x^6*z + 42*s^5*y*z - 134*s^4*w*y*z + 
        276*s^3*w^2*y*z - 380*s^2*w^3*y*z + 258*s*w^4*y*z - 62*w^5*y*z - 
        110*s^4*x*y*z - 424*s^3*w*x*y*z + 524*s^2*w^2*x*y*z + 
        408*s*w^3*x*y*z - 142*w^4*x*y*z + 52*s^3*x^2*y*z - 36*s^2*w*x^2*y*z - 
        276*s*w^2*x^2*y*z - 124*w^3*x^2*y*z + 20*s^2*x^3*y*z + 
        344*s*w*x^3*y*z + 372*w^2*x^3*y*z + 34*s*x^4*y*z - 6*w*x^4*y*z - 
        38*x^5*y*z - 81*s^4*y^2*z + 276*s^3*w*y^2*z + 298*s^2*w^2*y^2*z - 
        204*s*w^3*y^2*z + 95*w^4*y^2*z + 292*s^3*x*y^2*z + 
        524*s^2*w*x*y^2*z - 1348*s*w^2*x*y^2*z + 148*w^3*x*y^2*z - 
        102*s^2*x^2*y^2*z - 276*s*w*x^2*y^2*z - 86*w^2*x^2*y^2*z - 
        604*s*x^3*y^2*z + 372*w*x^3*y^2*z + 111*x^4*y^2*z + 44*s^3*y^3*z - 
        380*s^2*w*y^3*z - 204*s*w^2*y^3*z - 100*w^3*y^3*z - 332*s^2*x*y^3*z + 
        408*s*w*x*y^3*z + 148*w^2*x*y^3*z + 468*s*x^2*y^3*z - 
        124*w*x^2*y^3*z - 52*x^3*y^3*z + 39*s^2*y^4*z + 258*s*w*y^4*z + 
        95*w^2*y^4*z + 138*s*x*y^4*z - 142*w*x*y^4*z - 25*x^2*y^4*z - 
        54*s*y^5*z - 62*w*y^5*z - 6*x*y^5*z + 17*y^6*z + 21*s^5*z^2 - 
        75*s^4*w*z^2 + 42*s^3*w^2*z^2 + 18*s^2*w^3*z^2 + 33*s*w^4*z^2 - 
        39*w^5*z^2 - 15*s^4*x*z^2 + 172*s^3*w*x*z^2 - 298*s^2*w^2*x*z^2 - 
        244*s*w^3*x*z^2 + w^4*x*z^2 - 6*s^3*x^2*z^2 + 94*s^2*w*x^2*z^2 + 
        502*s*w^2*x^2*z^2 - 14*w^3*x^2*z^2 - 6*s^2*x^3*z^2 + 
        108*s*w*x^3*z^2 - 54*w^2*x^3*z^2 - 15*s*x^4*z^2 + 85*w*x^4*z^2 + 
        21*x^5*z^2 - 75*s^4*y*z^2 + 188*s^3*w*y*z^2 - 306*s^2*w^2*y*z^2 - 
        292*s*w^3*y*z^2 + 101*w^4*y*z^2 + 172*s^3*x*y*z^2 + 
        580*s^2*w*x*y*z^2 - 204*s*w^2*x*y*z^2 + 348*w^3*x*y*z^2 + 
        94*s^2*x^2*y*z^2 - 764*s*w*x^2*y*z^2 - 274*w^2*x^2*y*z^2 + 
        108*s*x^3*y*z^2 - 388*w*x^3*y*z^2 + 85*x^4*y*z^2 + 42*s^3*y^2*z^2 - 
        306*s^2*w*y^2*z^2 + 902*s*w^2*y^2*z^2 - 62*w^3*y^2*z^2 - 
        298*s^2*x*y^2*z^2 - 204*s*w*x*y^2*z^2 - 314*w^2*x*y^2*z^2 + 
        502*s*x^2*y^2*z^2 - 274*w*x^2*y^2*z^2 - 54*x^3*y^2*z^2 + 
        18*s^2*y^3*z^2 - 292*s*w*y^3*z^2 - 62*w^2*y^3*z^2 - 244*s*x*y^3*z^2 + 
        348*w*x*y^3*z^2 - 14*x^2*y^3*z^2 + 33*s*y^4*z^2 + 101*w*y^4*z^2 + 
        x*y^4*z^2 - 39*y^5*z^2 - 35*s^4*z^3 + 60*s^3*w*z^3 + 30*s^2*w^2*z^3 + 
        28*s*w^3*z^3 + 45*w^4*z^3 - 20*s^3*x*z^3 - 156*s^2*w*x*z^3 + 
        52*s*w^2*x*z^3 - 4*w^3*x*z^3 - 18*s^2*x^2*z^3 - 188*s*w*x^2*z^3 - 
        34*w^2*x^2*z^3 - 20*s*x^3*z^3 - 100*w*x^3*z^3 - 35*x^4*z^3 + 
        60*s^3*y*z^3 - 140*s^2*w*y*z^3 + 36*s*w^2*y*z^3 - 84*w^3*y*z^3 - 
        156*s^2*x*y*z^3 + 184*s*w*x*y*z^3 + 68*w^2*x*y*z^3 - 
        188*s*x^2*y*z^3 + 500*w*x^2*y*z^3 - 100*x^3*y*z^3 + 30*s^2*y^2*z^3 + 
        36*s*w*y^2*z^3 - 50*w^2*y^2*z^3 + 52*s*x*y^2*z^3 + 68*w*x*y^2*z^3 - 
        34*x^2*y^2*z^3 + 28*s*y^3*z^3 - 84*w*y^3*z^3 - 4*x*y^3*z^3 + 
        45*y^4*z^3 + 35*s^3*z^4 - 15*s^2*w*z^4 - 27*s*w^2*z^4 - 25*w^3*z^4 + 
        45*s^2*x*z^4 + 86*s*w*x*z^4 + 21*w^2*x*z^4 + 45*s*x^2*z^4 + 
        65*w*x^2*z^4 + 35*x^3*z^4 - 15*s^2*y*z^4 + 62*s*w*y*z^4 + 
        41*w^2*y*z^4 + 86*s*x*y*z^4 - 162*w*x*y*z^4 + 65*x^2*y*z^4 - 
        27*s*y^2*z^4 + 41*w*y^2*z^4 + 21*x*y^2*z^4 - 25*y^3*z^4 - 
        21*s^2*z^5 - 6*s*w*z^5 + 3*w^2*z^5 - 30*s*x*z^5 - 22*w*x*z^5 - 
        21*x^2*z^5 - 6*s*y*z^5 - 14*w*y*z^5 - 22*x*y*z^5 + 3*y^2*z^5 + 
        7*s*z^6 + 3*w*z^6 + 7*x*z^6 + 3*y*z^6 - z^7)*A[x]*A[z])/
      (w*x*OMEGA[s, w, x, y, z]) - 
     (2*(s^6 - 6*s^5*w + 15*s^4*w^2 - 20*s^3*w^3 + 15*s^2*w^4 - 6*s*w^5 + 
        w^6 - 2*s^5*x + 6*s^4*w*x - 4*s^3*w^2*x - 4*s^2*w^3*x + 6*s*w^4*x - 
        2*w^5*x - 5*s^4*x^2 + 4*s^3*w*x^2 + 2*s^2*w^2*x^2 + 4*s*w^3*x^2 - 
        5*w^4*x^2 + 20*s^3*x^3 + 12*s^2*w*x^3 + 12*s*w^2*x^3 + 20*w^3*x^3 - 
        25*s^2*x^4 - 30*s*w*x^4 - 25*w^2*x^4 + 14*s*x^5 + 14*w*x^5 - 3*x^6 - 
        2*s^5*y + 6*s^4*w*y - 4*s^3*w^2*y - 4*s^2*w^3*y + 6*s*w^4*y - 
        2*w^5*y + 34*s^4*x*y + 24*s^3*w*x*y - 116*s^2*w^2*x*y + 
        24*s*w^3*x*y + 34*w^4*x*y - 84*s^3*x^2*y + 52*s^2*w*x^2*y + 
        52*s*w^2*x^2*y - 84*w^3*x^2*y + 68*s^2*x^3*y - 72*s*w*x^3*y + 
        68*w^2*x^3*y - 10*s*x^4*y - 10*w*x^4*y - 6*x^5*y - 5*s^4*y^2 + 
        4*s^3*w*y^2 + 2*s^2*w^2*y^2 + 4*s*w^3*y^2 - 5*w^4*y^2 - 
        84*s^3*x*y^2 + 52*s^2*w*x*y^2 + 52*s*w^2*x*y^2 - 84*w^3*x*y^2 + 
        42*s^2*x^2*y^2 - 52*s*w*x^2*y^2 + 42*w^2*x^2*y^2 - 4*s*x^3*y^2 - 
        4*w*x^3*y^2 + 51*x^4*y^2 + 20*s^3*y^3 + 12*s^2*w*y^3 + 12*s*w^2*y^3 + 
        20*w^3*y^3 + 68*s^2*x*y^3 - 72*s*w*x*y^3 + 68*w^2*x*y^3 - 
        4*s*x^2*y^3 - 4*w*x^2*y^3 - 84*x^3*y^3 - 25*s^2*y^4 - 30*s*w*y^4 - 
        25*w^2*y^4 - 10*s*x*y^4 - 10*w*x*y^4 + 51*x^2*y^4 + 14*s*y^5 + 
        14*w*y^5 - 6*x*y^5 - 3*y^6 - 6*s^5*z + 18*s^4*w*z - 12*s^3*w^2*z - 
        12*s^2*w^3*z + 18*s*w^4*z - 6*w^5*z + 6*s^4*x*z - 56*s^3*w*x*z + 
        100*s^2*w^2*x*z - 56*s*w^3*x*z + 6*w^4*x*z + 4*s^3*x^2*z - 
        100*s^2*w*x^2*z - 100*s*w^2*x^2*z + 4*w^3*x^2*z + 12*s^2*x^3*z + 
        168*s*w*x^3*z + 12*w^2*x^3*z - 30*s*x^4*z - 30*w*x^4*z + 14*x^5*z + 
        6*s^4*y*z - 56*s^3*w*y*z + 100*s^2*w^2*y*z - 56*s*w^3*y*z + 
        6*w^4*y*z + 24*s^3*x*y*z - 88*s^2*w*x*y*z - 88*s*w^2*x*y*z + 
        24*w^3*x*y*z + 52*s^2*x^2*y*z + 216*s*w*x^2*y*z + 52*w^2*x^2*y*z - 
        72*s*x^3*y*z - 72*w*x^3*y*z - 10*x^4*y*z + 4*s^3*y^2*z - 
        100*s^2*w*y^2*z - 100*s*w^2*y^2*z + 4*w^3*y^2*z + 52*s^2*x*y^2*z + 
        216*s*w*x*y^2*z + 52*w^2*x*y^2*z - 52*s*x^2*y^2*z - 52*w*x^2*y^2*z - 
        4*x^3*y^2*z + 12*s^2*y^3*z + 168*s*w*y^3*z + 12*w^2*y^3*z - 
        72*s*x*y^3*z - 72*w*x*y^3*z - 4*x^2*y^3*z - 30*s*y^4*z - 30*w*y^4*z - 
        10*x*y^4*z + 14*y^5*z + 15*s^4*z^2 - 12*s^3*w*z^2 - 6*s^2*w^2*z^2 - 
        12*s*w^3*z^2 + 15*w^4*z^2 - 4*s^3*x*z^2 + 100*s^2*w*x*z^2 + 
        100*s*w^2*x*z^2 - 4*w^3*x*z^2 + 2*s^2*x^2*z^2 - 100*s*w*x^2*z^2 + 
        2*w^2*x^2*z^2 + 12*s*x^3*z^2 + 12*w*x^3*z^2 - 25*x^4*z^2 - 
        4*s^3*y*z^2 + 100*s^2*w*y*z^2 + 100*s*w^2*y*z^2 - 4*w^3*y*z^2 - 
        116*s^2*x*y*z^2 - 88*s*w*x*y*z^2 - 116*w^2*x*y*z^2 + 52*s*x^2*y*z^2 + 
        52*w*x^2*y*z^2 + 68*x^3*y*z^2 + 2*s^2*y^2*z^2 - 100*s*w*y^2*z^2 + 
        2*w^2*y^2*z^2 + 52*s*x*y^2*z^2 + 52*w*x*y^2*z^2 + 42*x^2*y^2*z^2 + 
        12*s*y^3*z^2 + 12*w*y^3*z^2 + 68*x*y^3*z^2 - 25*y^4*z^2 - 
        20*s^3*z^3 - 12*s^2*w*z^3 - 12*s*w^2*z^3 - 20*w^3*z^3 - 4*s^2*x*z^3 - 
        56*s*w*x*z^3 - 4*w^2*x*z^3 + 4*s*x^2*z^3 + 4*w*x^2*z^3 + 20*x^3*z^3 - 
        4*s^2*y*z^3 - 56*s*w*y*z^3 - 4*w^2*y*z^3 + 24*s*x*y*z^3 + 
        24*w*x*y*z^3 - 84*x^2*y*z^3 + 4*s*y^2*z^3 + 4*w*y^2*z^3 - 
        84*x*y^2*z^3 + 20*y^3*z^3 + 15*s^2*z^4 + 18*s*w*z^4 + 15*w^2*z^4 + 
        6*s*x*z^4 + 6*w*x*z^4 - 5*x^2*z^4 + 6*s*y*z^4 + 6*w*y*z^4 + 
        34*x*y*z^4 - 5*y^2*z^4 - 6*s*z^5 - 6*w*z^5 - 2*x*z^5 - 2*y*z^5 + z^6)*
       A[w]*A[x]*A[z])/(w*x*OMEGA[s, w, x, y, z]) - 
     (2*(s^6 - 14*s^5*w + 31*s^4*w^2 - 4*s^3*w^3 - 49*s^2*w^4 + 50*s*w^5 - 
        15*w^6 - 10*s^5*x + 14*s^4*w*x + 12*s^3*w^2*x + 44*s^2*w^3*x - 
        130*s*w^4*x + 70*w^5*x + 35*s^4*x^2 + 52*s^3*w*x^2 + 50*s^2*w^2*x^2 + 
        116*s*w^3*x^2 - 125*w^4*x^2 - 60*s^3*x^3 - 100*s^2*w*x^3 - 
        68*s*w^2*x^3 + 100*w^3*x^3 + 55*s^2*x^4 + 58*s*w*x^4 - 25*w^2*x^4 - 
        26*s*x^5 - 10*w*x^5 + 5*x^6 - 2*s^5*y + 70*s^4*w*y - 164*s^3*w^2*y + 
        156*s^2*w^3*y - 90*s*w^4*y + 30*w^5*y + 18*s^4*x*y - 136*s^3*w*x*y - 
        148*s^2*w^2*x*y + 120*s*w^3*x*y - 110*w^4*x*y - 20*s^3*x^2*y + 
        20*s^2*w*x^2*y - 44*s*w^2*x^2*y + 172*w^3*x^2*y - 28*s^2*x^3*y - 
        40*s*w*x^3*y - 156*w^2*x^3*y + 54*s*x^4*y + 86*w*x^4*y - 22*x^5*y - 
        5*s^4*y^2 - 108*s^3*w*y^2 + 130*s^2*w^2*y^2 + 84*s*w^3*y^2 + 
        27*w^4*y^2 - 4*s^3*x*y^2 + 356*s^2*w*x*y^2 - 252*s*w^2*x*y^2 + 
        28*w^3*x*y^2 - 6*s^2*x^2*y^2 + 188*s*w*x^2*y^2 + 90*w^2*x^2*y^2 - 
        20*s*x^3*y^2 - 180*w*x^3*y^2 + 35*x^4*y^2 + 20*s^3*y^3 + 
        44*s^2*w*y^3 - 84*s*w^2*y^3 - 108*w^3*y^3 + 4*s^2*x*y^3 - 
        232*s*w*x*y^3 + 4*w^2*x*y^3 - 4*s*x^2*y^3 + 124*w*x^2*y^3 - 
        20*x^3*y^3 - 25*s^2*y^4 + 26*s*w*y^4 + 87*w^2*y^4 - 18*s*x*y^4 - 
        2*w*x*y^4 - 5*x^2*y^4 + 14*s*y^5 - 18*w*y^5 + 10*x*y^5 - 3*y^6 - 
        2*s^5*z + 70*s^4*w*z - 164*s^3*w^2*z + 156*s^2*w^3*z - 90*s*w^4*z + 
        30*w^5*z + 18*s^4*x*z - 136*s^3*w*x*z - 148*s^2*w^2*x*z + 
        120*s*w^3*x*z - 110*w^4*x*z - 20*s^3*x^2*z + 20*s^2*w*x^2*z - 
        44*s*w^2*x^2*z + 172*w^3*x^2*z - 28*s^2*x^3*z - 40*s*w*x^3*z - 
        156*w^2*x^3*z + 54*s*x^4*z + 86*w*x^4*z - 22*x^5*z - 6*s^4*y*z + 
        24*s^3*w*y*z + 156*s^2*w^2*y*z - 360*s*w^3*y*z - 70*w^4*y*z - 
        56*s^3*x*y*z - 136*s^2*w*x*y*z + 1080*s*w^2*x*y*z - 120*w^3*x*y*z + 
        300*s^2*x^2*y*z - 440*s*w*x^2*y*z + 108*w^2*x^2*y*z - 280*s*x^3*y*z + 
        40*w*x^3*y*z + 42*x^4*y*z + 12*s^3*y^2*z - 76*s^2*w*y^2*z + 
        52*s*w^2*y^2*z + 140*w^3*y^2*z - 100*s^2*x*y^2*z + 168*s*w*x*y^2*z - 
        100*w^2*x*y^2*z + 100*s*x^2*y^2*z - 28*w*x^2*y^2*z - 12*x^3*y^2*z + 
        20*s^2*y^3*z - 72*s*w*y^3*z - 172*w^2*y^3*z + 168*s*x*y^3*z - 
        152*w*x*y^3*z + 4*x^2*y^3*z - 42*s*y^4*z + 54*w*y^4*z - 30*x*y^4*z + 
        18*y^5*z - 5*s^4*z^2 - 108*s^3*w*z^2 + 130*s^2*w^2*z^2 + 
        84*s*w^3*z^2 + 27*w^4*z^2 - 4*s^3*x*z^2 + 356*s^2*w*x*z^2 - 
        252*s*w^2*x*z^2 + 28*w^3*x*z^2 - 6*s^2*x^2*z^2 + 188*s*w*x^2*z^2 + 
        90*w^2*x^2*z^2 - 20*s*x^3*z^2 - 180*w*x^3*z^2 + 35*x^4*z^2 + 
        12*s^3*y*z^2 - 76*s^2*w*y*z^2 + 52*s*w^2*y*z^2 + 140*w^3*y*z^2 - 
        100*s^2*x*y*z^2 + 168*s*w*x*y*z^2 - 100*w^2*x*y*z^2 + 
        100*s*x^2*y*z^2 - 28*w*x^2*y*z^2 - 12*x^3*y*z^2 + 10*s^2*y^2*z^2 + 
        92*s*w*y^2*z^2 + 170*w^2*y^2*z^2 - 300*s*x*y^2*z^2 + 
        308*w*x*y^2*z^2 + 2*x^2*y^2*z^2 + 28*s*y^3*z^2 - 36*w*y^3*z^2 + 
        20*x*y^3*z^2 - 45*y^4*z^2 + 20*s^3*z^3 + 44*s^2*w*z^3 - 
        84*s*w^2*z^3 - 108*w^3*z^3 + 4*s^2*x*z^3 - 232*s*w*x*z^3 + 
        4*w^2*x*z^3 - 4*s*x^2*z^3 + 124*w*x^2*z^3 - 20*x^3*z^3 + 
        20*s^2*y*z^3 - 72*s*w*y*z^3 - 172*w^2*y*z^3 + 168*s*x*y*z^3 - 
        152*w*x*y*z^3 + 4*x^2*y*z^3 + 28*s*y^2*z^3 - 36*w*y^2*z^3 + 
        20*x*y^2*z^3 + 60*y^3*z^3 - 25*s^2*z^4 + 26*s*w*z^4 + 87*w^2*z^4 - 
        18*s*x*z^4 - 2*w*x*z^4 - 5*x^2*z^4 - 42*s*y*z^4 + 54*w*y*z^4 - 
        30*x*y*z^4 - 45*y^2*z^4 + 14*s*z^5 - 18*w*z^5 + 10*x*z^5 + 18*y*z^5 - 
        3*z^6)*A[y]*A[z])/(w*OMEGA[s, w, x, y, z]) - 
     (8*(3*s^5 - 9*s^4*w + 6*s^3*w^2 + 6*s^2*w^3 - 9*s*w^4 + 3*w^5 - 
        9*s^4*x + 20*s^3*w*x - 22*s^2*w^2*x + 20*s*w^3*x - 9*w^4*x + 
        6*s^3*x^2 - 22*s^2*w*x^2 - 22*s*w^2*x^2 + 6*w^3*x^2 + 6*s^2*x^3 + 
        20*s*w*x^3 + 6*w^2*x^3 - 9*s*x^4 - 9*w*x^4 + 3*x^5 - 9*s^4*y + 
        20*s^3*w*y - 22*s^2*w^2*y + 20*s*w^3*y - 9*w^4*y + 20*s^3*x*y + 
        12*s^2*w*x*y + 12*s*w^2*x*y + 20*w^3*x*y - 22*s^2*x^2*y + 
        12*s*w*x^2*y - 22*w^2*x^2*y + 20*s*x^3*y + 20*w*x^3*y - 9*x^4*y + 
        6*s^3*y^2 - 22*s^2*w*y^2 - 22*s*w^2*y^2 + 6*w^3*y^2 - 22*s^2*x*y^2 + 
        12*s*w*x*y^2 - 22*w^2*x*y^2 - 22*s*x^2*y^2 - 22*w*x^2*y^2 + 
        6*x^3*y^2 + 6*s^2*y^3 + 20*s*w*y^3 + 6*w^2*y^3 + 20*s*x*y^3 + 
        20*w*x*y^3 + 6*x^2*y^3 - 9*s*y^4 - 9*w*y^4 - 9*x*y^4 + 3*y^5 - 
        9*s^4*z + 20*s^3*w*z - 22*s^2*w^2*z + 20*s*w^3*z - 9*w^4*z + 
        20*s^3*x*z + 12*s^2*w*x*z + 12*s*w^2*x*z + 20*w^3*x*z - 
        22*s^2*x^2*z + 12*s*w*x^2*z - 22*w^2*x^2*z + 20*s*x^3*z + 
        20*w*x^3*z - 9*x^4*z + 20*s^3*y*z + 12*s^2*w*y*z + 12*s*w^2*y*z + 
        20*w^3*y*z + 12*s^2*x*y*z - 216*s*w*x*y*z + 12*w^2*x*y*z + 
        12*s*x^2*y*z + 12*w*x^2*y*z + 20*x^3*y*z - 22*s^2*y^2*z + 
        12*s*w*y^2*z - 22*w^2*y^2*z + 12*s*x*y^2*z + 12*w*x*y^2*z - 
        22*x^2*y^2*z + 20*s*y^3*z + 20*w*y^3*z + 20*x*y^3*z - 9*y^4*z + 
        6*s^3*z^2 - 22*s^2*w*z^2 - 22*s*w^2*z^2 + 6*w^3*z^2 - 22*s^2*x*z^2 + 
        12*s*w*x*z^2 - 22*w^2*x*z^2 - 22*s*x^2*z^2 - 22*w*x^2*z^2 + 
        6*x^3*z^2 - 22*s^2*y*z^2 + 12*s*w*y*z^2 - 22*w^2*y*z^2 + 
        12*s*x*y*z^2 + 12*w*x*y*z^2 - 22*x^2*y*z^2 - 22*s*y^2*z^2 - 
        22*w*y^2*z^2 - 22*x*y^2*z^2 + 6*y^3*z^2 + 6*s^2*z^3 + 20*s*w*z^3 + 
        6*w^2*z^3 + 20*s*x*z^3 + 20*w*x*z^3 + 6*x^2*z^3 + 20*s*y*z^3 + 
        20*w*y*z^3 + 20*x*y*z^3 + 6*y^2*z^3 - 9*s*z^4 - 9*w*z^4 - 9*x*z^4 - 
        9*y*z^4 + 3*z^5)*A[w]*A[y]*A[z])/(w*OMEGA[s, w, x, y, z]) - 
     (2*(s^6 - 2*s^5*w - 5*s^4*w^2 + 20*s^3*w^3 - 25*s^2*w^4 + 14*s*w^5 - 
        3*w^6 - 2*s^5*x + 34*s^4*w*x - 84*s^3*w^2*x + 68*s^2*w^3*x - 
        10*s*w^4*x - 6*w^5*x - 5*s^4*x^2 - 84*s^3*w*x^2 + 42*s^2*w^2*x^2 - 
        4*s*w^3*x^2 + 51*w^4*x^2 + 20*s^3*x^3 + 68*s^2*w*x^3 - 4*s*w^2*x^3 - 
        84*w^3*x^3 - 25*s^2*x^4 - 10*s*w*x^4 + 51*w^2*x^4 + 14*s*x^5 - 
        6*w*x^5 - 3*x^6 - 6*s^5*y + 6*s^4*w*y + 4*s^3*w^2*y + 12*s^2*w^3*y - 
        30*s*w^4*y + 14*w^5*y + 6*s^4*x*y + 24*s^3*w*x*y + 52*s^2*w^2*x*y - 
        72*s*w^3*x*y - 10*w^4*x*y + 4*s^3*x^2*y + 52*s^2*w*x^2*y - 
        52*s*w^2*x^2*y - 4*w^3*x^2*y + 12*s^2*x^3*y - 72*s*w*x^3*y - 
        4*w^2*x^3*y - 30*s*x^4*y - 10*w*x^4*y + 14*x^5*y + 15*s^4*y^2 - 
        4*s^3*w*y^2 + 2*s^2*w^2*y^2 + 12*s*w^3*y^2 - 25*w^4*y^2 - 
        4*s^3*x*y^2 - 116*s^2*w*x*y^2 + 52*s*w^2*x*y^2 + 68*w^3*x*y^2 + 
        2*s^2*x^2*y^2 + 52*s*w*x^2*y^2 + 42*w^2*x^2*y^2 + 12*s*x^3*y^2 + 
        68*w*x^3*y^2 - 25*x^4*y^2 - 20*s^3*y^3 - 4*s^2*w*y^3 + 4*s*w^2*y^3 + 
        20*w^3*y^3 - 4*s^2*x*y^3 + 24*s*w*x*y^3 - 84*w^2*x*y^3 + 
        4*s*x^2*y^3 - 84*w*x^2*y^3 + 20*x^3*y^3 + 15*s^2*y^4 + 6*s*w*y^4 - 
        5*w^2*y^4 + 6*s*x*y^4 + 34*w*x*y^4 - 5*x^2*y^4 - 6*s*y^5 - 2*w*y^5 - 
        2*x*y^5 + y^6 - 6*s^5*z + 6*s^4*w*z + 4*s^3*w^2*z + 12*s^2*w^3*z - 
        30*s*w^4*z + 14*w^5*z + 6*s^4*x*z + 24*s^3*w*x*z + 52*s^2*w^2*x*z - 
        72*s*w^3*x*z - 10*w^4*x*z + 4*s^3*x^2*z + 52*s^2*w*x^2*z - 
        52*s*w^2*x^2*z - 4*w^3*x^2*z + 12*s^2*x^3*z - 72*s*w*x^3*z - 
        4*w^2*x^3*z - 30*s*x^4*z - 10*w*x^4*z + 14*x^5*z + 18*s^4*y*z - 
        56*s^3*w*y*z - 100*s^2*w^2*y*z + 168*s*w^3*y*z - 30*w^4*y*z - 
        56*s^3*x*y*z - 88*s^2*w*x*y*z + 216*s*w^2*x*y*z - 72*w^3*x*y*z - 
        100*s^2*x^2*y*z + 216*s*w*x^2*y*z - 52*w^2*x^2*y*z + 168*s*x^3*y*z - 
        72*w*x^3*y*z - 30*x^4*y*z - 12*s^3*y^2*z + 100*s^2*w*y^2*z - 
        100*s*w^2*y^2*z + 12*w^3*y^2*z + 100*s^2*x*y^2*z - 88*s*w*x*y^2*z + 
        52*w^2*x*y^2*z - 100*s*x^2*y^2*z + 52*w*x^2*y^2*z + 12*x^3*y^2*z - 
        12*s^2*y^3*z - 56*s*w*y^3*z + 4*w^2*y^3*z - 56*s*x*y^3*z + 
        24*w*x*y^3*z + 4*x^2*y^3*z + 18*s*y^4*z + 6*w*y^4*z + 6*x*y^4*z - 
        6*y^5*z + 15*s^4*z^2 - 4*s^3*w*z^2 + 2*s^2*w^2*z^2 + 12*s*w^3*z^2 - 
        25*w^4*z^2 - 4*s^3*x*z^2 - 116*s^2*w*x*z^2 + 52*s*w^2*x*z^2 + 
        68*w^3*x*z^2 + 2*s^2*x^2*z^2 + 52*s*w*x^2*z^2 + 42*w^2*x^2*z^2 + 
        12*s*x^3*z^2 + 68*w*x^3*z^2 - 25*x^4*z^2 - 12*s^3*y*z^2 + 
        100*s^2*w*y*z^2 - 100*s*w^2*y*z^2 + 12*w^3*y*z^2 + 100*s^2*x*y*z^2 - 
        88*s*w*x*y*z^2 + 52*w^2*x*y*z^2 - 100*s*x^2*y*z^2 + 52*w*x^2*y*z^2 + 
        12*x^3*y*z^2 - 6*s^2*y^2*z^2 + 100*s*w*y^2*z^2 + 2*w^2*y^2*z^2 + 
        100*s*x*y^2*z^2 - 116*w*x*y^2*z^2 + 2*x^2*y^2*z^2 - 12*s*y^3*z^2 - 
        4*w*y^3*z^2 - 4*x*y^3*z^2 + 15*y^4*z^2 - 20*s^3*z^3 - 4*s^2*w*z^3 + 
        4*s*w^2*z^3 + 20*w^3*z^3 - 4*s^2*x*z^3 + 24*s*w*x*z^3 - 
        84*w^2*x*z^3 + 4*s*x^2*z^3 - 84*w*x^2*z^3 + 20*x^3*z^3 - 
        12*s^2*y*z^3 - 56*s*w*y*z^3 + 4*w^2*y*z^3 - 56*s*x*y*z^3 + 
        24*w*x*y*z^3 + 4*x^2*y*z^3 - 12*s*y^2*z^3 - 4*w*y^2*z^3 - 
        4*x*y^2*z^3 - 20*y^3*z^3 + 15*s^2*z^4 + 6*s*w*z^4 - 5*w^2*z^4 + 
        6*s*x*z^4 + 34*w*x*z^4 - 5*x^2*z^4 + 18*s*y*z^4 + 6*w*y*z^4 + 
        6*x*y*z^4 + 15*y^2*z^4 - 6*s*z^5 - 2*w*z^5 - 2*x*z^5 - 6*y*z^5 + z^6)*
       A[x]*A[y]*A[z])/(w*x*OMEGA[s, w, x, y, z]) + 
     (4*(s^6 - 6*s^5*w + 15*s^4*w^2 - 20*s^3*w^3 + 15*s^2*w^4 - 6*s*w^5 + 
        w^6 - 6*s^5*x + 18*s^4*w*x - 12*s^3*w^2*x - 12*s^2*w^3*x + 
        18*s*w^4*x - 6*w^5*x + 15*s^4*x^2 - 12*s^3*w*x^2 - 6*s^2*w^2*x^2 - 
        12*s*w^3*x^2 + 15*w^4*x^2 - 20*s^3*x^3 - 12*s^2*w*x^3 - 
        12*s*w^2*x^3 - 20*w^3*x^3 + 15*s^2*x^4 + 18*s*w*x^4 + 15*w^2*x^4 - 
        6*s*x^5 - 6*w*x^5 + x^6 - 2*s^5*y + 6*s^4*w*y - 4*s^3*w^2*y - 
        4*s^2*w^3*y + 6*s*w^4*y - 2*w^5*y + 6*s^4*x*y - 56*s^3*w*x*y + 
        100*s^2*w^2*x*y - 56*s*w^3*x*y + 6*w^4*x*y - 4*s^3*x^2*y + 
        100*s^2*w*x^2*y + 100*s*w^2*x^2*y - 4*w^3*x^2*y - 4*s^2*x^3*y - 
        56*s*w*x^3*y - 4*w^2*x^3*y + 6*s*x^4*y + 6*w*x^4*y - 2*x^5*y - 
        5*s^4*y^2 + 4*s^3*w*y^2 + 2*s^2*w^2*y^2 + 4*s*w^3*y^2 - 5*w^4*y^2 + 
        4*s^3*x*y^2 - 100*s^2*w*x*y^2 - 100*s*w^2*x*y^2 + 4*w^3*x*y^2 + 
        2*s^2*x^2*y^2 - 100*s*w*x^2*y^2 + 2*w^2*x^2*y^2 + 4*s*x^3*y^2 + 
        4*w*x^3*y^2 - 5*x^4*y^2 + 20*s^3*y^3 + 12*s^2*w*y^3 + 12*s*w^2*y^3 + 
        20*w^3*y^3 + 12*s^2*x*y^3 + 168*s*w*x*y^3 + 12*w^2*x*y^3 + 
        12*s*x^2*y^3 + 12*w*x^2*y^3 + 20*x^3*y^3 - 25*s^2*y^4 - 30*s*w*y^4 - 
        25*w^2*y^4 - 30*s*x*y^4 - 30*w*x*y^4 - 25*x^2*y^4 + 14*s*y^5 + 
        14*w*y^5 + 14*x*y^5 - 3*y^6 - 2*s^5*z + 6*s^4*w*z - 4*s^3*w^2*z - 
        4*s^2*w^3*z + 6*s*w^4*z - 2*w^5*z + 6*s^4*x*z - 56*s^3*w*x*z + 
        100*s^2*w^2*x*z - 56*s*w^3*x*z + 6*w^4*x*z - 4*s^3*x^2*z + 
        100*s^2*w*x^2*z + 100*s*w^2*x^2*z - 4*w^3*x^2*z - 4*s^2*x^3*z - 
        56*s*w*x^3*z - 4*w^2*x^3*z + 6*s*x^4*z + 6*w*x^4*z - 2*x^5*z + 
        34*s^4*y*z + 24*s^3*w*y*z - 116*s^2*w^2*y*z + 24*s*w^3*y*z + 
        34*w^4*y*z + 24*s^3*x*y*z - 88*s^2*w*x*y*z - 88*s*w^2*x*y*z + 
        24*w^3*x*y*z - 116*s^2*x^2*y*z - 88*s*w*x^2*y*z - 116*w^2*x^2*y*z + 
        24*s*x^3*y*z + 24*w*x^3*y*z + 34*x^4*y*z - 84*s^3*y^2*z + 
        52*s^2*w*y^2*z + 52*s*w^2*y^2*z - 84*w^3*y^2*z + 52*s^2*x*y^2*z + 
        216*s*w*x*y^2*z + 52*w^2*x*y^2*z + 52*s*x^2*y^2*z + 52*w*x^2*y^2*z - 
        84*x^3*y^2*z + 68*s^2*y^3*z - 72*s*w*y^3*z + 68*w^2*y^3*z - 
        72*s*x*y^3*z - 72*w*x*y^3*z + 68*x^2*y^3*z - 10*s*y^4*z - 
        10*w*y^4*z - 10*x*y^4*z - 6*y^5*z - 5*s^4*z^2 + 4*s^3*w*z^2 + 
        2*s^2*w^2*z^2 + 4*s*w^3*z^2 - 5*w^4*z^2 + 4*s^3*x*z^2 - 
        100*s^2*w*x*z^2 - 100*s*w^2*x*z^2 + 4*w^3*x*z^2 + 2*s^2*x^2*z^2 - 
        100*s*w*x^2*z^2 + 2*w^2*x^2*z^2 + 4*s*x^3*z^2 + 4*w*x^3*z^2 - 
        5*x^4*z^2 - 84*s^3*y*z^2 + 52*s^2*w*y*z^2 + 52*s*w^2*y*z^2 - 
        84*w^3*y*z^2 + 52*s^2*x*y*z^2 + 216*s*w*x*y*z^2 + 52*w^2*x*y*z^2 + 
        52*s*x^2*y*z^2 + 52*w*x^2*y*z^2 - 84*x^3*y*z^2 + 42*s^2*y^2*z^2 - 
        52*s*w*y^2*z^2 + 42*w^2*y^2*z^2 - 52*s*x*y^2*z^2 - 52*w*x*y^2*z^2 + 
        42*x^2*y^2*z^2 - 4*s*y^3*z^2 - 4*w*y^3*z^2 - 4*x*y^3*z^2 + 
        51*y^4*z^2 + 20*s^3*z^3 + 12*s^2*w*z^3 + 12*s*w^2*z^3 + 20*w^3*z^3 + 
        12*s^2*x*z^3 + 168*s*w*x*z^3 + 12*w^2*x*z^3 + 12*s*x^2*z^3 + 
        12*w*x^2*z^3 + 20*x^3*z^3 + 68*s^2*y*z^3 - 72*s*w*y*z^3 + 
        68*w^2*y*z^3 - 72*s*x*y*z^3 - 72*w*x*y*z^3 + 68*x^2*y*z^3 - 
        4*s*y^2*z^3 - 4*w*y^2*z^3 - 4*x*y^2*z^3 - 84*y^3*z^3 - 25*s^2*z^4 - 
        30*s*w*z^4 - 25*w^2*z^4 - 30*s*x*z^4 - 30*w*x*z^4 - 25*x^2*z^4 - 
        10*s*y*z^4 - 10*w*y*z^4 - 10*x*y*z^4 + 51*y^2*z^4 + 14*s*z^5 + 
        14*w*z^5 + 14*x*z^5 - 6*y*z^5 - 3*z^6)*I41[w, x, y, z])/
      OMEGA[s, w, x, y, z] - (2*(-s^7 + 7*s^6*w - 21*s^5*w^2 + 35*s^4*w^3 - 
        35*s^3*w^4 + 21*s^2*w^5 - 7*s*w^6 + w^7 + 7*s^6*x - 30*s^5*w*x + 
        45*s^4*w^2*x - 20*s^3*w^3*x - 15*s^2*w^4*x + 18*s*w^5*x - 5*w^6*x - 
        21*s^5*x^2 + 45*s^4*w*x^2 - 18*s^3*w^2*x^2 - 6*s^2*w^3*x^2 - 
        9*s*w^4*x^2 + 9*w^5*x^2 + 35*s^4*x^3 - 20*s^3*w*x^3 - 6*s^2*w^2*x^3 - 
        4*s*w^3*x^3 - 5*w^4*x^3 - 35*s^3*x^4 - 15*s^2*w*x^4 - 9*s*w^2*x^4 - 
        5*w^3*x^4 + 21*s^2*x^5 + 18*s*w*x^5 + 9*w^2*x^5 - 7*s*x^6 - 5*w*x^6 + 
        x^7 + 7*s^6*y - 30*s^5*w*y + 45*s^4*w^2*y - 20*s^3*w^3*y - 
        15*s^2*w^4*y + 18*s*w^5*y - 5*w^6*y - 30*s^5*x*y + 110*s^4*w*x*y - 
        172*s^3*w^2*x*y + 156*s^2*w^3*x*y - 86*s*w^4*x*y + 22*w^5*x*y + 
        45*s^4*x^2*y - 172*s^3*w*x^2*y + 102*s^2*w^2*x^2*y + 68*s*w^3*x^2*y - 
        43*w^4*x^2*y - 20*s^3*x^3*y + 156*s^2*w*x^3*y + 68*s*w^2*x^3*y + 
        52*w^3*x^3*y - 15*s^2*x^4*y - 86*s*w*x^4*y - 43*w^2*x^4*y + 
        18*s*x^5*y + 22*w*x^5*y - 5*x^6*y - 21*s^5*y^2 + 45*s^4*w*y^2 - 
        18*s^3*w^2*y^2 - 6*s^2*w^3*y^2 - 9*s*w^4*y^2 + 9*w^5*y^2 + 
        45*s^4*x*y^2 - 172*s^3*w*x*y^2 + 102*s^2*w^2*x*y^2 + 68*s*w^3*x*y^2 - 
        43*w^4*x*y^2 - 18*s^3*x^2*y^2 + 102*s^2*w*x^2*y^2 - 
        502*s*w^2*x^2*y^2 + 34*w^3*x^2*y^2 - 6*s^2*x^3*y^2 + 68*s*w*x^3*y^2 + 
        34*w^2*x^3*y^2 - 9*s*x^4*y^2 - 43*w*x^4*y^2 + 9*x^5*y^2 + 
        35*s^4*y^3 - 20*s^3*w*y^3 - 6*s^2*w^2*y^3 - 4*s*w^3*y^3 - 5*w^4*y^3 - 
        20*s^3*x*y^3 + 156*s^2*w*x*y^3 + 68*s*w^2*x*y^3 + 52*w^3*x*y^3 - 
        6*s^2*x^2*y^3 + 68*s*w*x^2*y^3 + 34*w^2*x^2*y^3 - 4*s*x^3*y^3 + 
        52*w*x^3*y^3 - 5*x^4*y^3 - 35*s^3*y^4 - 15*s^2*w*y^4 - 9*s*w^2*y^4 - 
        5*w^3*y^4 - 15*s^2*x*y^4 - 86*s*w*x*y^4 - 43*w^2*x*y^4 - 
        9*s*x^2*y^4 - 43*w*x^2*y^4 - 5*x^3*y^4 + 21*s^2*y^5 + 18*s*w*y^5 + 
        9*w^2*y^5 + 18*s*x*y^5 + 22*w*x*y^5 + 9*x^2*y^5 - 7*s*y^6 - 5*w*y^6 - 
        5*x*y^6 + y^7 + 7*s^6*z - 30*s^5*w*z + 45*s^4*w^2*z - 20*s^3*w^3*z - 
        15*s^2*w^4*z + 18*s*w^5*z - 5*w^6*z - 30*s^5*x*z + 110*s^4*w*x*z - 
        172*s^3*w^2*x*z + 156*s^2*w^3*x*z - 86*s*w^4*x*z + 22*w^5*x*z + 
        45*s^4*x^2*z - 172*s^3*w*x^2*z + 102*s^2*w^2*x^2*z + 68*s*w^3*x^2*z - 
        43*w^4*x^2*z - 20*s^3*x^3*z + 156*s^2*w*x^3*z + 68*s*w^2*x^3*z + 
        52*w^3*x^3*z - 15*s^2*x^4*z - 86*s*w*x^4*z - 43*w^2*x^4*z + 
        18*s*x^5*z + 22*w*x^5*z - 5*x^6*z - 30*s^5*y*z + 110*s^4*w*y*z - 
        172*s^3*w^2*y*z + 156*s^2*w^3*y*z - 86*s*w^4*y*z + 22*w^5*y*z + 
        110*s^4*x*y*z + 376*s^3*w*x*y*z - 348*s^2*w^2*x*y*z - 
        232*s*w^3*x*y*z + 94*w^4*x*y*z - 172*s^3*x^2*y*z - 
        348*s^2*w*x^2*y*z + 380*s*w^2*x^2*y*z - 116*w^3*x^2*y*z + 
        156*s^2*x^3*y*z - 232*s*w*x^3*y*z - 116*w^2*x^3*y*z - 86*s*x^4*y*z + 
        94*w*x^4*y*z + 22*x^5*y*z + 45*s^4*y^2*z - 172*s^3*w*y^2*z + 
        102*s^2*w^2*y^2*z + 68*s*w^3*y^2*z - 43*w^4*y^2*z - 172*s^3*x*y^2*z - 
        348*s^2*w*x*y^2*z + 380*s*w^2*x*y^2*z - 116*w^3*x*y^2*z + 
        102*s^2*x^2*y^2*z + 380*s*w*x^2*y^2*z + 190*w^2*x^2*y^2*z + 
        68*s*x^3*y^2*z - 116*w*x^3*y^2*z - 43*x^4*y^2*z - 20*s^3*y^3*z + 
        156*s^2*w*y^3*z + 68*s*w^2*y^3*z + 52*w^3*y^3*z + 156*s^2*x*y^3*z - 
        232*s*w*x*y^3*z - 116*w^2*x*y^3*z + 68*s*x^2*y^3*z - 
        116*w*x^2*y^3*z + 52*x^3*y^3*z - 15*s^2*y^4*z - 86*s*w*y^4*z - 
        43*w^2*y^4*z - 86*s*x*y^4*z + 94*w*x*y^4*z - 43*x^2*y^4*z + 
        18*s*y^5*z + 22*w*y^5*z + 22*x*y^5*z - 5*y^6*z - 21*s^5*z^2 + 
        45*s^4*w*z^2 - 18*s^3*w^2*z^2 - 6*s^2*w^3*z^2 - 9*s*w^4*z^2 + 
        9*w^5*z^2 + 45*s^4*x*z^2 - 172*s^3*w*x*z^2 + 102*s^2*w^2*x*z^2 + 
        68*s*w^3*x*z^2 - 43*w^4*x*z^2 - 18*s^3*x^2*z^2 + 102*s^2*w*x^2*z^2 - 
        502*s*w^2*x^2*z^2 + 34*w^3*x^2*z^2 - 6*s^2*x^3*z^2 + 68*s*w*x^3*z^2 + 
        34*w^2*x^3*z^2 - 9*s*x^4*z^2 - 43*w*x^4*z^2 + 9*x^5*z^2 + 
        45*s^4*y*z^2 - 172*s^3*w*y*z^2 + 102*s^2*w^2*y*z^2 + 68*s*w^3*y*z^2 - 
        43*w^4*y*z^2 - 172*s^3*x*y*z^2 - 348*s^2*w*x*y*z^2 + 
        380*s*w^2*x*y*z^2 - 116*w^3*x*y*z^2 + 102*s^2*x^2*y*z^2 + 
        380*s*w*x^2*y*z^2 + 190*w^2*x^2*y*z^2 + 68*s*x^3*y*z^2 - 
        116*w*x^3*y*z^2 - 43*x^4*y*z^2 - 18*s^3*y^2*z^2 + 102*s^2*w*y^2*z^2 - 
        502*s*w^2*y^2*z^2 + 34*w^3*y^2*z^2 + 102*s^2*x*y^2*z^2 + 
        380*s*w*x*y^2*z^2 + 190*w^2*x*y^2*z^2 - 502*s*x^2*y^2*z^2 + 
        190*w*x^2*y^2*z^2 + 34*x^3*y^2*z^2 - 6*s^2*y^3*z^2 + 68*s*w*y^3*z^2 + 
        34*w^2*y^3*z^2 + 68*s*x*y^3*z^2 - 116*w*x*y^3*z^2 + 34*x^2*y^3*z^2 - 
        9*s*y^4*z^2 - 43*w*y^4*z^2 - 43*x*y^4*z^2 + 9*y^5*z^2 + 35*s^4*z^3 - 
        20*s^3*w*z^3 - 6*s^2*w^2*z^3 - 4*s*w^3*z^3 - 5*w^4*z^3 - 
        20*s^3*x*z^3 + 156*s^2*w*x*z^3 + 68*s*w^2*x*z^3 + 52*w^3*x*z^3 - 
        6*s^2*x^2*z^3 + 68*s*w*x^2*z^3 + 34*w^2*x^2*z^3 - 4*s*x^3*z^3 + 
        52*w*x^3*z^3 - 5*x^4*z^3 - 20*s^3*y*z^3 + 156*s^2*w*y*z^3 + 
        68*s*w^2*y*z^3 + 52*w^3*y*z^3 + 156*s^2*x*y*z^3 - 232*s*w*x*y*z^3 - 
        116*w^2*x*y*z^3 + 68*s*x^2*y*z^3 - 116*w*x^2*y*z^3 + 52*x^3*y*z^3 - 
        6*s^2*y^2*z^3 + 68*s*w*y^2*z^3 + 34*w^2*y^2*z^3 + 68*s*x*y^2*z^3 - 
        116*w*x*y^2*z^3 + 34*x^2*y^2*z^3 - 4*s*y^3*z^3 + 52*w*y^3*z^3 + 
        52*x*y^3*z^3 - 5*y^4*z^3 - 35*s^3*z^4 - 15*s^2*w*z^4 - 9*s*w^2*z^4 - 
        5*w^3*z^4 - 15*s^2*x*z^4 - 86*s*w*x*z^4 - 43*w^2*x*z^4 - 
        9*s*x^2*z^4 - 43*w*x^2*z^4 - 5*x^3*z^4 - 15*s^2*y*z^4 - 
        86*s*w*y*z^4 - 43*w^2*y*z^4 - 86*s*x*y*z^4 + 94*w*x*y*z^4 - 
        43*x^2*y*z^4 - 9*s*y^2*z^4 - 43*w*y^2*z^4 - 43*x*y^2*z^4 - 
        5*y^3*z^4 + 21*s^2*z^5 + 18*s*w*z^5 + 9*w^2*z^5 + 18*s*x*z^5 + 
        22*w*x*z^5 + 9*x^2*z^5 + 18*s*y*z^5 + 22*w*y*z^5 + 22*x*y*z^5 + 
        9*y^2*z^5 - 7*s*z^6 - 5*w*z^6 - 5*x*z^6 - 5*y*z^6 + z^7)*
       I41[x, w, y, z])/(w*OMEGA[s, w, x, y, z]) - 
     (4*y*(-s^6 + 2*s^5*w + 5*s^4*w^2 - 20*s^3*w^3 + 25*s^2*w^4 - 14*s*w^5 + 
        3*w^6 + 6*s^5*x - 6*s^4*w*x - 4*s^3*w^2*x - 12*s^2*w^3*x + 
        30*s*w^4*x - 14*w^5*x - 15*s^4*x^2 + 4*s^3*w*x^2 - 2*s^2*w^2*x^2 - 
        12*s*w^3*x^2 + 25*w^4*x^2 + 20*s^3*x^3 + 4*s^2*w*x^3 - 4*s*w^2*x^3 - 
        20*w^3*x^3 - 15*s^2*x^4 - 6*s*w*x^4 + 5*w^2*x^4 + 6*s*x^5 + 2*w*x^5 - 
        x^6 + 6*s^5*y - 6*s^4*w*y - 4*s^3*w^2*y - 12*s^2*w^3*y + 30*s*w^4*y - 
        14*w^5*y - 18*s^4*x*y + 56*s^3*w*x*y + 100*s^2*w^2*x*y - 
        168*s*w^3*x*y + 30*w^4*x*y + 12*s^3*x^2*y - 100*s^2*w*x^2*y + 
        100*s*w^2*x^2*y - 12*w^3*x^2*y + 12*s^2*x^3*y + 56*s*w*x^3*y - 
        4*w^2*x^3*y - 18*s*x^4*y - 6*w*x^4*y + 6*x^5*y - 15*s^4*y^2 + 
        4*s^3*w*y^2 - 2*s^2*w^2*y^2 - 12*s*w^3*y^2 + 25*w^4*y^2 + 
        12*s^3*x*y^2 - 100*s^2*w*x*y^2 + 100*s*w^2*x*y^2 - 12*w^3*x*y^2 + 
        6*s^2*x^2*y^2 - 100*s*w*x^2*y^2 - 2*w^2*x^2*y^2 + 12*s*x^3*y^2 + 
        4*w*x^3*y^2 - 15*x^4*y^2 + 20*s^3*y^3 + 4*s^2*w*y^3 - 4*s*w^2*y^3 - 
        20*w^3*y^3 + 12*s^2*x*y^3 + 56*s*w*x*y^3 - 4*w^2*x*y^3 + 
        12*s*x^2*y^3 + 4*w*x^2*y^3 + 20*x^3*y^3 - 15*s^2*y^4 - 6*s*w*y^4 + 
        5*w^2*y^4 - 18*s*x*y^4 - 6*w*x*y^4 - 15*x^2*y^4 + 6*s*y^5 + 2*w*y^5 + 
        6*x*y^5 - y^6 + 2*s^5*z - 34*s^4*w*z + 84*s^3*w^2*z - 68*s^2*w^3*z + 
        10*s*w^4*z + 6*w^5*z - 6*s^4*x*z - 24*s^3*w*x*z - 52*s^2*w^2*x*z + 
        72*s*w^3*x*z + 10*w^4*x*z + 4*s^3*x^2*z + 116*s^2*w*x^2*z - 
        52*s*w^2*x^2*z - 68*w^3*x^2*z + 4*s^2*x^3*z - 24*s*w*x^3*z + 
        84*w^2*x^3*z - 6*s*x^4*z - 34*w*x^4*z + 2*x^5*z - 6*s^4*y*z - 
        24*s^3*w*y*z - 52*s^2*w^2*y*z + 72*s*w^3*y*z + 10*w^4*y*z + 
        56*s^3*x*y*z + 88*s^2*w*x*y*z - 216*s*w^2*x*y*z + 72*w^3*x*y*z - 
        100*s^2*x^2*y*z + 88*s*w*x^2*y*z - 52*w^2*x^2*y*z + 56*s*x^3*y*z - 
        24*w*x^3*y*z - 6*x^4*y*z + 4*s^3*y^2*z + 116*s^2*w*y^2*z - 
        52*s*w^2*y^2*z - 68*w^3*y^2*z - 100*s^2*x*y^2*z + 88*s*w*x*y^2*z - 
        52*w^2*x*y^2*z - 100*s*x^2*y^2*z + 116*w*x^2*y^2*z + 4*x^3*y^2*z + 
        4*s^2*y^3*z - 24*s*w*y^3*z + 84*w^2*y^3*z + 56*s*x*y^3*z - 
        24*w*x*y^3*z + 4*x^2*y^3*z - 6*s*y^4*z - 34*w*y^4*z - 6*x*y^4*z + 
        2*y^5*z + 5*s^4*z^2 + 84*s^3*w*z^2 - 42*s^2*w^2*z^2 + 4*s*w^3*z^2 - 
        51*w^4*z^2 - 4*s^3*x*z^2 - 52*s^2*w*x*z^2 + 52*s*w^2*x*z^2 + 
        4*w^3*x*z^2 - 2*s^2*x^2*z^2 - 52*s*w*x^2*z^2 - 42*w^2*x^2*z^2 - 
        4*s*x^3*z^2 + 84*w*x^3*z^2 + 5*x^4*z^2 - 4*s^3*y*z^2 - 
        52*s^2*w*y*z^2 + 52*s*w^2*y*z^2 + 4*w^3*y*z^2 + 100*s^2*x*y*z^2 - 
        216*s*w*x*y*z^2 + 52*w^2*x*y*z^2 + 100*s*x^2*y*z^2 - 52*w*x^2*y*z^2 - 
        4*x^3*y*z^2 - 2*s^2*y^2*z^2 - 52*s*w*y^2*z^2 - 42*w^2*y^2*z^2 + 
        100*s*x*y^2*z^2 - 52*w*x*y^2*z^2 - 2*x^2*y^2*z^2 - 4*s*y^3*z^2 + 
        84*w*y^3*z^2 - 4*x*y^3*z^2 + 5*y^4*z^2 - 20*s^3*z^3 - 68*s^2*w*z^3 + 
        4*s*w^2*z^3 + 84*w^3*z^3 - 12*s^2*x*z^3 + 72*s*w*x*z^3 + 
        4*w^2*x*z^3 - 12*s*x^2*z^3 - 68*w*x^2*z^3 - 20*x^3*z^3 - 
        12*s^2*y*z^3 + 72*s*w*y*z^3 + 4*w^2*y*z^3 - 168*s*x*y*z^3 + 
        72*w*x*y*z^3 - 12*x^2*y*z^3 - 12*s*y^2*z^3 - 68*w*y^2*z^3 - 
        12*x*y^2*z^3 - 20*y^3*z^3 + 25*s^2*z^4 + 10*s*w*z^4 - 51*w^2*z^4 + 
        30*s*x*z^4 + 10*w*x*z^4 + 25*x^2*z^4 + 30*s*y*z^4 + 10*w*y*z^4 + 
        30*x*y*z^4 + 25*y^2*z^4 - 14*s*z^5 + 6*w*z^5 - 14*x*z^5 - 14*y*z^5 + 
        3*z^6)*I41[y, w, x, z])/(w*OMEGA[s, w, x, y, z]) - 
     (4*z*(-s^6 + 2*s^5*w + 5*s^4*w^2 - 20*s^3*w^3 + 25*s^2*w^4 - 14*s*w^5 + 
        3*w^6 + 6*s^5*x - 6*s^4*w*x - 4*s^3*w^2*x - 12*s^2*w^3*x + 
        30*s*w^4*x - 14*w^5*x - 15*s^4*x^2 + 4*s^3*w*x^2 - 2*s^2*w^2*x^2 - 
        12*s*w^3*x^2 + 25*w^4*x^2 + 20*s^3*x^3 + 4*s^2*w*x^3 - 4*s*w^2*x^3 - 
        20*w^3*x^3 - 15*s^2*x^4 - 6*s*w*x^4 + 5*w^2*x^4 + 6*s*x^5 + 2*w*x^5 - 
        x^6 + 2*s^5*y - 34*s^4*w*y + 84*s^3*w^2*y - 68*s^2*w^3*y + 
        10*s*w^4*y + 6*w^5*y - 6*s^4*x*y - 24*s^3*w*x*y - 52*s^2*w^2*x*y + 
        72*s*w^3*x*y + 10*w^4*x*y + 4*s^3*x^2*y + 116*s^2*w*x^2*y - 
        52*s*w^2*x^2*y - 68*w^3*x^2*y + 4*s^2*x^3*y - 24*s*w*x^3*y + 
        84*w^2*x^3*y - 6*s*x^4*y - 34*w*x^4*y + 2*x^5*y + 5*s^4*y^2 + 
        84*s^3*w*y^2 - 42*s^2*w^2*y^2 + 4*s*w^3*y^2 - 51*w^4*y^2 - 
        4*s^3*x*y^2 - 52*s^2*w*x*y^2 + 52*s*w^2*x*y^2 + 4*w^3*x*y^2 - 
        2*s^2*x^2*y^2 - 52*s*w*x^2*y^2 - 42*w^2*x^2*y^2 - 4*s*x^3*y^2 + 
        84*w*x^3*y^2 + 5*x^4*y^2 - 20*s^3*y^3 - 68*s^2*w*y^3 + 4*s*w^2*y^3 + 
        84*w^3*y^3 - 12*s^2*x*y^3 + 72*s*w*x*y^3 + 4*w^2*x*y^3 - 
        12*s*x^2*y^3 - 68*w*x^2*y^3 - 20*x^3*y^3 + 25*s^2*y^4 + 10*s*w*y^4 - 
        51*w^2*y^4 + 30*s*x*y^4 + 10*w*x*y^4 + 25*x^2*y^4 - 14*s*y^5 + 
        6*w*y^5 - 14*x*y^5 + 3*y^6 + 6*s^5*z - 6*s^4*w*z - 4*s^3*w^2*z - 
        12*s^2*w^3*z + 30*s*w^4*z - 14*w^5*z - 18*s^4*x*z + 56*s^3*w*x*z + 
        100*s^2*w^2*x*z - 168*s*w^3*x*z + 30*w^4*x*z + 12*s^3*x^2*z - 
        100*s^2*w*x^2*z + 100*s*w^2*x^2*z - 12*w^3*x^2*z + 12*s^2*x^3*z + 
        56*s*w*x^3*z - 4*w^2*x^3*z - 18*s*x^4*z - 6*w*x^4*z + 6*x^5*z - 
        6*s^4*y*z - 24*s^3*w*y*z - 52*s^2*w^2*y*z + 72*s*w^3*y*z + 
        10*w^4*y*z + 56*s^3*x*y*z + 88*s^2*w*x*y*z - 216*s*w^2*x*y*z + 
        72*w^3*x*y*z - 100*s^2*x^2*y*z + 88*s*w*x^2*y*z - 52*w^2*x^2*y*z + 
        56*s*x^3*y*z - 24*w*x^3*y*z - 6*x^4*y*z - 4*s^3*y^2*z - 
        52*s^2*w*y^2*z + 52*s*w^2*y^2*z + 4*w^3*y^2*z + 100*s^2*x*y^2*z - 
        216*s*w*x*y^2*z + 52*w^2*x*y^2*z + 100*s*x^2*y^2*z - 52*w*x^2*y^2*z - 
        4*x^3*y^2*z - 12*s^2*y^3*z + 72*s*w*y^3*z + 4*w^2*y^3*z - 
        168*s*x*y^3*z + 72*w*x*y^3*z - 12*x^2*y^3*z + 30*s*y^4*z + 
        10*w*y^4*z + 30*x*y^4*z - 14*y^5*z - 15*s^4*z^2 + 4*s^3*w*z^2 - 
        2*s^2*w^2*z^2 - 12*s*w^3*z^2 + 25*w^4*z^2 + 12*s^3*x*z^2 - 
        100*s^2*w*x*z^2 + 100*s*w^2*x*z^2 - 12*w^3*x*z^2 + 6*s^2*x^2*z^2 - 
        100*s*w*x^2*z^2 - 2*w^2*x^2*z^2 + 12*s*x^3*z^2 + 4*w*x^3*z^2 - 
        15*x^4*z^2 + 4*s^3*y*z^2 + 116*s^2*w*y*z^2 - 52*s*w^2*y*z^2 - 
        68*w^3*y*z^2 - 100*s^2*x*y*z^2 + 88*s*w*x*y*z^2 - 52*w^2*x*y*z^2 - 
        100*s*x^2*y*z^2 + 116*w*x^2*y*z^2 + 4*x^3*y*z^2 - 2*s^2*y^2*z^2 - 
        52*s*w*y^2*z^2 - 42*w^2*y^2*z^2 + 100*s*x*y^2*z^2 - 52*w*x*y^2*z^2 - 
        2*x^2*y^2*z^2 - 12*s*y^3*z^2 - 68*w*y^3*z^2 - 12*x*y^3*z^2 + 
        25*y^4*z^2 + 20*s^3*z^3 + 4*s^2*w*z^3 - 4*s*w^2*z^3 - 20*w^3*z^3 + 
        12*s^2*x*z^3 + 56*s*w*x*z^3 - 4*w^2*x*z^3 + 12*s*x^2*z^3 + 
        4*w*x^2*z^3 + 20*x^3*z^3 + 4*s^2*y*z^3 - 24*s*w*y*z^3 + 
        84*w^2*y*z^3 + 56*s*x*y*z^3 - 24*w*x*y*z^3 + 4*x^2*y*z^3 - 
        4*s*y^2*z^3 + 84*w*y^2*z^3 - 4*x*y^2*z^3 - 20*y^3*z^3 - 15*s^2*z^4 - 
        6*s*w*z^4 + 5*w^2*z^4 - 18*s*x*z^4 - 6*w*x*z^4 - 15*x^2*z^4 - 
        6*s*y*z^4 - 34*w*y*z^4 - 6*x*y*z^4 + 5*y^2*z^4 + 6*s*z^5 + 2*w*z^5 + 
        6*x*z^5 + 2*y*z^5 - z^6)*I41[z, w, x, y])/(w*OMEGA[s, w, x, y, z]) - 
     (2*(s^7 - 7*s^6*w + 21*s^5*w^2 - 35*s^4*w^3 + 35*s^3*w^4 - 21*s^2*w^5 + 
        7*s*w^6 - w^7 - 5*s^6*x + 18*s^5*w*x - 15*s^4*w^2*x - 20*s^3*w^3*x + 
        45*s^2*w^4*x - 30*s*w^5*x + 7*w^6*x + 9*s^5*x^2 - 9*s^4*w*x^2 - 
        6*s^3*w^2*x^2 - 18*s^2*w^3*x^2 + 45*s*w^4*x^2 - 21*w^5*x^2 - 
        5*s^4*x^3 - 4*s^3*w*x^3 - 6*s^2*w^2*x^3 - 20*s*w^3*x^3 + 35*w^4*x^3 - 
        5*s^3*x^4 - 9*s^2*w*x^4 - 15*s*w^2*x^4 - 35*w^3*x^4 + 9*s^2*x^5 + 
        18*s*w*x^5 + 21*w^2*x^5 - 5*s*x^6 - 7*w*x^6 + x^7 - 6*s^6*y + 
        24*s^5*w*y - 30*s^4*w^2*y + 30*s^2*w^4*y - 24*s*w^5*y + 6*w^6*y + 
        24*s^5*x*y - 92*s^4*w*x*y + 160*s^3*w^2*x*y - 168*s^2*w^3*x*y + 
        104*s*w^4*x*y - 28*w^5*x*y - 38*s^4*x^2*y + 64*s^3*w*x^2*y + 
        100*s^2*w^2*x^2*y - 176*s*w^3*x^2*y + 50*w^4*x^2*y + 32*s^3*x^3*y + 
        56*s^2*w*x^3*y + 144*s*w^2*x^3*y - 40*w^3*x^3*y - 18*s^2*x^4*y - 
        56*s*w*x^4*y + 10*w^2*x^4*y + 8*s*x^5*y + 4*w*x^5*y - 2*x^6*y + 
        15*s^5*y^2 - 27*s^4*w*y^2 + 6*s^3*w^2*y^2 - 6*s^2*w^3*y^2 + 
        27*s*w^4*y^2 - 15*w^5*y^2 - 49*s^4*x*y^2 + 124*s^3*w*x*y^2 + 
        2*s^2*w^2*x*y^2 - 116*s*w^3*x*y^2 + 39*w^4*x*y^2 + 30*s^3*x^2*y^2 - 
        402*s^2*w*x^2*y^2 + 202*s*w^2*x^2*y^2 - 22*w^3*x^2*y^2 + 
        22*s^2*x^3*y^2 - 100*s*w*x^3*y^2 - 18*w^2*x^3*y^2 - 13*s*x^4*y^2 + 
        21*w*x^4*y^2 - 5*x^5*y^2 - 20*s^4*y^3 + 8*s^3*w*y^3 - 8*s*w^3*y^3 + 
        20*w^4*y^3 + 56*s^3*x*y^3 - 32*s^2*w*x*y^3 + 56*s*w^2*x*y^3 - 
        16*w^3*x*y^3 + 32*s^2*x^2*y^3 + 168*s*w*x^2*y^3 - 8*w^2*x^2*y^3 + 
        40*s*x^3*y^3 - 16*w*x^3*y^3 + 20*x^4*y^3 + 15*s^3*y^4 + 3*s^2*w*y^4 - 
        3*s*w^2*y^4 - 15*w^3*y^4 - 39*s^2*x*y^4 - 30*s*w*x*y^4 - 
        11*w^2*x*y^4 - 47*s*x^2*y^4 - 13*w*x^2*y^4 - 25*x^3*y^4 - 6*s^2*y^5 + 
        6*w^2*y^5 + 16*s*x*y^5 + 12*w*x*y^5 + 14*x^2*y^5 + s*y^6 - w*y^6 - 
        3*x*y^6 - 6*s^6*z + 24*s^5*w*z - 30*s^4*w^2*z + 30*s^2*w^4*z - 
        24*s*w^5*z + 6*w^6*z + 24*s^5*x*z - 92*s^4*w*x*z + 160*s^3*w^2*x*z - 
        168*s^2*w^3*x*z + 104*s*w^4*x*z - 28*w^5*x*z - 38*s^4*x^2*z + 
        64*s^3*w*x^2*z + 100*s^2*w^2*x^2*z - 176*s*w^3*x^2*z + 50*w^4*x^2*z + 
        32*s^3*x^3*z + 56*s^2*w*x^3*z + 144*s*w^2*x^3*z - 40*w^3*x^3*z - 
        18*s^2*x^4*z - 56*s*w*x^4*z + 10*w^2*x^4*z + 8*s*x^5*z + 4*w*x^5*z - 
        2*x^6*z + 26*s^5*y*z - 98*s^4*w*y*z + 164*s^3*w^2*y*z - 
        164*s^2*w^3*y*z + 98*s*w^4*y*z - 26*w^5*y*z + 26*s^4*x*y*z - 
        280*s^3*w*x*y*z - 116*s^2*w^2*x*y*z + 328*s*w^3*x*y*z + 
        42*w^4*x*y*z + 52*s^3*x^2*y*z + 276*s^2*w*x^2*y*z - 
        452*s*w^2*x^2*y*z - 4*w^3*x^2*y*z - 252*s^2*x^3*y*z - 
        88*s*w*x^3*y*z + 20*w^2*x^3*y*z + 114*s*x^4*y*z - 66*w*x^4*y*z + 
        34*x^5*y*z - 44*s^4*y^2*z + 120*s^3*w*y^2*z - 120*s*w^3*y^2*z + 
        44*w^4*y^2*z - 56*s^3*x*y^2*z + 416*s^2*w*x*y^2*z - 
        312*s*w^2*x*y^2*z - 112*w^3*x*y^2*z + 96*s^2*x^2*y^2*z + 
        216*s*w*x^2*y^2*z + 8*w^2*x^2*y^2*z - 40*s*x^3*y^2*z + 
        144*w*x^3*y^2*z - 84*x^4*y^2*z + 36*s^3*y^3*z - 44*s^2*w*y^3*z + 
        44*s*w^2*y^3*z - 36*w^3*y^3*z - 68*s^2*x*y^3*z - 72*s*w*x*y^3*z + 
        204*w^2*x*y^3*z - 164*s*x^2*y^3*z + 20*w*x^2*y^3*z + 68*x^3*y^3*z - 
        14*s^2*y^4*z + 14*w^2*y^4*z + 80*s*x*y^4*z - 100*w*x*y^4*z - 
        10*x^2*y^4*z + 2*s*y^5*z - 2*w*y^5*z - 6*x*y^5*z + 15*s^5*z^2 - 
        27*s^4*w*z^2 + 6*s^3*w^2*z^2 - 6*s^2*w^3*z^2 + 27*s*w^4*z^2 - 
        15*w^5*z^2 - 49*s^4*x*z^2 + 124*s^3*w*x*z^2 + 2*s^2*w^2*x*z^2 - 
        116*s*w^3*x*z^2 + 39*w^4*x*z^2 + 30*s^3*x^2*z^2 - 402*s^2*w*x^2*z^2 + 
        202*s*w^2*x^2*z^2 - 22*w^3*x^2*z^2 + 22*s^2*x^3*z^2 - 
        100*s*w*x^3*z^2 - 18*w^2*x^3*z^2 - 13*s*x^4*z^2 + 21*w*x^4*z^2 - 
        5*x^5*z^2 - 44*s^4*y*z^2 + 120*s^3*w*y*z^2 - 120*s*w^3*y*z^2 + 
        44*w^4*y*z^2 - 56*s^3*x*y*z^2 + 416*s^2*w*x*y*z^2 - 
        312*s*w^2*x*y*z^2 - 112*w^3*x*y*z^2 + 96*s^2*x^2*y*z^2 + 
        216*s*w*x^2*y*z^2 + 8*w^2*x^2*y*z^2 - 40*s*x^3*y*z^2 + 
        144*w*x^3*y*z^2 - 84*x^4*y*z^2 + 26*s^3*y^2*z^2 - 302*s^2*w*y^2*z^2 + 
        302*s*w^2*y^2*z^2 - 26*w^3*y^2*z^2 + 86*s^2*x*y^2*z^2 - 
        52*s*w*x*y^2*z^2 - 2*w^2*x*y^2*z^2 + 294*s*x^2*y^2*z^2 - 
        398*w*x^2*y^2*z^2 + 42*x^3*y^2*z^2 + 20*s^2*y^3*z^2 - 
        20*w^2*y^3*z^2 - 96*s*x*y^3*z^2 + 88*w*x*y^3*z^2 - 4*x^2*y^3*z^2 - 
        17*s*y^4*z^2 + 17*w*y^4*z^2 + 51*x*y^4*z^2 - 20*s^4*z^3 + 
        8*s^3*w*z^3 - 8*s*w^3*z^3 + 20*w^4*z^3 + 56*s^3*x*z^3 - 
        32*s^2*w*x*z^3 + 56*s*w^2*x*z^3 - 16*w^3*x*z^3 + 32*s^2*x^2*z^3 + 
        168*s*w*x^2*z^3 - 8*w^2*x^2*z^3 + 40*s*x^3*z^3 - 16*w*x^3*z^3 + 
        20*x^4*z^3 + 36*s^3*y*z^3 - 44*s^2*w*y*z^3 + 44*s*w^2*y*z^3 - 
        36*w^3*y*z^3 - 68*s^2*x*y*z^3 - 72*s*w*x*y*z^3 + 204*w^2*x*y*z^3 - 
        164*s*x^2*y*z^3 + 20*w*x^2*y*z^3 + 68*x^3*y*z^3 + 20*s^2*y^2*z^3 - 
        20*w^2*y^2*z^3 - 96*s*x*y^2*z^3 + 88*w*x*y^2*z^3 - 4*x^2*y^2*z^3 + 
        28*s*y^3*z^3 - 28*w*y^3*z^3 - 84*x*y^3*z^3 + 15*s^3*z^4 + 
        3*s^2*w*z^4 - 3*s*w^2*z^4 - 15*w^3*z^4 - 39*s^2*x*z^4 - 
        30*s*w*x*z^4 - 11*w^2*x*z^4 - 47*s*x^2*z^4 - 13*w*x^2*z^4 - 
        25*x^3*z^4 - 14*s^2*y*z^4 + 14*w^2*y*z^4 + 80*s*x*y*z^4 - 
        100*w*x*y*z^4 - 10*x^2*y*z^4 - 17*s*y^2*z^4 + 17*w*y^2*z^4 + 
        51*x*y^2*z^4 - 6*s^2*z^5 + 6*w^2*z^5 + 16*s*x*z^5 + 12*w*x*z^5 + 
        14*x^2*z^5 + 2*s*y*z^5 - 2*w*y*z^5 - 6*x*y*z^5 + s*z^6 - w*z^6 - 
        3*x*z^6)*I412[w, x, y, z])/OMEGA[s, w, x, y, z] + 
     (2*y*(-5*s^6 + 22*s^5*w - 35*s^4*w^2 + 20*s^3*w^3 + 5*s^2*w^4 - 
        10*s*w^5 + 3*w^6 + 26*s^5*x - 54*s^4*w*x + 20*s^3*w^2*x + 
        4*s^2*w^3*x + 18*s*w^4*x - 14*w^5*x - 55*s^4*x^2 + 28*s^3*w*x^2 + 
        6*s^2*w^2*x^2 - 4*s*w^3*x^2 + 25*w^4*x^2 + 60*s^3*x^3 + 
        20*s^2*w*x^3 + 4*s*w^2*x^3 - 20*w^3*x^3 - 35*s^2*x^4 - 18*s*w*x^4 + 
        5*w^2*x^4 + 10*s*x^5 + 2*w*x^5 - x^6 + 22*s^5*y - 42*s^4*w*y + 
        12*s^3*w^2*y - 4*s^2*w^3*y + 30*s*w^4*y - 18*w^5*y - 54*s^4*x*y + 
        280*s^3*w*x*y - 100*s^2*w^2*x*y - 168*s*w^3*x*y + 42*w^4*x*y + 
        28*s^3*x^2*y - 300*s^2*w*x^2*y + 100*s*w^2*x^2*y - 20*w^3*x^2*y + 
        20*s^2*x^3*y + 56*s*w*x^3*y - 12*w^2*x^3*y - 18*s*x^4*y + 6*w*x^4*y + 
        2*x^5*y - 35*s^4*y^2 + 12*s^3*w*y^2 - 2*s^2*w^2*y^2 - 20*s*w^3*y^2 + 
        45*w^4*y^2 + 20*s^3*x*y^2 - 100*s^2*w*x*y^2 + 300*s*w^2*x*y^2 - 
        28*w^3*x*y^2 + 6*s^2*x^2*y^2 + 100*s*w*x^2*y^2 - 10*w^2*x^2*y^2 + 
        4*s*x^3*y^2 - 12*w*x^3*y^2 + 5*x^4*y^2 + 20*s^3*y^3 - 4*s^2*w*y^3 - 
        20*s*w^2*y^3 - 60*w^3*y^3 + 4*s^2*x*y^3 - 168*s*w*x*y^3 - 
        28*w^2*x*y^3 - 4*s*x^2*y^3 - 20*w*x^2*y^3 - 20*x^3*y^3 + 5*s^2*y^4 + 
        30*s*w*y^4 + 45*w^2*y^4 + 18*s*x*y^4 + 42*w*x*y^4 + 25*x^2*y^4 - 
        10*s*y^5 - 18*w*y^5 - 14*x*y^5 + 3*y^6 - 2*s^5*z - 50*s^4*w*z + 
        156*s^3*w^2*z - 148*s^2*w^3*z + 38*s*w^4*z + 6*w^5*z - 22*s^4*x*z - 
        40*s^3*w*x*z - 100*s^2*w^2*x*z + 152*s*w^3*x*z + 10*w^4*x*z + 
        76*s^3*x^2*z + 68*s^2*w*x^2*z - 268*s*w^2*x^2*z - 68*w^3*x^2*z - 
        76*s^2*x^3*z + 56*s*w*x^3*z + 84*w^2*x^3*z + 22*s*x^4*z - 
        34*w*x^4*z + 2*x^5*z - 50*s^4*y*z - 120*s^3*w*y*z + 116*s^2*w^2*y*z + 
        72*s*w^3*y*z - 18*w^4*y*z - 40*s^3*x*y*z + 392*s^2*w*x*y*z - 
        216*s*w^2*x*y*z - 8*w^3*x*y*z + 68*s^2*x^2*y*z + 88*s*w*x^2*y*z + 
        164*w^2*x^2*y*z + 56*s*x^3*y*z - 104*w*x^3*y*z - 34*x^4*y*z + 
        156*s^3*y^2*z + 116*s^2*w*y^2*z - 220*s*w^2*y^2*z + 12*w^3*y^2*z - 
        100*s^2*x*y^2*z - 216*s*w*x*y^2*z - 4*w^2*x*y^2*z - 268*s*x^2*y^2*z + 
        164*w*x^2*y^2*z + 84*x^3*y^2*z - 148*s^2*y^3*z + 72*s*w*y^3*z + 
        12*w^2*y^3*z + 152*s*x*y^3*z - 8*w*x*y^3*z - 68*x^2*y^3*z + 
        38*s*y^4*z - 18*w*y^4*z + 10*x*y^4*z + 6*y^5*z + 61*s^4*z^2 + 
        76*s^3*w*z^2 - 2*s^2*w^2*z^2 - 84*s*w^3*z^2 - 51*w^4*z^2 - 
        12*s^3*x*z^2 - 4*s^2*w*x*z^2 + 204*s*w^2*x*z^2 + 4*w^3*x*z^2 + 
        38*s^2*x^2*z^2 + 100*s*w*x^2*z^2 - 42*w^2*x^2*z^2 - 92*s*x^3*z^2 + 
        84*w*x^3*z^2 + 5*x^4*z^2 + 76*s^3*y*z^2 - 156*s^2*w*y*z^2 + 
        52*s*w^2*y*z^2 + 92*w^3*y*z^2 - 4*s^2*x*y*z^2 - 216*s*w*x*y*z^2 - 
        100*w^2*x*y*z^2 + 100*s*x^2*y*z^2 - 204*w*x^2*y*z^2 + 84*x^3*y*z^2 - 
        2*s^2*y^2*z^2 + 52*s*w*y^2*z^2 - 82*w^2*y^2*z^2 + 204*s*x*y^2*z^2 - 
        100*w*x*y^2*z^2 - 42*x^2*y^2*z^2 - 84*s*y^3*z^2 + 92*w*y^3*z^2 + 
        4*x*y^3*z^2 - 51*y^4*z^2 - 124*s^3*z^3 - 84*s^2*w*z^3 + 
        60*s*w^2*z^3 + 84*w^3*z^3 - 28*s^2*x*z^3 - 168*s*w*x*z^3 + 
        4*w^2*x*z^3 + 44*s*x^2*z^3 - 68*w*x^2*z^3 - 20*x^3*z^3 - 
        84*s^2*y*z^3 + 72*s*w*y*z^3 - 52*w^2*y*z^3 - 168*s*x*y*z^3 + 
        312*w*x*y*z^3 - 68*x^2*y*z^3 + 60*s*y^2*z^3 - 52*w*y^2*z^3 + 
        4*x*y^2*z^3 + 84*y^3*z^3 + 101*s^2*z^4 + 30*s*w*z^4 - 51*w^2*z^4 + 
        50*s*x*z^4 + 10*w*x*z^4 + 25*x^2*z^4 + 30*s*y*z^4 - 10*w*y*z^4 + 
        10*x*y*z^4 - 51*y^2*z^4 - 34*s*z^5 + 6*w*z^5 - 14*x*z^5 + 6*y*z^5 + 
        3*z^6)*I412[w, y, x, z])/OMEGA[s, w, x, y, z] + 
     (2*z*(-5*s^6 + 22*s^5*w - 35*s^4*w^2 + 20*s^3*w^3 + 5*s^2*w^4 - 
        10*s*w^5 + 3*w^6 + 26*s^5*x - 54*s^4*w*x + 20*s^3*w^2*x + 
        4*s^2*w^3*x + 18*s*w^4*x - 14*w^5*x - 55*s^4*x^2 + 28*s^3*w*x^2 + 
        6*s^2*w^2*x^2 - 4*s*w^3*x^2 + 25*w^4*x^2 + 60*s^3*x^3 + 
        20*s^2*w*x^3 + 4*s*w^2*x^3 - 20*w^3*x^3 - 35*s^2*x^4 - 18*s*w*x^4 + 
        5*w^2*x^4 + 10*s*x^5 + 2*w*x^5 - x^6 - 2*s^5*y - 50*s^4*w*y + 
        156*s^3*w^2*y - 148*s^2*w^3*y + 38*s*w^4*y + 6*w^5*y - 22*s^4*x*y - 
        40*s^3*w*x*y - 100*s^2*w^2*x*y + 152*s*w^3*x*y + 10*w^4*x*y + 
        76*s^3*x^2*y + 68*s^2*w*x^2*y - 268*s*w^2*x^2*y - 68*w^3*x^2*y - 
        76*s^2*x^3*y + 56*s*w*x^3*y + 84*w^2*x^3*y + 22*s*x^4*y - 
        34*w*x^4*y + 2*x^5*y + 61*s^4*y^2 + 76*s^3*w*y^2 - 2*s^2*w^2*y^2 - 
        84*s*w^3*y^2 - 51*w^4*y^2 - 12*s^3*x*y^2 - 4*s^2*w*x*y^2 + 
        204*s*w^2*x*y^2 + 4*w^3*x*y^2 + 38*s^2*x^2*y^2 + 100*s*w*x^2*y^2 - 
        42*w^2*x^2*y^2 - 92*s*x^3*y^2 + 84*w*x^3*y^2 + 5*x^4*y^2 - 
        124*s^3*y^3 - 84*s^2*w*y^3 + 60*s*w^2*y^3 + 84*w^3*y^3 - 
        28*s^2*x*y^3 - 168*s*w*x*y^3 + 4*w^2*x*y^3 + 44*s*x^2*y^3 - 
        68*w*x^2*y^3 - 20*x^3*y^3 + 101*s^2*y^4 + 30*s*w*y^4 - 51*w^2*y^4 + 
        50*s*x*y^4 + 10*w*x*y^4 + 25*x^2*y^4 - 34*s*y^5 + 6*w*y^5 - 
        14*x*y^5 + 3*y^6 + 22*s^5*z - 42*s^4*w*z + 12*s^3*w^2*z - 
        4*s^2*w^3*z + 30*s*w^4*z - 18*w^5*z - 54*s^4*x*z + 280*s^3*w*x*z - 
        100*s^2*w^2*x*z - 168*s*w^3*x*z + 42*w^4*x*z + 28*s^3*x^2*z - 
        300*s^2*w*x^2*z + 100*s*w^2*x^2*z - 20*w^3*x^2*z + 20*s^2*x^3*z + 
        56*s*w*x^3*z - 12*w^2*x^3*z - 18*s*x^4*z + 6*w*x^4*z + 2*x^5*z - 
        50*s^4*y*z - 120*s^3*w*y*z + 116*s^2*w^2*y*z + 72*s*w^3*y*z - 
        18*w^4*y*z - 40*s^3*x*y*z + 392*s^2*w*x*y*z - 216*s*w^2*x*y*z - 
        8*w^3*x*y*z + 68*s^2*x^2*y*z + 88*s*w*x^2*y*z + 164*w^2*x^2*y*z + 
        56*s*x^3*y*z - 104*w*x^3*y*z - 34*x^4*y*z + 76*s^3*y^2*z - 
        156*s^2*w*y^2*z + 52*s*w^2*y^2*z + 92*w^3*y^2*z - 4*s^2*x*y^2*z - 
        216*s*w*x*y^2*z - 100*w^2*x*y^2*z + 100*s*x^2*y^2*z - 
        204*w*x^2*y^2*z + 84*x^3*y^2*z - 84*s^2*y^3*z + 72*s*w*y^3*z - 
        52*w^2*y^3*z - 168*s*x*y^3*z + 312*w*x*y^3*z - 68*x^2*y^3*z + 
        30*s*y^4*z - 10*w*y^4*z + 10*x*y^4*z + 6*y^5*z - 35*s^4*z^2 + 
        12*s^3*w*z^2 - 2*s^2*w^2*z^2 - 20*s*w^3*z^2 + 45*w^4*z^2 + 
        20*s^3*x*z^2 - 100*s^2*w*x*z^2 + 300*s*w^2*x*z^2 - 28*w^3*x*z^2 + 
        6*s^2*x^2*z^2 + 100*s*w*x^2*z^2 - 10*w^2*x^2*z^2 + 4*s*x^3*z^2 - 
        12*w*x^3*z^2 + 5*x^4*z^2 + 156*s^3*y*z^2 + 116*s^2*w*y*z^2 - 
        220*s*w^2*y*z^2 + 12*w^3*y*z^2 - 100*s^2*x*y*z^2 - 216*s*w*x*y*z^2 - 
        4*w^2*x*y*z^2 - 268*s*x^2*y*z^2 + 164*w*x^2*y*z^2 + 84*x^3*y*z^2 - 
        2*s^2*y^2*z^2 + 52*s*w*y^2*z^2 - 82*w^2*y^2*z^2 + 204*s*x*y^2*z^2 - 
        100*w*x*y^2*z^2 - 42*x^2*y^2*z^2 + 60*s*y^3*z^2 - 52*w*y^3*z^2 + 
        4*x*y^3*z^2 - 51*y^4*z^2 + 20*s^3*z^3 - 4*s^2*w*z^3 - 20*s*w^2*z^3 - 
        60*w^3*z^3 + 4*s^2*x*z^3 - 168*s*w*x*z^3 - 28*w^2*x*z^3 - 
        4*s*x^2*z^3 - 20*w*x^2*z^3 - 20*x^3*z^3 - 148*s^2*y*z^3 + 
        72*s*w*y*z^3 + 12*w^2*y*z^3 + 152*s*x*y*z^3 - 8*w*x*y*z^3 - 
        68*x^2*y*z^3 - 84*s*y^2*z^3 + 92*w*y^2*z^3 + 4*x*y^2*z^3 + 
        84*y^3*z^3 + 5*s^2*z^4 + 30*s*w*z^4 + 45*w^2*z^4 + 18*s*x*z^4 + 
        42*w*x*z^4 + 25*x^2*z^4 + 38*s*y*z^4 - 18*w*y*z^4 + 10*x*y*z^4 - 
        51*y^2*z^4 - 10*s*z^5 - 18*w*z^5 - 14*x*z^5 + 6*y*z^5 + 3*z^6)*
       I412[w, z, x, y])/OMEGA[s, w, x, y, z] + 
     (2*y*(-s^7 + 6*s^6*w - 15*s^5*w^2 + 20*s^4*w^3 - 15*s^3*w^4 + 
        6*s^2*w^5 - s*w^6 + 5*s^6*x - 24*s^5*w*x + 49*s^4*w^2*x - 
        56*s^3*w^3*x + 39*s^2*w^4*x - 16*s*w^5*x + 3*w^6*x - 9*s^5*x^2 + 
        38*s^4*w*x^2 - 30*s^3*w^2*x^2 - 32*s^2*w^3*x^2 + 47*s*w^4*x^2 - 
        14*w^5*x^2 + 5*s^4*x^3 - 32*s^3*w*x^3 - 22*s^2*w^2*x^3 - 
        40*s*w^3*x^3 + 25*w^4*x^3 + 5*s^3*x^4 + 18*s^2*w*x^4 + 13*s*w^2*x^4 - 
        20*w^3*x^4 - 9*s^2*x^5 - 8*s*w*x^5 + 5*w^2*x^5 + 5*s*x^6 + 2*w*x^6 - 
        x^7 + 7*s^6*y - 24*s^5*w*y + 27*s^4*w^2*y - 8*s^3*w^3*y - 
        3*s^2*w^4*y + w^6*y - 18*s^5*x*y + 92*s^4*w*x*y - 124*s^3*w^2*x*y + 
        32*s^2*w^3*x*y + 30*s*w^4*x*y - 12*w^5*x*y + 9*s^4*x^2*y - 
        64*s^3*w*x^2*y + 402*s^2*w^2*x^2*y - 168*s*w^3*x^2*y + 13*w^4*x^2*y + 
        4*s^3*x^3*y - 56*s^2*w*x^3*y + 100*s*w^2*x^3*y + 16*w^3*x^3*y + 
        9*s^2*x^4*y + 56*s*w*x^4*y - 21*w^2*x^4*y - 18*s*x^5*y - 4*w*x^5*y + 
        7*x^6*y - 21*s^5*y^2 + 30*s^4*w*y^2 - 6*s^3*w^2*y^2 + 3*s*w^4*y^2 - 
        6*w^5*y^2 + 15*s^4*x*y^2 - 160*s^3*w*x*y^2 - 2*s^2*w^2*x*y^2 - 
        56*s*w^3*x*y^2 + 11*w^4*x*y^2 + 6*s^3*x^2*y^2 - 100*s^2*w*x^2*y^2 - 
        202*s*w^2*x^2*y^2 + 8*w^3*x^2*y^2 + 6*s^2*x^3*y^2 - 144*s*w*x^3*y^2 + 
        18*w^2*x^3*y^2 + 15*s*x^4*y^2 - 10*w*x^4*y^2 - 21*x^5*y^2 + 
        35*s^4*y^3 + 6*s^2*w^2*y^3 + 8*s*w^3*y^3 + 15*w^4*y^3 + 
        20*s^3*x*y^3 + 168*s^2*w*x*y^3 + 116*s*w^2*x*y^3 + 16*w^3*x*y^3 + 
        18*s^2*x^2*y^3 + 176*s*w*x^2*y^3 + 22*w^2*x^2*y^3 + 20*s*x^3*y^3 + 
        40*w*x^3*y^3 + 35*x^4*y^3 - 35*s^3*y^4 - 30*s^2*w*y^4 - 
        27*s*w^2*y^4 - 20*w^3*y^4 - 45*s^2*x*y^4 - 104*s*w*x*y^4 - 
        39*w^2*x*y^4 - 45*s*x^2*y^4 - 50*w*x^2*y^4 - 35*x^3*y^4 + 
        21*s^2*y^5 + 24*s*w*y^5 + 15*w^2*y^5 + 30*s*x*y^5 + 28*w*x*y^5 + 
        21*x^2*y^5 - 7*s*y^6 - 6*w*y^6 - 7*x*y^6 + y^7 + 6*s^6*z - 
        26*s^5*w*z + 44*s^4*w^2*z - 36*s^3*w^3*z + 14*s^2*w^4*z - 2*s*w^5*z - 
        24*s^5*x*z - 26*s^4*w*x*z + 56*s^3*w^2*x*z + 68*s^2*w^3*x*z - 
        80*s*w^4*x*z + 6*w^5*x*z + 38*s^4*x^2*z - 52*s^3*w*x^2*z - 
        96*s^2*w^2*x^2*z + 164*s*w^3*x^2*z + 10*w^4*x^2*z - 32*s^3*x^3*z + 
        252*s^2*w*x^3*z + 40*s*w^2*x^3*z - 68*w^3*x^3*z + 18*s^2*x^4*z - 
        114*s*w*x^4*z + 84*w^2*x^4*z - 8*s*x^5*z - 34*w*x^5*z + 2*x^6*z - 
        24*s^5*y*z + 98*s^4*w*y*z - 120*s^3*w^2*y*z + 44*s^2*w^3*y*z + 
        2*w^5*y*z + 92*s^4*x*y*z + 280*s^3*w*x*y*z - 416*s^2*w^2*x*y*z + 
        72*s*w^3*x*y*z + 100*w^4*x*y*z - 64*s^3*x^2*y*z - 276*s^2*w*x^2*y*z - 
        216*s*w^2*x^2*y*z - 20*w^3*x^2*y*z - 56*s^2*x^3*y*z + 
        88*s*w*x^3*y*z - 144*w^2*x^3*y*z + 56*s*x^4*y*z + 66*w*x^4*y*z - 
        4*x^5*y*z + 30*s^4*y^2*z - 164*s^3*w*y^2*z - 44*s*w^3*y^2*z - 
        14*w^4*y^2*z - 160*s^3*x*y^2*z + 116*s^2*w*x*y^2*z + 
        312*s*w^2*x*y^2*z - 204*w^3*x*y^2*z - 100*s^2*x^2*y^2*z + 
        452*s*w*x^2*y^2*z - 8*w^2*x^2*y^2*z - 144*s*x^3*y^2*z - 
        20*w*x^3*y^2*z - 10*x^4*y^2*z + 164*s^2*w*y^3*z + 120*s*w^2*y^3*z + 
        36*w^3*y^3*z + 168*s^2*x*y^3*z - 328*s*w*x*y^3*z + 112*w^2*x*y^3*z + 
        176*s*x^2*y^3*z + 4*w*x^2*y^3*z + 40*x^3*y^3*z - 30*s^2*y^4*z - 
        98*s*w*y^4*z - 44*w^2*y^4*z - 104*s*x*y^4*z - 42*w*x*y^4*z - 
        50*x^2*y^4*z + 24*s*y^5*z + 26*w*y^5*z + 28*x*y^5*z - 6*y^6*z - 
        15*s^5*z^2 + 44*s^4*w*z^2 - 26*s^3*w^2*z^2 - 20*s^2*w^3*z^2 + 
        17*s*w^4*z^2 + 49*s^4*x*z^2 + 56*s^3*w*x*z^2 - 86*s^2*w^2*x*z^2 + 
        96*s*w^3*x*z^2 - 51*w^4*x*z^2 - 30*s^3*x^2*z^2 - 96*s^2*w*x^2*z^2 - 
        294*s*w^2*x^2*z^2 + 4*w^3*x^2*z^2 - 22*s^2*x^3*z^2 + 40*s*w*x^3*z^2 - 
        42*w^2*x^3*z^2 + 13*s*x^4*z^2 + 84*w*x^4*z^2 + 5*x^5*z^2 + 
        27*s^4*y*z^2 - 120*s^3*w*y*z^2 + 302*s^2*w^2*y*z^2 - 17*w^4*y*z^2 - 
        124*s^3*x*y*z^2 - 416*s^2*w*x*y*z^2 + 52*s*w^2*x*y*z^2 - 
        88*w^3*x*y*z^2 + 402*s^2*x^2*y*z^2 - 216*s*w*x^2*y*z^2 + 
        398*w^2*x^2*y*z^2 + 100*s*x^3*y*z^2 - 144*w*x^3*y*z^2 - 
        21*x^4*y*z^2 - 6*s^3*y^2*z^2 - 302*s*w^2*y^2*z^2 + 20*w^3*y^2*z^2 - 
        2*s^2*x*y^2*z^2 + 312*s*w*x*y^2*z^2 + 2*w^2*x*y^2*z^2 - 
        202*s*x^2*y^2*z^2 - 8*w*x^2*y^2*z^2 + 18*x^3*y^2*z^2 + 
        6*s^2*y^3*z^2 + 120*s*w*y^3*z^2 + 26*w^2*y^3*z^2 + 116*s*x*y^3*z^2 + 
        112*w*x*y^3*z^2 + 22*x^2*y^3*z^2 - 27*s*y^4*z^2 - 44*w*y^4*z^2 - 
        39*x*y^4*z^2 + 15*y^5*z^2 + 20*s^4*z^3 - 36*s^3*w*z^3 - 
        20*s^2*w^2*z^3 - 28*s*w^3*z^3 - 56*s^3*x*z^3 + 68*s^2*w*x*z^3 + 
        96*s*w^2*x*z^3 + 84*w^3*x*z^3 - 32*s^2*x^2*z^3 + 164*s*w*x^2*z^3 + 
        4*w^2*x^2*z^3 - 40*s*x^3*z^3 - 68*w*x^3*z^3 - 20*x^4*z^3 - 
        8*s^3*y*z^3 + 44*s^2*w*y*z^3 + 28*w^3*y*z^3 + 32*s^2*x*y*z^3 + 
        72*s*w*x*y*z^3 - 88*w^2*x*y*z^3 - 168*s*x^2*y*z^3 - 20*w*x^2*y*z^3 + 
        16*x^3*y*z^3 - 44*s*w*y^2*z^3 + 20*w^2*y^2*z^3 - 56*s*x*y^2*z^3 - 
        204*w*x*y^2*z^3 + 8*x^2*y^2*z^3 + 8*s*y^3*z^3 + 36*w*y^3*z^3 + 
        16*x*y^3*z^3 - 20*y^4*z^3 - 15*s^3*z^4 + 14*s^2*w*z^4 + 
        17*s*w^2*z^4 + 39*s^2*x*z^4 - 80*s*w*x*z^4 - 51*w^2*x*z^4 + 
        47*s*x^2*z^4 + 10*w*x^2*z^4 + 25*x^3*z^4 - 3*s^2*y*z^4 - 
        17*w^2*y*z^4 + 30*s*x*y*z^4 + 100*w*x*y*z^4 + 13*x^2*y*z^4 + 
        3*s*y^2*z^4 - 14*w*y^2*z^4 + 11*x*y^2*z^4 + 15*y^3*z^4 + 6*s^2*z^5 - 
        2*s*w*z^5 - 16*s*x*z^5 + 6*w*x*z^5 - 14*x^2*z^5 + 2*w*y*z^5 - 
        12*x*y*z^5 - 6*y^2*z^5 - s*z^6 + 3*x*z^6 + y*z^6)*I412[x, y, w, z])/
      (w*OMEGA[s, w, x, y, z]) + (2*z*(-s^7 + 6*s^6*w - 15*s^5*w^2 + 
        20*s^4*w^3 - 15*s^3*w^4 + 6*s^2*w^5 - s*w^6 + 5*s^6*x - 24*s^5*w*x + 
        49*s^4*w^2*x - 56*s^3*w^3*x + 39*s^2*w^4*x - 16*s*w^5*x + 3*w^6*x - 
        9*s^5*x^2 + 38*s^4*w*x^2 - 30*s^3*w^2*x^2 - 32*s^2*w^3*x^2 + 
        47*s*w^4*x^2 - 14*w^5*x^2 + 5*s^4*x^3 - 32*s^3*w*x^3 - 
        22*s^2*w^2*x^3 - 40*s*w^3*x^3 + 25*w^4*x^3 + 5*s^3*x^4 + 
        18*s^2*w*x^4 + 13*s*w^2*x^4 - 20*w^3*x^4 - 9*s^2*x^5 - 8*s*w*x^5 + 
        5*w^2*x^5 + 5*s*x^6 + 2*w*x^6 - x^7 + 6*s^6*y - 26*s^5*w*y + 
        44*s^4*w^2*y - 36*s^3*w^3*y + 14*s^2*w^4*y - 2*s*w^5*y - 24*s^5*x*y - 
        26*s^4*w*x*y + 56*s^3*w^2*x*y + 68*s^2*w^3*x*y - 80*s*w^4*x*y + 
        6*w^5*x*y + 38*s^4*x^2*y - 52*s^3*w*x^2*y - 96*s^2*w^2*x^2*y + 
        164*s*w^3*x^2*y + 10*w^4*x^2*y - 32*s^3*x^3*y + 252*s^2*w*x^3*y + 
        40*s*w^2*x^3*y - 68*w^3*x^3*y + 18*s^2*x^4*y - 114*s*w*x^4*y + 
        84*w^2*x^4*y - 8*s*x^5*y - 34*w*x^5*y + 2*x^6*y - 15*s^5*y^2 + 
        44*s^4*w*y^2 - 26*s^3*w^2*y^2 - 20*s^2*w^3*y^2 + 17*s*w^4*y^2 + 
        49*s^4*x*y^2 + 56*s^3*w*x*y^2 - 86*s^2*w^2*x*y^2 + 96*s*w^3*x*y^2 - 
        51*w^4*x*y^2 - 30*s^3*x^2*y^2 - 96*s^2*w*x^2*y^2 - 
        294*s*w^2*x^2*y^2 + 4*w^3*x^2*y^2 - 22*s^2*x^3*y^2 + 40*s*w*x^3*y^2 - 
        42*w^2*x^3*y^2 + 13*s*x^4*y^2 + 84*w*x^4*y^2 + 5*x^5*y^2 + 
        20*s^4*y^3 - 36*s^3*w*y^3 - 20*s^2*w^2*y^3 - 28*s*w^3*y^3 - 
        56*s^3*x*y^3 + 68*s^2*w*x*y^3 + 96*s*w^2*x*y^3 + 84*w^3*x*y^3 - 
        32*s^2*x^2*y^3 + 164*s*w*x^2*y^3 + 4*w^2*x^2*y^3 - 40*s*x^3*y^3 - 
        68*w*x^3*y^3 - 20*x^4*y^3 - 15*s^3*y^4 + 14*s^2*w*y^4 + 
        17*s*w^2*y^4 + 39*s^2*x*y^4 - 80*s*w*x*y^4 - 51*w^2*x*y^4 + 
        47*s*x^2*y^4 + 10*w*x^2*y^4 + 25*x^3*y^4 + 6*s^2*y^5 - 2*s*w*y^5 - 
        16*s*x*y^5 + 6*w*x*y^5 - 14*x^2*y^5 - s*y^6 + 3*x*y^6 + 7*s^6*z - 
        24*s^5*w*z + 27*s^4*w^2*z - 8*s^3*w^3*z - 3*s^2*w^4*z + w^6*z - 
        18*s^5*x*z + 92*s^4*w*x*z - 124*s^3*w^2*x*z + 32*s^2*w^3*x*z + 
        30*s*w^4*x*z - 12*w^5*x*z + 9*s^4*x^2*z - 64*s^3*w*x^2*z + 
        402*s^2*w^2*x^2*z - 168*s*w^3*x^2*z + 13*w^4*x^2*z + 4*s^3*x^3*z - 
        56*s^2*w*x^3*z + 100*s*w^2*x^3*z + 16*w^3*x^3*z + 9*s^2*x^4*z + 
        56*s*w*x^4*z - 21*w^2*x^4*z - 18*s*x^5*z - 4*w*x^5*z + 7*x^6*z - 
        24*s^5*y*z + 98*s^4*w*y*z - 120*s^3*w^2*y*z + 44*s^2*w^3*y*z + 
        2*w^5*y*z + 92*s^4*x*y*z + 280*s^3*w*x*y*z - 416*s^2*w^2*x*y*z + 
        72*s*w^3*x*y*z + 100*w^4*x*y*z - 64*s^3*x^2*y*z - 276*s^2*w*x^2*y*z - 
        216*s*w^2*x^2*y*z - 20*w^3*x^2*y*z - 56*s^2*x^3*y*z + 
        88*s*w*x^3*y*z - 144*w^2*x^3*y*z + 56*s*x^4*y*z + 66*w*x^4*y*z - 
        4*x^5*y*z + 27*s^4*y^2*z - 120*s^3*w*y^2*z + 302*s^2*w^2*y^2*z - 
        17*w^4*y^2*z - 124*s^3*x*y^2*z - 416*s^2*w*x*y^2*z + 
        52*s*w^2*x*y^2*z - 88*w^3*x*y^2*z + 402*s^2*x^2*y^2*z - 
        216*s*w*x^2*y^2*z + 398*w^2*x^2*y^2*z + 100*s*x^3*y^2*z - 
        144*w*x^3*y^2*z - 21*x^4*y^2*z - 8*s^3*y^3*z + 44*s^2*w*y^3*z + 
        28*w^3*y^3*z + 32*s^2*x*y^3*z + 72*s*w*x*y^3*z - 88*w^2*x*y^3*z - 
        168*s*x^2*y^3*z - 20*w*x^2*y^3*z + 16*x^3*y^3*z - 3*s^2*y^4*z - 
        17*w^2*y^4*z + 30*s*x*y^4*z + 100*w*x*y^4*z + 13*x^2*y^4*z + 
        2*w*y^5*z - 12*x*y^5*z + y^6*z - 21*s^5*z^2 + 30*s^4*w*z^2 - 
        6*s^3*w^2*z^2 + 3*s*w^4*z^2 - 6*w^5*z^2 + 15*s^4*x*z^2 - 
        160*s^3*w*x*z^2 - 2*s^2*w^2*x*z^2 - 56*s*w^3*x*z^2 + 11*w^4*x*z^2 + 
        6*s^3*x^2*z^2 - 100*s^2*w*x^2*z^2 - 202*s*w^2*x^2*z^2 + 
        8*w^3*x^2*z^2 + 6*s^2*x^3*z^2 - 144*s*w*x^3*z^2 + 18*w^2*x^3*z^2 + 
        15*s*x^4*z^2 - 10*w*x^4*z^2 - 21*x^5*z^2 + 30*s^4*y*z^2 - 
        164*s^3*w*y*z^2 - 44*s*w^3*y*z^2 - 14*w^4*y*z^2 - 160*s^3*x*y*z^2 + 
        116*s^2*w*x*y*z^2 + 312*s*w^2*x*y*z^2 - 204*w^3*x*y*z^2 - 
        100*s^2*x^2*y*z^2 + 452*s*w*x^2*y*z^2 - 8*w^2*x^2*y*z^2 - 
        144*s*x^3*y*z^2 - 20*w*x^3*y*z^2 - 10*x^4*y*z^2 - 6*s^3*y^2*z^2 - 
        302*s*w^2*y^2*z^2 + 20*w^3*y^2*z^2 - 2*s^2*x*y^2*z^2 + 
        312*s*w*x*y^2*z^2 + 2*w^2*x*y^2*z^2 - 202*s*x^2*y^2*z^2 - 
        8*w*x^2*y^2*z^2 + 18*x^3*y^2*z^2 - 44*s*w*y^3*z^2 + 20*w^2*y^3*z^2 - 
        56*s*x*y^3*z^2 - 204*w*x*y^3*z^2 + 8*x^2*y^3*z^2 + 3*s*y^4*z^2 - 
        14*w*y^4*z^2 + 11*x*y^4*z^2 - 6*y^5*z^2 + 35*s^4*z^3 + 
        6*s^2*w^2*z^3 + 8*s*w^3*z^3 + 15*w^4*z^3 + 20*s^3*x*z^3 + 
        168*s^2*w*x*z^3 + 116*s*w^2*x*z^3 + 16*w^3*x*z^3 + 18*s^2*x^2*z^3 + 
        176*s*w*x^2*z^3 + 22*w^2*x^2*z^3 + 20*s*x^3*z^3 + 40*w*x^3*z^3 + 
        35*x^4*z^3 + 164*s^2*w*y*z^3 + 120*s*w^2*y*z^3 + 36*w^3*y*z^3 + 
        168*s^2*x*y*z^3 - 328*s*w*x*y*z^3 + 112*w^2*x*y*z^3 + 
        176*s*x^2*y*z^3 + 4*w*x^2*y*z^3 + 40*x^3*y*z^3 + 6*s^2*y^2*z^3 + 
        120*s*w*y^2*z^3 + 26*w^2*y^2*z^3 + 116*s*x*y^2*z^3 + 
        112*w*x*y^2*z^3 + 22*x^2*y^2*z^3 + 8*s*y^3*z^3 + 36*w*y^3*z^3 + 
        16*x*y^3*z^3 + 15*y^4*z^3 - 35*s^3*z^4 - 30*s^2*w*z^4 - 
        27*s*w^2*z^4 - 20*w^3*z^4 - 45*s^2*x*z^4 - 104*s*w*x*z^4 - 
        39*w^2*x*z^4 - 45*s*x^2*z^4 - 50*w*x^2*z^4 - 35*x^3*z^4 - 
        30*s^2*y*z^4 - 98*s*w*y*z^4 - 44*w^2*y*z^4 - 104*s*x*y*z^4 - 
        42*w*x*y*z^4 - 50*x^2*y*z^4 - 27*s*y^2*z^4 - 44*w*y^2*z^4 - 
        39*x*y^2*z^4 - 20*y^3*z^4 + 21*s^2*z^5 + 24*s*w*z^5 + 15*w^2*z^5 + 
        30*s*x*z^5 + 28*w*x*z^5 + 21*x^2*z^5 + 24*s*y*z^5 + 26*w*y*z^5 + 
        28*x*y*z^5 + 15*y^2*z^5 - 7*s*z^6 - 6*w*z^6 - 7*x*z^6 - 6*y*z^6 + 
        z^7)*I412[x, z, w, y])/(w*OMEGA[s, w, x, y, z]) + 
     (2*y*z*(-5*s^6 - 2*s^5*w + 61*s^4*w^2 - 124*s^3*w^3 + 101*s^2*w^4 - 
        34*s*w^5 + 3*w^6 + 26*s^5*x - 22*s^4*w*x - 12*s^3*w^2*x - 
        28*s^2*w^3*x + 50*s*w^4*x - 14*w^5*x - 55*s^4*x^2 + 76*s^3*w*x^2 + 
        38*s^2*w^2*x^2 + 44*s*w^3*x^2 + 25*w^4*x^2 + 60*s^3*x^3 - 
        76*s^2*w*x^3 - 92*s*w^2*x^3 - 20*w^3*x^3 - 35*s^2*x^4 + 22*s*w*x^4 + 
        5*w^2*x^4 + 10*s*x^5 + 2*w*x^5 - x^6 + 22*s^5*y - 50*s^4*w*y + 
        76*s^3*w^2*y - 84*s^2*w^3*y + 30*s*w^4*y + 6*w^5*y - 54*s^4*x*y - 
        40*s^3*w*x*y - 4*s^2*w^2*x*y - 168*s*w^3*x*y + 10*w^4*x*y + 
        28*s^3*x^2*y + 68*s^2*w*x^2*y + 100*s*w^2*x^2*y - 68*w^3*x^2*y + 
        20*s^2*x^3*y + 56*s*w*x^3*y + 84*w^2*x^3*y - 18*s*x^4*y - 
        34*w*x^4*y + 2*x^5*y - 35*s^4*y^2 + 156*s^3*w*y^2 - 2*s^2*w^2*y^2 + 
        60*s*w^3*y^2 - 51*w^4*y^2 + 20*s^3*x*y^2 - 100*s^2*w*x*y^2 + 
        204*s*w^2*x*y^2 + 4*w^3*x*y^2 + 6*s^2*x^2*y^2 - 268*s*w*x^2*y^2 - 
        42*w^2*x^2*y^2 + 4*s*x^3*y^2 + 84*w*x^3*y^2 + 5*x^4*y^2 + 
        20*s^3*y^3 - 148*s^2*w*y^3 - 84*s*w^2*y^3 + 84*w^3*y^3 + 
        4*s^2*x*y^3 + 152*s*w*x*y^3 + 4*w^2*x*y^3 - 4*s*x^2*y^3 - 
        68*w*x^2*y^3 - 20*x^3*y^3 + 5*s^2*y^4 + 38*s*w*y^4 - 51*w^2*y^4 + 
        18*s*x*y^4 + 10*w*x*y^4 + 25*x^2*y^4 - 10*s*y^5 + 6*w*y^5 - 
        14*x*y^5 + 3*y^6 + 22*s^5*z - 50*s^4*w*z + 76*s^3*w^2*z - 
        84*s^2*w^3*z + 30*s*w^4*z + 6*w^5*z - 54*s^4*x*z - 40*s^3*w*x*z - 
        4*s^2*w^2*x*z - 168*s*w^3*x*z + 10*w^4*x*z + 28*s^3*x^2*z + 
        68*s^2*w*x^2*z + 100*s*w^2*x^2*z - 68*w^3*x^2*z + 20*s^2*x^3*z + 
        56*s*w*x^3*z + 84*w^2*x^3*z - 18*s*x^4*z - 34*w*x^4*z + 2*x^5*z - 
        42*s^4*y*z - 120*s^3*w*y*z - 156*s^2*w^2*y*z + 72*s*w^3*y*z - 
        10*w^4*y*z + 280*s^3*x*y*z + 392*s^2*w*x*y*z - 216*s*w^2*x*y*z + 
        312*w^3*x*y*z - 300*s^2*x^2*y*z + 88*s*w*x^2*y*z - 204*w^2*x^2*y*z + 
        56*s*x^3*y*z - 104*w*x^3*y*z + 6*x^4*y*z + 12*s^3*y^2*z + 
        116*s^2*w*y^2*z + 52*s*w^2*y^2*z - 52*w^3*y^2*z - 100*s^2*x*y^2*z - 
        216*s*w*x*y^2*z - 100*w^2*x*y^2*z + 100*s*x^2*y^2*z + 
        164*w*x^2*y^2*z - 12*x^3*y^2*z - 4*s^2*y^3*z + 72*s*w*y^3*z + 
        92*w^2*y^3*z - 168*s*x*y^3*z - 8*w*x*y^3*z - 20*x^2*y^3*z + 
        30*s*y^4*z - 18*w*y^4*z + 42*x*y^4*z - 18*y^5*z - 35*s^4*z^2 + 
        156*s^3*w*z^2 - 2*s^2*w^2*z^2 + 60*s*w^3*z^2 - 51*w^4*z^2 + 
        20*s^3*x*z^2 - 100*s^2*w*x*z^2 + 204*s*w^2*x*z^2 + 4*w^3*x*z^2 + 
        6*s^2*x^2*z^2 - 268*s*w*x^2*z^2 - 42*w^2*x^2*z^2 + 4*s*x^3*z^2 + 
        84*w*x^3*z^2 + 5*x^4*z^2 + 12*s^3*y*z^2 + 116*s^2*w*y*z^2 + 
        52*s*w^2*y*z^2 - 52*w^3*y*z^2 - 100*s^2*x*y*z^2 - 216*s*w*x*y*z^2 - 
        100*w^2*x*y*z^2 + 100*s*x^2*y*z^2 + 164*w*x^2*y*z^2 - 12*x^3*y*z^2 - 
        2*s^2*y^2*z^2 - 220*s*w*y^2*z^2 - 82*w^2*y^2*z^2 + 300*s*x*y^2*z^2 - 
        4*w*x*y^2*z^2 - 10*x^2*y^2*z^2 - 20*s*y^3*z^2 + 12*w*y^3*z^2 - 
        28*x*y^3*z^2 + 45*y^4*z^2 + 20*s^3*z^3 - 148*s^2*w*z^3 - 
        84*s*w^2*z^3 + 84*w^3*z^3 + 4*s^2*x*z^3 + 152*s*w*x*z^3 + 
        4*w^2*x*z^3 - 4*s*x^2*z^3 - 68*w*x^2*z^3 - 20*x^3*z^3 - 4*s^2*y*z^3 + 
        72*s*w*y*z^3 + 92*w^2*y*z^3 - 168*s*x*y*z^3 - 8*w*x*y*z^3 - 
        20*x^2*y*z^3 - 20*s*y^2*z^3 + 12*w*y^2*z^3 - 28*x*y^2*z^3 - 
        60*y^3*z^3 + 5*s^2*z^4 + 38*s*w*z^4 - 51*w^2*z^4 + 18*s*x*z^4 + 
        10*w*x*z^4 + 25*x^2*z^4 + 30*s*y*z^4 - 18*w*y*z^4 + 42*x*y*z^4 + 
        45*y^2*z^4 - 10*s*z^5 + 6*w*z^5 - 14*x*z^5 - 18*y*z^5 + 3*z^6)*
       I412[y, z, w, x])/(w*OMEGA[s, w, x, y, z]) - 
     (3*(s^7 - 5*s^6*w + 9*s^5*w^2 - 5*s^4*w^3 - 5*s^3*w^4 + 9*s^2*w^5 - 
        5*s*w^6 + w^7 - 7*s^6*x + 18*s^5*w*x - 9*s^4*w^2*x - 4*s^3*w^3*x - 
        9*s^2*w^4*x + 18*s*w^5*x - 7*w^6*x + 21*s^5*x^2 - 15*s^4*w*x^2 - 
        6*s^3*w^2*x^2 - 6*s^2*w^3*x^2 - 15*s*w^4*x^2 + 21*w^5*x^2 - 
        35*s^4*x^3 - 20*s^3*w*x^3 - 18*s^2*w^2*x^3 - 20*s*w^3*x^3 - 
        35*w^4*x^3 + 35*s^3*x^4 + 45*s^2*w*x^4 + 45*s*w^2*x^4 + 35*w^3*x^4 - 
        21*s^2*x^5 - 30*s*w*x^5 - 21*w^2*x^5 + 7*s*x^6 + 7*w*x^6 - x^7 - 
        5*s^6*y + 22*s^5*w*y - 43*s^4*w^2*y + 52*s^3*w^3*y - 43*s^2*w^4*y + 
        22*s*w^5*y - 5*w^6*y + 18*s^5*x*y - 86*s^4*w*x*y + 68*s^3*w^2*x*y + 
        68*s^2*w^3*x*y - 86*s*w^4*x*y + 18*w^5*x*y - 15*s^4*x^2*y + 
        156*s^3*w*x^2*y + 102*s^2*w^2*x^2*y + 156*s*w^3*x^2*y - 
        15*w^4*x^2*y - 20*s^3*x^3*y - 172*s^2*w*x^3*y - 172*s*w^2*x^3*y - 
        20*w^3*x^3*y + 45*s^2*x^4*y + 110*s*w*x^4*y + 45*w^2*x^4*y - 
        30*s*x^5*y - 30*w*x^5*y + 7*x^6*y + 9*s^5*y^2 - 43*s^4*w*y^2 + 
        34*s^3*w^2*y^2 + 34*s^2*w^3*y^2 - 43*s*w^4*y^2 + 9*w^5*y^2 - 
        9*s^4*x*y^2 + 68*s^3*w*x*y^2 - 502*s^2*w^2*x*y^2 + 68*s*w^3*x*y^2 - 
        9*w^4*x*y^2 - 6*s^3*x^2*y^2 + 102*s^2*w*x^2*y^2 + 102*s*w^2*x^2*y^2 - 
        6*w^3*x^2*y^2 - 18*s^2*x^3*y^2 - 172*s*w*x^3*y^2 - 18*w^2*x^3*y^2 + 
        45*s*x^4*y^2 + 45*w*x^4*y^2 - 21*x^5*y^2 - 5*s^4*y^3 + 52*s^3*w*y^3 + 
        34*s^2*w^2*y^3 + 52*s*w^3*y^3 - 5*w^4*y^3 - 4*s^3*x*y^3 + 
        68*s^2*w*x*y^3 + 68*s*w^2*x*y^3 - 4*w^3*x*y^3 - 6*s^2*x^2*y^3 + 
        156*s*w*x^2*y^3 - 6*w^2*x^2*y^3 - 20*s*x^3*y^3 - 20*w*x^3*y^3 + 
        35*x^4*y^3 - 5*s^3*y^4 - 43*s^2*w*y^4 - 43*s*w^2*y^4 - 5*w^3*y^4 - 
        9*s^2*x*y^4 - 86*s*w*x*y^4 - 9*w^2*x*y^4 - 15*s*x^2*y^4 - 
        15*w*x^2*y^4 - 35*x^3*y^4 + 9*s^2*y^5 + 22*s*w*y^5 + 9*w^2*y^5 + 
        18*s*x*y^5 + 18*w*x*y^5 + 21*x^2*y^5 - 5*s*y^6 - 5*w*y^6 - 7*x*y^6 + 
        y^7 - 5*s^6*z + 22*s^5*w*z - 43*s^4*w^2*z + 52*s^3*w^3*z - 
        43*s^2*w^4*z + 22*s*w^5*z - 5*w^6*z + 18*s^5*x*z - 86*s^4*w*x*z + 
        68*s^3*w^2*x*z + 68*s^2*w^3*x*z - 86*s*w^4*x*z + 18*w^5*x*z - 
        15*s^4*x^2*z + 156*s^3*w*x^2*z + 102*s^2*w^2*x^2*z + 
        156*s*w^3*x^2*z - 15*w^4*x^2*z - 20*s^3*x^3*z - 172*s^2*w*x^3*z - 
        172*s*w^2*x^3*z - 20*w^3*x^3*z + 45*s^2*x^4*z + 110*s*w*x^4*z + 
        45*w^2*x^4*z - 30*s*x^5*z - 30*w*x^5*z + 7*x^6*z + 22*s^5*y*z + 
        94*s^4*w*y*z - 116*s^3*w^2*y*z - 116*s^2*w^3*y*z + 94*s*w^4*y*z + 
        22*w^5*y*z - 86*s^4*x*y*z - 232*s^3*w*x*y*z + 380*s^2*w^2*x*y*z - 
        232*s*w^3*x*y*z - 86*w^4*x*y*z + 156*s^3*x^2*y*z - 
        348*s^2*w*x^2*y*z - 348*s*w^2*x^2*y*z + 156*w^3*x^2*y*z - 
        172*s^2*x^3*y*z + 376*s*w*x^3*y*z - 172*w^2*x^3*y*z + 110*s*x^4*y*z + 
        110*w*x^4*y*z - 30*x^5*y*z - 43*s^4*y^2*z - 116*s^3*w*y^2*z + 
        190*s^2*w^2*y^2*z - 116*s*w^3*y^2*z - 43*w^4*y^2*z + 68*s^3*x*y^2*z + 
        380*s^2*w*x*y^2*z + 380*s*w^2*x*y^2*z + 68*w^3*x*y^2*z + 
        102*s^2*x^2*y^2*z - 348*s*w*x^2*y^2*z + 102*w^2*x^2*y^2*z - 
        172*s*x^3*y^2*z - 172*w*x^3*y^2*z + 45*x^4*y^2*z + 52*s^3*y^3*z - 
        116*s^2*w*y^3*z - 116*s*w^2*y^3*z + 52*w^3*y^3*z + 68*s^2*x*y^3*z - 
        232*s*w*x*y^3*z + 68*w^2*x*y^3*z + 156*s*x^2*y^3*z + 
        156*w*x^2*y^3*z - 20*x^3*y^3*z - 43*s^2*y^4*z + 94*s*w*y^4*z - 
        43*w^2*y^4*z - 86*s*x*y^4*z - 86*w*x*y^4*z - 15*x^2*y^4*z + 
        22*s*y^5*z + 22*w*y^5*z + 18*x*y^5*z - 5*y^6*z + 9*s^5*z^2 - 
        43*s^4*w*z^2 + 34*s^3*w^2*z^2 + 34*s^2*w^3*z^2 - 43*s*w^4*z^2 + 
        9*w^5*z^2 - 9*s^4*x*z^2 + 68*s^3*w*x*z^2 - 502*s^2*w^2*x*z^2 + 
        68*s*w^3*x*z^2 - 9*w^4*x*z^2 - 6*s^3*x^2*z^2 + 102*s^2*w*x^2*z^2 + 
        102*s*w^2*x^2*z^2 - 6*w^3*x^2*z^2 - 18*s^2*x^3*z^2 - 
        172*s*w*x^3*z^2 - 18*w^2*x^3*z^2 + 45*s*x^4*z^2 + 45*w*x^4*z^2 - 
        21*x^5*z^2 - 43*s^4*y*z^2 - 116*s^3*w*y*z^2 + 190*s^2*w^2*y*z^2 - 
        116*s*w^3*y*z^2 - 43*w^4*y*z^2 + 68*s^3*x*y*z^2 + 380*s^2*w*x*y*z^2 + 
        380*s*w^2*x*y*z^2 + 68*w^3*x*y*z^2 + 102*s^2*x^2*y*z^2 - 
        348*s*w*x^2*y*z^2 + 102*w^2*x^2*y*z^2 - 172*s*x^3*y*z^2 - 
        172*w*x^3*y*z^2 + 45*x^4*y*z^2 + 34*s^3*y^2*z^2 + 190*s^2*w*y^2*z^2 + 
        190*s*w^2*y^2*z^2 + 34*w^3*y^2*z^2 - 502*s^2*x*y^2*z^2 + 
        380*s*w*x*y^2*z^2 - 502*w^2*x*y^2*z^2 + 102*s*x^2*y^2*z^2 + 
        102*w*x^2*y^2*z^2 - 18*x^3*y^2*z^2 + 34*s^2*y^3*z^2 - 
        116*s*w*y^3*z^2 + 34*w^2*y^3*z^2 + 68*s*x*y^3*z^2 + 68*w*x*y^3*z^2 - 
        6*x^2*y^3*z^2 - 43*s*y^4*z^2 - 43*w*y^4*z^2 - 9*x*y^4*z^2 + 
        9*y^5*z^2 - 5*s^4*z^3 + 52*s^3*w*z^3 + 34*s^2*w^2*z^3 + 
        52*s*w^3*z^3 - 5*w^4*z^3 - 4*s^3*x*z^3 + 68*s^2*w*x*z^3 + 
        68*s*w^2*x*z^3 - 4*w^3*x*z^3 - 6*s^2*x^2*z^3 + 156*s*w*x^2*z^3 - 
        6*w^2*x^2*z^3 - 20*s*x^3*z^3 - 20*w*x^3*z^3 + 35*x^4*z^3 + 
        52*s^3*y*z^3 - 116*s^2*w*y*z^3 - 116*s*w^2*y*z^3 + 52*w^3*y*z^3 + 
        68*s^2*x*y*z^3 - 232*s*w*x*y*z^3 + 68*w^2*x*y*z^3 + 156*s*x^2*y*z^3 + 
        156*w*x^2*y*z^3 - 20*x^3*y*z^3 + 34*s^2*y^2*z^3 - 116*s*w*y^2*z^3 + 
        34*w^2*y^2*z^3 + 68*s*x*y^2*z^3 + 68*w*x*y^2*z^3 - 6*x^2*y^2*z^3 + 
        52*s*y^3*z^3 + 52*w*y^3*z^3 - 4*x*y^3*z^3 - 5*y^4*z^3 - 5*s^3*z^4 - 
        43*s^2*w*z^4 - 43*s*w^2*z^4 - 5*w^3*z^4 - 9*s^2*x*z^4 - 
        86*s*w*x*z^4 - 9*w^2*x*z^4 - 15*s*x^2*z^4 - 15*w*x^2*z^4 - 
        35*x^3*z^4 - 43*s^2*y*z^4 + 94*s*w*y*z^4 - 43*w^2*y*z^4 - 
        86*s*x*y*z^4 - 86*w*x*y*z^4 - 15*x^2*y*z^4 - 43*s*y^2*z^4 - 
        43*w*y^2*z^4 - 9*x*y^2*z^4 - 5*y^3*z^4 + 9*s^2*z^5 + 22*s*w*z^5 + 
        9*w^2*z^5 + 18*s*x*z^5 + 18*w*x*z^5 + 21*x^2*z^5 + 22*s*y*z^5 + 
        22*w*y*z^5 + 18*x*y*z^5 + 9*y^2*z^5 - 5*s*z^6 - 5*w*z^6 - 7*x*z^6 - 
        5*y*z^6 + z^7)*J4[w, x, y, z])/(w*OMEGA[s, w, x, y, z])
 
derivative[I412][0, 1, 0, 0][w_, x_, y_, z_] := 
   derivative[I412][1, 0, 0, 0][x, w, y, z]
 
derivative[I412][0, 0, 1, 0][w_, x_, y_, z_] := 
    (s^7 - 8*s^6*w + 31*s^5*w^2 - 70*s^4*w^3 + 95*s^3*w^4 - 76*s^2*w^5 + 
       33*s*w^6 - 6*w^7 - 8*s^6*x + 34*s^5*w*x - 58*s^4*w^2*x + 
       20*s^3*w^3*x + 68*s^2*w^4*x - 86*s*w^5*x + 30*w^6*x + 31*s^5*x^2 - 
       58*s^4*w*x^2 + 26*s^3*w^2*x^2 + 8*s^2*w^3*x^2 + 47*s*w^4*x^2 - 
       54*w^5*x^2 - 70*s^4*x^3 + 20*s^3*w*x^3 + 8*s^2*w^2*x^3 + 
       12*s*w^3*x^3 + 30*w^4*x^3 + 95*s^3*x^4 + 68*s^2*w*x^4 + 47*s*w^2*x^4 + 
       30*w^3*x^4 - 76*s^2*x^5 - 86*s*w*x^5 - 54*w^2*x^5 + 33*s*x^6 + 
       30*w*x^6 - 6*x^7 - 8*s^6*y + 34*s^5*w*y - 58*s^4*w^2*y + 
       20*s^3*w^3*y + 68*s^2*w^4*y - 86*s*w^5*y + 30*w^6*y + 34*s^5*x*y - 
       92*s^4*w*x*y + 204*s^3*w^2*x*y - 496*s^2*w^3*x*y + 450*s*w^4*x*y - 
       100*w^5*x*y - 58*s^4*x^2*y + 204*s^3*w*x^2*y + 88*s^2*w^2*x^2*y - 
       364*s*w^3*x^2*y + 130*w^4*x^2*y + 20*s^3*x^3*y - 496*s^2*w*x^3*y - 
       364*s*w^2*x^3*y - 120*w^3*x^3*y + 68*s^2*x^4*y + 450*s*w*x^4*y + 
       130*w^2*x^4*y - 86*s*x^5*y - 100*w*x^5*y + 30*x^6*y + 31*s^5*y^2 - 
       58*s^4*w*y^2 + 26*s^3*w^2*y^2 + 8*s^2*w^3*y^2 + 47*s*w^4*y^2 - 
       54*w^5*y^2 - 58*s^4*x*y^2 + 204*s^3*w*x*y^2 + 88*s^2*w^2*x*y^2 - 
       364*s*w^3*x*y^2 + 130*w^4*x*y^2 + 26*s^3*x^2*y^2 + 88*s^2*w*x^2*y^2 + 
       1402*s*w^2*x^2*y^2 - 76*w^3*x^2*y^2 + 8*s^2*x^3*y^2 - 
       364*s*w*x^3*y^2 - 76*w^2*x^3*y^2 + 47*s*x^4*y^2 + 130*w*x^4*y^2 - 
       54*x^5*y^2 - 70*s^4*y^3 + 20*s^3*w*y^3 + 8*s^2*w^2*y^3 + 
       12*s*w^3*y^3 + 30*w^4*y^3 + 20*s^3*x*y^3 - 496*s^2*w*x*y^3 - 
       364*s*w^2*x*y^3 - 120*w^3*x*y^3 + 8*s^2*x^2*y^3 - 364*s*w*x^2*y^3 - 
       76*w^2*x^2*y^3 + 12*s*x^3*y^3 - 120*w*x^3*y^3 + 30*x^4*y^3 + 
       95*s^3*y^4 + 68*s^2*w*y^4 + 47*s*w^2*y^4 + 30*w^3*y^4 + 68*s^2*x*y^4 + 
       450*s*w*x*y^4 + 130*w^2*x*y^4 + 47*s*x^2*y^4 + 130*w*x^2*y^4 + 
       30*x^3*y^4 - 76*s^2*y^5 - 86*s*w*y^5 - 54*w^2*y^5 - 86*s*x*y^5 - 
       100*w*x*y^5 - 54*x^2*y^5 + 33*s*y^6 + 30*w*y^6 + 30*x*y^6 - 6*y^7 - 
       4*s^6*z + 14*s^5*w*z - 2*s^4*w^2*z - 20*s^3*w^3*z - 8*s^2*w^4*z + 
       38*s*w^5*z - 18*w^6*z + 14*s^5*x*z - 44*s^4*w*x*z + 52*s^3*w^2*x*z + 
       64*s^2*w^3*x*z - 50*s*w^4*x*z - 36*w^5*x*z - 2*s^4*x^2*z + 
       52*s^3*w*x^2*z - 368*s^2*w^2*x^2*z + 12*s*w^3*x^2*z + 306*w^4*x^2*z - 
       20*s^3*x^3*z + 64*s^2*w*x^3*z + 12*s*w^2*x^3*z - 504*w^3*x^3*z - 
       8*s^2*x^4*z - 50*s*w*x^4*z + 306*w^2*x^4*z + 38*s*x^5*z - 36*w*x^5*z - 
       18*x^6*z + 14*s^5*y*z - 44*s^4*w*y*z + 52*s^3*w^2*y*z + 
       64*s^2*w^3*y*z - 50*s*w^4*y*z - 36*w^5*y*z - 44*s^4*x*y*z - 
       616*s^3*w*x*y*z + 768*s^2*w^2*x*y*z + 104*s*w^3*x*y*z - 
       212*w^4*x*y*z + 52*s^3*x^2*y*z + 768*s^2*w*x^2*y*z - 
       620*s*w^2*x^2*y*z + 248*w^3*x^2*y*z + 64*s^2*x^3*y*z + 
       104*s*w*x^3*y*z + 248*w^2*x^3*y*z - 50*s*x^4*y*z - 212*w*x^4*y*z - 
       36*x^5*y*z - 2*s^4*y^2*z + 52*s^3*w*y^2*z - 368*s^2*w^2*y^2*z + 
       12*s*w^3*y^2*z + 306*w^4*y^2*z + 52*s^3*x*y^2*z + 768*s^2*w*x*y^2*z - 
       620*s*w^2*x*y^2*z + 248*w^3*x*y^2*z - 368*s^2*x^2*y^2*z - 
       620*s*w*x^2*y^2*z - 340*w^2*x^2*y^2*z + 12*s*x^3*y^2*z + 
       248*w*x^3*y^2*z + 306*x^4*y^2*z - 20*s^3*y^3*z + 64*s^2*w*y^3*z + 
       12*s*w^2*y^3*z - 504*w^3*y^3*z + 64*s^2*x*y^3*z + 104*s*w*x*y^3*z + 
       248*w^2*x*y^3*z + 12*s*x^2*y^3*z + 248*w*x^2*y^3*z - 504*x^3*y^3*z - 
       8*s^2*y^4*z - 50*s*w*y^4*z + 306*w^2*y^4*z - 50*s*x*y^4*z - 
       212*w*x*y^4*z + 306*x^2*y^4*z + 38*s*y^5*z - 36*w*y^5*z - 36*x*y^5*z - 
       18*y^6*z + 3*s^5*z^2 - 26*s^4*w*z^2 - 46*s^3*w^2*z^2 + 
       120*s^2*w^3*z^2 - 205*s*w^4*z^2 + 154*w^5*z^2 - 26*s^4*x*z^2 + 
       92*s^3*w*x*z^2 - 24*s^2*w^2*x*z^2 + 68*s*w^3*x*z^2 - 110*w^4*x*z^2 - 
       46*s^3*x^2*z^2 - 24*s^2*w*x^2*z^2 + 18*s*w^2*x^2*z^2 - 
       44*w^3*x^2*z^2 + 120*s^2*x^3*z^2 + 68*s*w*x^3*z^2 - 44*w^2*x^3*z^2 - 
       205*s*x^4*z^2 - 110*w*x^4*z^2 + 154*x^5*z^2 - 26*s^4*y*z^2 + 
       92*s^3*w*y*z^2 - 24*s^2*w^2*y*z^2 + 68*s*w^3*y*z^2 - 110*w^4*y*z^2 + 
       92*s^3*x*y*z^2 - 624*s^2*w*x*y*z^2 + 668*s*w^2*x*y*z^2 - 
       200*w^3*x*y*z^2 - 24*s^2*x^2*y*z^2 + 668*s*w*x^2*y*z^2 - 
       148*w^2*x^2*y*z^2 + 68*s*x^3*y*z^2 - 200*w*x^3*y*z^2 - 110*x^4*y*z^2 - 
       46*s^3*y^2*z^2 - 24*s^2*w*y^2*z^2 + 18*s*w^2*y^2*z^2 - 
       44*w^3*y^2*z^2 - 24*s^2*x*y^2*z^2 + 668*s*w*x*y^2*z^2 - 
       148*w^2*x*y^2*z^2 + 18*s*x^2*y^2*z^2 - 148*w*x^2*y^2*z^2 - 
       44*x^3*y^2*z^2 + 120*s^2*y^3*z^2 + 68*s*w*y^3*z^2 - 44*w^2*y^3*z^2 + 
       68*s*x*y^3*z^2 - 200*w*x*y^3*z^2 - 44*x^2*y^3*z^2 - 205*s*y^4*z^2 - 
       110*w*y^4*z^2 - 110*x*y^4*z^2 + 154*y^5*z^2 + 34*s^4*z^3 + 
       92*s^3*w*z^3 + 164*s*w^3*z^3 - 290*w^4*z^3 + 92*s^3*x*z^3 + 
       96*s^2*w*x*z^3 + 60*s*w^2*x*z^3 + 328*w^3*x*z^3 + 60*s*w*x^2*z^3 + 
       180*w^2*x^2*z^3 + 164*s*x^3*z^3 + 328*w*x^3*z^3 - 290*x^4*z^3 + 
       92*s^3*y*z^3 + 96*s^2*w*y*z^3 + 60*s*w^2*y*z^3 + 328*w^3*y*z^3 + 
       96*s^2*x*y*z^3 - 1016*s*w*x*y*z^3 + 184*w^2*x*y*z^3 + 60*s*x^2*y*z^3 + 
       184*w*x^2*y*z^3 + 328*x^3*y*z^3 + 60*s*w*y^2*z^3 + 180*w^2*y^2*z^3 + 
       60*s*x*y^2*z^3 + 184*w*x*y^2*z^3 + 180*x^2*y^2*z^3 + 164*s*y^3*z^3 + 
       328*w*y^3*z^3 + 328*x*y^3*z^3 - 290*y^4*z^3 - 121*s^3*z^4 - 
       204*s^2*w*z^4 - 137*s*w^2*z^4 + 190*w^3*z^4 - 204*s^2*x*z^4 - 
       206*s*w*x*z^4 - 414*w^2*x*z^4 - 137*s*x^2*z^4 - 414*w*x^2*z^4 + 
       190*x^3*z^4 - 204*s^2*y*z^4 - 206*s*w*y*z^4 - 414*w^2*y*z^4 - 
       206*s*x*y*z^4 + 44*w*x*y*z^4 - 414*x^2*y*z^4 - 137*s*y^2*z^4 - 
       414*w*y^2*z^4 - 414*x*y^2*z^4 + 190*y^3*z^4 + 168*s^2*z^5 + 
       214*s*w*z^5 + 26*w^2*z^5 + 214*s*x*z^5 + 284*w*x*z^5 + 26*x^2*z^5 + 
       214*s*y*z^5 + 284*w*y*z^5 + 284*x*y*z^5 + 26*y^2*z^5 - 107*s*z^6 - 
       82*w*z^6 - 82*x*z^6 - 82*y*z^6 + 26*z^7)/OMEGA[s, w, x, y, z] - 
     ((5*s^7 - 16*s^6*w + 19*s^5*w^2 - 30*s^4*w^3 + 75*s^3*w^4 - 
        100*s^2*w^5 + 61*s*w^6 - 14*w^7 - 38*s^6*x + 66*s^5*w*x - 
        24*s^4*w^2*x - 28*s^3*w^3*x + 138*s^2*w^4*x - 198*s*w^5*x + 
        84*w^6*x + 123*s^5*x^2 - 78*s^4*w*x^2 + 2*s^3*w^2*x^2 - 
        16*s^2*w^3*x^2 + 171*s*w^4*x^2 - 202*w^5*x^2 - 220*s^4*x^3 - 
        28*s^3*w*x^3 - 4*s^2*w^2*x^3 + 12*s*w^3*x^3 + 240*w^4*x^3 + 
        235*s^3*x^4 + 132*s^2*w*x^4 + 3*s*w^2*x^4 - 130*w^3*x^4 - 
        150*s^2*x^5 - 102*s*w*x^5 + 4*w^2*x^5 + 53*s*x^6 + 26*w*x^6 - 8*x^7 - 
        38*s^6*y + 66*s^5*w*y - 24*s^4*w^2*y - 28*s^3*w^3*y + 138*s^2*w^4*y - 
        198*s*w^5*y + 84*w^6*y + 186*s^5*x*y - 388*s^4*w*x*y - 
        228*s^3*w^2*x*y - 352*s^2*w^3*x*y + 1114*s*w^4*x*y - 332*w^5*x*y - 
        324*s^4*x^2*y + 956*s^3*w*x^2*y + 484*s^2*w^2*x^2*y - 
        1580*s*w^3*x^2*y + 464*w^4*x^2*y + 196*s^3*x^3*y - 1104*s^2*w*x^3*y + 
        228*s*w^2*x^3*y - 280*w^3*x^3*y + 66*s^2*x^4*y + 562*s*w*x^4*y + 
        116*w^2*x^4*y - 126*s*x^5*y - 92*w*x^5*y + 40*x^6*y + 123*s^5*y^2 - 
        78*s^4*w*y^2 + 2*s^3*w^2*y^2 - 16*s^2*w^3*y^2 + 171*s*w^4*y^2 - 
        202*w^5*y^2 - 324*s^4*x*y^2 + 956*s^3*w*x*y^2 + 484*s^2*w^2*x*y^2 - 
        1580*s*w^3*x*y^2 + 464*w^4*x*y^2 + 162*s^3*x^2*y^2 - 
        1128*s^2*w*x^2*y^2 + 2610*s*w^2*x^2*y^2 - 204*w^3*x^2*y^2 + 
        84*s^2*x^3*y^2 - 460*s*w*x^3*y^2 - 120*w^2*x^3*y^2 + 27*s*x^4*y^2 + 
        134*w*x^4*y^2 - 72*x^5*y^2 - 220*s^4*y^3 - 28*s^3*w*y^3 - 
        4*s^2*w^2*y^3 + 12*s*w^3*y^3 + 240*w^4*y^3 + 196*s^3*x*y^3 - 
        1104*s^2*w*x*y^3 + 228*s*w^2*x*y^3 - 280*w^3*x*y^3 + 84*s^2*x^2*y^3 - 
        460*s*w*x^2*y^3 - 120*w^2*x^2*y^3 + 92*s*x^3*y^3 - 136*w*x^3*y^3 + 
        40*x^4*y^3 + 235*s^3*y^4 + 132*s^2*w*y^4 + 3*s*w^2*y^4 - 
        130*w^3*y^4 + 66*s^2*x*y^4 + 562*s*w*x*y^4 + 116*w^2*x*y^4 + 
        27*s*x^2*y^4 + 134*w*x^2*y^4 + 40*x^3*y^4 - 150*s^2*y^5 - 
        102*s*w*y^5 + 4*w^2*y^5 - 126*s*x*y^5 - 92*w*x*y^5 - 72*x^2*y^5 + 
        53*s*y^6 + 26*w*y^6 + 40*x*y^6 - 8*y^7 - 18*s^6*z + 150*s^5*w*z - 
        216*s^4*w^2*z - 52*s^3*w^3*z + 222*s^2*w^4*z - 66*s*w^5*z - 
        20*w^6*z + 94*s^5*x*z - 204*s^4*w*x*z + 756*s^3*w^2*x*z - 
        480*s^2*w^3*x*z - 66*s*w^4*x*z - 100*w^5*x*z - 188*s^4*x^2*z - 
        492*s^3*w*x^2*z - 660*s^2*w^2*x^2*z + 668*s*w^3*x^2*z + 
        672*w^4*x^2*z + 172*s^3*x^3*z + 720*s^2*w*x^3*z - 628*s*w^2*x^3*z - 
        1224*w^3*x^3*z - 58*s^2*x^4*z + 102*s*w*x^4*z + 940*w^2*x^4*z - 
        10*s*x^5*z - 276*w*x^5*z + 8*x^6*z + 94*s^5*y*z - 204*s^4*w*y*z + 
        756*s^3*w^2*y*z - 480*s^2*w^3*y*z - 66*s*w^4*y*z - 100*w^5*y*z - 
        520*s^4*x*y*z - 1000*s^3*w*x*y*z + 1384*s^2*w^2*x*y*z + 
        392*s*w^3*x*y*z - 256*w^4*x*y*z + 1076*s^3*x^2*y*z + 
        1200*s^2*w*x^2*y*z - 1964*s*w^2*x^2*y*z + 648*w^3*x^2*y*z - 
        952*s^2*x^3*y*z + 840*s*w*x^3*y*z + 144*w^2*x^3*y*z + 286*s*x^4*y*z - 
        452*w*x^4*y*z + 16*x^5*y*z - 188*s^4*y^2*z - 492*s^3*w*y^2*z - 
        660*s^2*w^2*y^2*z + 668*s*w^3*y^2*z + 672*w^4*y^2*z + 
        1076*s^3*x*y^2*z + 1200*s^2*w*x*y^2*z - 1964*s*w^2*x*y^2*z + 
        648*w^3*x*y^2*z - 1052*s^2*x^2*y^2*z + 164*s*w*x^2*y^2*z - 
        1144*w^2*x^2*y^2*z - 276*s*x^3*y^2*z + 728*w*x^3*y^2*z - 
        136*x^4*y^2*z + 172*s^3*y^3*z + 720*s^2*w*y^3*z - 628*s*w^2*y^3*z - 
        1224*w^3*y^3*z - 952*s^2*x*y^3*z + 840*s*w*x*y^3*z + 
        144*w^2*x*y^3*z - 276*s*x^2*y^3*z + 728*w*x^2*y^3*z + 224*x^3*y^3*z - 
        58*s^2*y^4*z + 102*s*w*y^4*z + 940*w^2*y^4*z + 286*s*x*y^4*z - 
        452*w*x*y^4*z - 136*x^2*y^4*z - 10*s*y^5*z - 276*w*y^5*z + 
        16*x*y^5*z + 8*y^6*z - 9*s^5*z^2 - 518*s^4*w*z^2 + 362*s^3*w^2*z^2 - 
        144*s^2*w^3*z^2 - 25*s*w^4*z^2 + 334*w^5*z^2 + 12*s^4*x*z^2 + 
        748*s^3*w*x*z^2 - 908*s^2*w^2*x*z^2 + 484*s*w^3*x*z^2 - 
        336*w^4*x*z^2 + 10*s^3*x^2*z^2 + 952*s^2*w*x^2*z^2 + 
        730*s*w^2*x^2*z^2 - 252*w^3*x^2*z^2 + 36*s^2*x^3*z^2 - 
        1340*s*w*x^3*z^2 - 152*w^2*x^3*z^2 - 105*s*x^4*z^2 + 350*w*x^4*z^2 + 
        56*x^5*z^2 + 12*s^4*y*z^2 + 748*s^3*w*y*z^2 - 908*s^2*w^2*y*z^2 + 
        484*s*w^3*y*z^2 - 336*w^4*y*z^2 - 116*s^3*x*y*z^2 + 
        144*s^2*w*x*y*z^2 + 1004*s*w^2*x*y*z^2 - 72*w^3*x*y*z^2 - 
        516*s^2*x^2*y*z^2 - 1572*s*w*x^2*y*z^2 - 424*w^2*x^2*y*z^2 + 
        1236*s*x^3*y*z^2 + 104*w*x^3*y*z^2 - 40*x^4*y*z^2 + 10*s^3*y^2*z^2 + 
        952*s^2*w*y^2*z^2 + 730*s*w^2*y^2*z^2 - 252*w^3*y^2*z^2 - 
        516*s^2*x*y^2*z^2 - 1572*s*w*x*y^2*z^2 - 424*w^2*x*y^2*z^2 + 
        810*s*x^2*y^2*z^2 + 116*w*x^2*y^2*z^2 - 16*x^3*y^2*z^2 + 
        36*s^2*y^3*z^2 - 1340*s*w*y^3*z^2 - 152*w^2*y^3*z^2 + 
        1236*s*x*y^3*z^2 + 104*w*x*y^3*z^2 - 16*x^2*y^3*z^2 - 105*s*y^4*z^2 + 
        350*w*y^4*z^2 - 40*x*y^4*z^2 + 56*y^5*z^2 + 140*s^4*z^3 + 
        796*s^3*w*z^3 + 36*s^2*w^2*z^3 - 140*s*w^3*z^3 - 832*w^4*z^3 - 
        132*s^3*x*z^3 - 1264*s^2*w*x*z^3 - 292*s*w^2*x*z^3 + 728*w^3*x*z^3 - 
        52*s^2*x^2*z^3 + 844*s*w*x^2*z^3 + 152*w^2*x^2*z^3 - 28*s*x^3*z^3 + 
        328*w*x^3*z^3 - 120*x^4*z^3 - 132*s^3*y*z^3 - 1264*s^2*w*y*z^3 - 
        292*s*w^2*y*z^3 + 728*w^3*y*z^3 + 1448*s^2*x*y*z^3 - 
        216*s*w*x*y*z^3 + 720*w^2*x*y*z^3 - 580*s*x^2*y*z^3 - 
        264*w*x^2*y*z^3 - 288*x^3*y*z^3 - 52*s^2*y^2*z^3 + 844*s*w*y^2*z^3 + 
        152*w^2*y^2*z^3 - 580*s*x*y^2*z^3 - 264*w*x*y^2*z^3 - 
        208*x^2*y^2*z^3 - 28*s*y^3*z^3 + 328*w*y^3*z^3 - 288*x*y^3*z^3 - 
        120*y^4*z^3 - 285*s^3*z^4 - 540*s^2*w*z^4 + 187*s*w^2*z^4 + 
        878*w^3*z^4 - 46*s^2*x*z^4 + 386*s*w*x*z^4 - 556*w^2*x*z^4 + 
        19*s*x^2*z^4 - 714*w*x^2*z^4 + 40*x^3*z^4 - 46*s^2*y*z^4 + 
        386*s*w*y*z^4 - 556*w^2*y*z^4 - 1014*s*x*y*z^4 + 436*w*x*y*z^4 + 
        344*x^2*y*z^4 + 19*s*y^2*z^4 - 714*w*y^2*z^4 + 344*x*y^2*z^4 + 
        40*y^3*z^4 + 270*s^2*z^5 + 110*s*w*z^5 - 388*w^2*z^5 + 198*s*x*z^5 + 
        268*w*x*z^5 + 88*x^2*z^5 + 198*s*y*z^5 + 268*w*y*z^5 + 16*x*y*z^5 + 
        88*y^2*z^5 - 127*s*z^6 + 18*w*z^6 - 88*x*z^6 - 88*y*z^6 + 24*z^7)*
       A[w])/(2*w*OMEGA[s, w, x, y, z]) - 
     ((5*s^7 - 38*s^6*w + 123*s^5*w^2 - 220*s^4*w^3 + 235*s^3*w^4 - 
        150*s^2*w^5 + 53*s*w^6 - 8*w^7 - 16*s^6*x + 66*s^5*w*x - 
        78*s^4*w^2*x - 28*s^3*w^3*x + 132*s^2*w^4*x - 102*s*w^5*x + 
        26*w^6*x + 19*s^5*x^2 - 24*s^4*w*x^2 + 2*s^3*w^2*x^2 - 
        4*s^2*w^3*x^2 + 3*s*w^4*x^2 + 4*w^5*x^2 - 30*s^4*x^3 - 28*s^3*w*x^3 - 
        16*s^2*w^2*x^3 + 12*s*w^3*x^3 - 130*w^4*x^3 + 75*s^3*x^4 + 
        138*s^2*w*x^4 + 171*s*w^2*x^4 + 240*w^3*x^4 - 100*s^2*x^5 - 
        198*s*w*x^5 - 202*w^2*x^5 + 61*s*x^6 + 84*w*x^6 - 14*x^7 - 38*s^6*y + 
        186*s^5*w*y - 324*s^4*w^2*y + 196*s^3*w^3*y + 66*s^2*w^4*y - 
        126*s*w^5*y + 40*w^6*y + 66*s^5*x*y - 388*s^4*w*x*y + 
        956*s^3*w^2*x*y - 1104*s^2*w^3*x*y + 562*s*w^4*x*y - 92*w^5*x*y - 
        24*s^4*x^2*y - 228*s^3*w*x^2*y + 484*s^2*w^2*x^2*y + 
        228*s*w^3*x^2*y + 116*w^4*x^2*y - 28*s^3*x^3*y - 352*s^2*w*x^3*y - 
        1580*s*w^2*x^3*y - 280*w^3*x^3*y + 138*s^2*x^4*y + 1114*s*w*x^4*y + 
        464*w^2*x^4*y - 198*s*x^5*y - 332*w*x^5*y + 84*x^6*y + 123*s^5*y^2 - 
        324*s^4*w*y^2 + 162*s^3*w^2*y^2 + 84*s^2*w^3*y^2 + 27*s*w^4*y^2 - 
        72*w^5*y^2 - 78*s^4*x*y^2 + 956*s^3*w*x*y^2 - 1128*s^2*w^2*x*y^2 - 
        460*s*w^3*x*y^2 + 134*w^4*x*y^2 + 2*s^3*x^2*y^2 + 484*s^2*w*x^2*y^2 + 
        2610*s*w^2*x^2*y^2 - 120*w^3*x^2*y^2 - 16*s^2*x^3*y^2 - 
        1580*s*w*x^3*y^2 - 204*w^2*x^3*y^2 + 171*s*x^4*y^2 + 464*w*x^4*y^2 - 
        202*x^5*y^2 - 220*s^4*y^3 + 196*s^3*w*y^3 + 84*s^2*w^2*y^3 + 
        92*s*w^3*y^3 + 40*w^4*y^3 - 28*s^3*x*y^3 - 1104*s^2*w*x*y^3 - 
        460*s*w^2*x*y^3 - 136*w^3*x*y^3 - 4*s^2*x^2*y^3 + 228*s*w*x^2*y^3 - 
        120*w^2*x^2*y^3 + 12*s*x^3*y^3 - 280*w*x^3*y^3 + 240*x^4*y^3 + 
        235*s^3*y^4 + 66*s^2*w*y^4 + 27*s*w^2*y^4 + 40*w^3*y^4 + 
        132*s^2*x*y^4 + 562*s*w*x*y^4 + 134*w^2*x*y^4 + 3*s*x^2*y^4 + 
        116*w*x^2*y^4 - 130*x^3*y^4 - 150*s^2*y^5 - 126*s*w*y^5 - 
        72*w^2*y^5 - 102*s*x*y^5 - 92*w*x*y^5 + 4*x^2*y^5 + 53*s*y^6 + 
        40*w*y^6 + 26*x*y^6 - 8*y^7 - 18*s^6*z + 94*s^5*w*z - 188*s^4*w^2*z + 
        172*s^3*w^3*z - 58*s^2*w^4*z - 10*s*w^5*z + 8*w^6*z + 150*s^5*x*z - 
        204*s^4*w*x*z - 492*s^3*w^2*x*z + 720*s^2*w^3*x*z + 102*s*w^4*x*z - 
        276*w^5*x*z - 216*s^4*x^2*z + 756*s^3*w*x^2*z - 660*s^2*w^2*x^2*z - 
        628*s*w^3*x^2*z + 940*w^4*x^2*z - 52*s^3*x^3*z - 480*s^2*w*x^3*z + 
        668*s*w^2*x^3*z - 1224*w^3*x^3*z + 222*s^2*x^4*z - 66*s*w*x^4*z + 
        672*w^2*x^4*z - 66*s*x^5*z - 100*w*x^5*z - 20*x^6*z + 94*s^5*y*z - 
        520*s^4*w*y*z + 1076*s^3*w^2*y*z - 952*s^2*w^3*y*z + 286*s*w^4*y*z + 
        16*w^5*y*z - 204*s^4*x*y*z - 1000*s^3*w*x*y*z + 1200*s^2*w^2*x*y*z + 
        840*s*w^3*x*y*z - 452*w^4*x*y*z + 756*s^3*x^2*y*z + 
        1384*s^2*w*x^2*y*z - 1964*s*w^2*x^2*y*z + 144*w^3*x^2*y*z - 
        480*s^2*x^3*y*z + 392*s*w*x^3*y*z + 648*w^2*x^3*y*z - 66*s*x^4*y*z - 
        256*w*x^4*y*z - 100*x^5*y*z - 188*s^4*y^2*z + 1076*s^3*w*y^2*z - 
        1052*s^2*w^2*y^2*z - 276*s*w^3*y^2*z - 136*w^4*y^2*z - 
        492*s^3*x*y^2*z + 1200*s^2*w*x*y^2*z + 164*s*w^2*x*y^2*z + 
        728*w^3*x*y^2*z - 660*s^2*x^2*y^2*z - 1964*s*w*x^2*y^2*z - 
        1144*w^2*x^2*y^2*z + 668*s*x^3*y^2*z + 648*w*x^3*y^2*z + 
        672*x^4*y^2*z + 172*s^3*y^3*z - 952*s^2*w*y^3*z - 276*s*w^2*y^3*z + 
        224*w^3*y^3*z + 720*s^2*x*y^3*z + 840*s*w*x*y^3*z + 728*w^2*x*y^3*z - 
        628*s*x^2*y^3*z + 144*w*x^2*y^3*z - 1224*x^3*y^3*z - 58*s^2*y^4*z + 
        286*s*w*y^4*z - 136*w^2*y^4*z + 102*s*x*y^4*z - 452*w*x*y^4*z + 
        940*x^2*y^4*z - 10*s*y^5*z + 16*w*y^5*z - 276*x*y^5*z + 8*y^6*z - 
        9*s^5*z^2 + 12*s^4*w*z^2 + 10*s^3*w^2*z^2 + 36*s^2*w^3*z^2 - 
        105*s*w^4*z^2 + 56*w^5*z^2 - 518*s^4*x*z^2 + 748*s^3*w*x*z^2 + 
        952*s^2*w^2*x*z^2 - 1340*s*w^3*x*z^2 + 350*w^4*x*z^2 + 
        362*s^3*x^2*z^2 - 908*s^2*w*x^2*z^2 + 730*s*w^2*x^2*z^2 - 
        152*w^3*x^2*z^2 - 144*s^2*x^3*z^2 + 484*s*w*x^3*z^2 - 
        252*w^2*x^3*z^2 - 25*s*x^4*z^2 - 336*w*x^4*z^2 + 334*x^5*z^2 + 
        12*s^4*y*z^2 - 116*s^3*w*y*z^2 - 516*s^2*w^2*y*z^2 + 
        1236*s*w^3*y*z^2 - 40*w^4*y*z^2 + 748*s^3*x*y*z^2 + 
        144*s^2*w*x*y*z^2 - 1572*s*w^2*x*y*z^2 + 104*w^3*x*y*z^2 - 
        908*s^2*x^2*y*z^2 + 1004*s*w*x^2*y*z^2 - 424*w^2*x^2*y*z^2 + 
        484*s*x^3*y*z^2 - 72*w*x^3*y*z^2 - 336*x^4*y*z^2 + 10*s^3*y^2*z^2 - 
        516*s^2*w*y^2*z^2 + 810*s*w^2*y^2*z^2 - 16*w^3*y^2*z^2 + 
        952*s^2*x*y^2*z^2 - 1572*s*w*x*y^2*z^2 + 116*w^2*x*y^2*z^2 + 
        730*s*x^2*y^2*z^2 - 424*w*x^2*y^2*z^2 - 252*x^3*y^2*z^2 + 
        36*s^2*y^3*z^2 + 1236*s*w*y^3*z^2 - 16*w^2*y^3*z^2 - 
        1340*s*x*y^3*z^2 + 104*w*x*y^3*z^2 - 152*x^2*y^3*z^2 - 
        105*s*y^4*z^2 - 40*w*y^4*z^2 + 350*x*y^4*z^2 + 56*y^5*z^2 + 
        140*s^4*z^3 - 132*s^3*w*z^3 - 52*s^2*w^2*z^3 - 28*s*w^3*z^3 - 
        120*w^4*z^3 + 796*s^3*x*z^3 - 1264*s^2*w*x*z^3 + 844*s*w^2*x*z^3 + 
        328*w^3*x*z^3 + 36*s^2*x^2*z^3 - 292*s*w*x^2*z^3 + 152*w^2*x^2*z^3 - 
        140*s*x^3*z^3 + 728*w*x^3*z^3 - 832*x^4*z^3 - 132*s^3*y*z^3 + 
        1448*s^2*w*y*z^3 - 580*s*w^2*y*z^3 - 288*w^3*y*z^3 - 
        1264*s^2*x*y*z^3 - 216*s*w*x*y*z^3 - 264*w^2*x*y*z^3 - 
        292*s*x^2*y*z^3 + 720*w*x^2*y*z^3 + 728*x^3*y*z^3 - 52*s^2*y^2*z^3 - 
        580*s*w*y^2*z^3 - 208*w^2*y^2*z^3 + 844*s*x*y^2*z^3 - 
        264*w*x*y^2*z^3 + 152*x^2*y^2*z^3 - 28*s*y^3*z^3 - 288*w*y^3*z^3 + 
        328*x*y^3*z^3 - 120*y^4*z^3 - 285*s^3*z^4 - 46*s^2*w*z^4 + 
        19*s*w^2*z^4 + 40*w^3*z^4 - 540*s^2*x*z^4 + 386*s*w*x*z^4 - 
        714*w^2*x*z^4 + 187*s*x^2*z^4 - 556*w*x^2*z^4 + 878*x^3*z^4 - 
        46*s^2*y*z^4 - 1014*s*w*y*z^4 + 344*w^2*y*z^4 + 386*s*x*y*z^4 + 
        436*w*x*y*z^4 - 556*x^2*y*z^4 + 19*s*y^2*z^4 + 344*w*y^2*z^4 - 
        714*x*y^2*z^4 + 40*y^3*z^4 + 270*s^2*z^5 + 198*s*w*z^5 + 88*w^2*z^5 + 
        110*s*x*z^5 + 268*w*x*z^5 - 388*x^2*z^5 + 198*s*y*z^5 + 16*w*y*z^5 + 
        268*x*y*z^5 + 88*y^2*z^5 - 127*s*z^6 - 88*w*z^6 + 18*x*z^6 - 
        88*y*z^6 + 24*z^7)*A[x])/(2*x*OMEGA[s, w, x, y, z]) + 
     ((s^7 - 9*s^6*w + 33*s^5*w^2 - 65*s^4*w^3 + 75*s^3*w^4 - 51*s^2*w^5 + 
        19*s*w^6 - 3*w^7 - 9*s^6*x + 38*s^5*w*x - 47*s^4*w^2*x - 
        12*s^3*w^3*x + 73*s^2*w^4*x - 58*s*w^5*x + 15*w^6*x + 33*s^5*x^2 - 
        47*s^4*w*x^2 + 2*s^3*w^2*x^2 - 22*s^2*w^3*x^2 + 61*s*w^4*x^2 - 
        27*w^5*x^2 - 65*s^4*x^3 - 12*s^3*w*x^3 - 22*s^2*w^2*x^3 - 
        44*s*w^3*x^3 + 15*w^4*x^3 + 75*s^3*x^4 + 73*s^2*w*x^4 + 
        61*s*w^2*x^4 + 15*w^3*x^4 - 51*s^2*x^5 - 58*s*w*x^5 - 27*w^2*x^5 + 
        19*s*x^6 + 15*w*x^6 - 3*x^7 - 7*s^6*y + 42*s^5*w*y - 81*s^4*w^2*y + 
        44*s^3*w^3*y + 39*s^2*w^4*y - 54*s*w^5*y + 17*w^6*y + 42*s^5*x*y - 
        134*s^4*w*x*y + 276*s^3*w^2*x*y - 380*s^2*w^3*x*y + 258*s*w^4*x*y - 
        62*w^5*x*y - 81*s^4*x^2*y + 276*s^3*w*x^2*y + 298*s^2*w^2*x^2*y - 
        204*s*w^3*x^2*y + 95*w^4*x^2*y + 44*s^3*x^3*y - 380*s^2*w*x^3*y - 
        204*s*w^2*x^3*y - 100*w^3*x^3*y + 39*s^2*x^4*y + 258*s*w*x^4*y + 
        95*w^2*x^4*y - 54*s*x^5*y - 62*w*x^5*y + 17*x^6*y + 21*s^5*y^2 - 
        75*s^4*w*y^2 + 42*s^3*w^2*y^2 + 18*s^2*w^3*y^2 + 33*s*w^4*y^2 - 
        39*w^5*y^2 - 75*s^4*x*y^2 + 188*s^3*w*x*y^2 - 306*s^2*w^2*x*y^2 - 
        292*s*w^3*x*y^2 + 101*w^4*x*y^2 + 42*s^3*x^2*y^2 - 
        306*s^2*w*x^2*y^2 + 902*s*w^2*x^2*y^2 - 62*w^3*x^2*y^2 + 
        18*s^2*x^3*y^2 - 292*s*w*x^3*y^2 - 62*w^2*x^3*y^2 + 33*s*x^4*y^2 + 
        101*w*x^4*y^2 - 39*x^5*y^2 - 35*s^4*y^3 + 60*s^3*w*y^3 + 
        30*s^2*w^2*y^3 + 28*s*w^3*y^3 + 45*w^4*y^3 + 60*s^3*x*y^3 - 
        140*s^2*w*x*y^3 + 36*s*w^2*x*y^3 - 84*w^3*x*y^3 + 30*s^2*x^2*y^3 + 
        36*s*w*x^2*y^3 - 50*w^2*x^2*y^3 + 28*s*x^3*y^3 - 84*w*x^3*y^3 + 
        45*x^4*y^3 + 35*s^3*y^4 - 15*s^2*w*y^4 - 27*s*w^2*y^4 - 25*w^3*y^4 - 
        15*s^2*x*y^4 + 62*s*w*x*y^4 + 41*w^2*x*y^4 - 27*s*x^2*y^4 + 
        41*w*x^2*y^4 - 25*x^3*y^4 - 21*s^2*y^5 - 6*s*w*y^5 + 3*w^2*y^5 - 
        6*s*x*y^5 - 14*w*x*y^5 + 3*x^2*y^5 + 7*s*y^6 + 3*w*y^6 + 3*x*y^6 - 
        y^7 - 5*s^6*z + 30*s^5*w*z - 67*s^4*w^2*z + 68*s^3*w^3*z - 
        27*s^2*w^4*z - 2*s*w^5*z + 3*w^6*z + 30*s^5*x*z - 178*s^4*w*x*z + 
        124*s^3*w^2*x*z + 76*s^2*w^3*x*z + 38*s*w^4*x*z - 90*w^5*x*z - 
        67*s^4*x^2*z + 124*s^3*w*x^2*z - 226*s^2*w^2*x^2*z - 36*s*w^3*x^2*z + 
        333*w^4*x^2*z + 68*s^3*x^3*z + 76*s^2*w*x^3*z - 36*s*w^2*x^3*z - 
        492*w^3*x^3*z - 27*s^2*x^4*z + 38*s*w*x^4*z + 333*w^2*x^4*z - 
        2*s*x^5*z - 90*w*x^5*z + 3*x^6*z + 18*s^5*y*z - 110*s^4*w*y*z + 
        292*s^3*w^2*y*z - 332*s^2*w^3*y*z + 138*s*w^4*y*z - 6*w^5*y*z - 
        110*s^4*x*y*z - 424*s^3*w*x*y*z + 524*s^2*w^2*x*y*z + 
        408*s*w^3*x*y*z - 142*w^4*x*y*z + 292*s^3*x^2*y*z + 
        524*s^2*w*x^2*y*z - 1348*s*w^2*x^2*y*z + 148*w^3*x^2*y*z - 
        332*s^2*x^3*y*z + 408*s*w*x^3*y*z + 148*w^2*x^3*y*z + 138*s*x^4*y*z - 
        142*w*x^4*y*z - 6*x^5*y*z - 15*s^4*y^2*z + 172*s^3*w*y^2*z - 
        298*s^2*w^2*y^2*z - 244*s*w^3*y^2*z + w^4*y^2*z + 172*s^3*x*y^2*z + 
        580*s^2*w*x*y^2*z - 204*s*w^2*x*y^2*z + 348*w^3*x*y^2*z - 
        298*s^2*x^2*y^2*z - 204*s*w*x^2*y^2*z - 314*w^2*x^2*y^2*z - 
        244*s*x^3*y^2*z + 348*w*x^3*y^2*z + x^4*y^2*z - 20*s^3*y^3*z - 
        156*s^2*w*y^3*z + 52*s*w^2*y^3*z - 4*w^3*y^3*z - 156*s^2*x*y^3*z + 
        184*s*w*x*y^3*z + 68*w^2*x*y^3*z + 52*s*x^2*y^3*z + 68*w*x^2*y^3*z - 
        4*x^3*y^3*z + 45*s^2*y^4*z + 86*s*w*y^4*z + 21*w^2*y^4*z + 
        86*s*x*y^4*z - 162*w*x*y^4*z + 21*x^2*y^4*z - 30*s*y^5*z - 
        22*w*y^5*z - 22*x*y^5*z + 7*y^6*z + 9*s^5*z^2 - 23*s^4*w*z^2 + 
        18*s^3*w^2*z^2 + 26*s^2*w^3*z^2 - 59*s*w^4*z^2 + 29*w^5*z^2 - 
        23*s^4*x*z^2 + 556*s^3*w*x*z^2 - 186*s^2*w^2*x*z^2 - 
        308*s*w^3*x*z^2 + 89*w^4*x*z^2 + 18*s^3*x^2*z^2 - 186*s^2*w*x^2*z^2 + 
        606*s*w^2*x^2*z^2 - 118*w^3*x^2*z^2 + 26*s^2*x^3*z^2 - 
        308*s*w*x^3*z^2 - 118*w^2*x^3*z^2 - 59*s*x^4*z^2 + 89*w*x^4*z^2 + 
        29*x^5*z^2 - 9*s^4*y*z^2 + 52*s^3*w*y*z^2 - 102*s^2*w^2*y*z^2 + 
        468*s*w^3*y*z^2 - 25*w^4*y*z^2 + 52*s^3*x*y*z^2 - 36*s^2*w*x*y*z^2 - 
        276*s*w^2*x*y*z^2 - 124*w^3*x*y*z^2 - 102*s^2*x^2*y*z^2 - 
        276*s*w*x^2*y*z^2 - 86*w^2*x^2*y*z^2 + 468*s*x^3*y*z^2 - 
        124*w*x^3*y*z^2 - 25*x^4*y*z^2 - 6*s^3*y^2*z^2 + 94*s^2*w*y^2*z^2 + 
        502*s*w^2*y^2*z^2 - 14*w^3*y^2*z^2 + 94*s^2*x*y^2*z^2 - 
        764*s*w*x*y^2*z^2 - 274*w^2*x*y^2*z^2 + 502*s*x^2*y^2*z^2 - 
        274*w*x^2*y^2*z^2 - 14*x^3*y^2*z^2 - 18*s^2*y^3*z^2 - 
        188*s*w*y^3*z^2 - 34*w^2*y^3*z^2 - 188*s*x*y^3*z^2 + 
        500*w*x*y^3*z^2 - 34*x^2*y^3*z^2 + 45*s*y^4*z^2 + 65*w*y^4*z^2 + 
        65*x*y^4*z^2 - 21*y^5*z^2 - 5*s^4*z^3 - 28*s^3*w*z^3 - 
        14*s^2*w^2*z^3 + 4*s*w^3*z^3 - 85*w^4*z^3 - 28*s^3*x*z^3 - 
        660*s^2*w*x*z^3 + 188*s*w^2*x*z^3 + 116*w^3*x*z^3 - 14*s^2*x^2*z^3 + 
        188*s*w*x^2*z^3 + 66*w^2*x^2*z^3 + 4*s*x^3*z^3 + 116*w*x^3*z^3 - 
        85*x^4*z^3 - 4*s^3*y*z^3 + 20*s^2*w*y*z^3 - 604*s*w^2*y*z^3 - 
        52*w^3*y*z^3 + 20*s^2*x*y*z^3 + 344*s*w*x*y*z^3 + 372*w^2*x*y*z^3 - 
        604*s*x^2*y*z^3 + 372*w*x^2*y*z^3 - 52*x^3*y*z^3 - 6*s^2*y^2*z^3 + 
        108*s*w*y^2*z^3 - 54*w^2*y^2*z^3 + 108*s*x*y^2*z^3 - 
        388*w*x*y^2*z^3 - 54*x^2*y^2*z^3 - 20*s*y^3*z^3 - 100*w*y^3*z^3 - 
        100*x*y^3*z^3 + 35*y^4*z^3 - 5*s^3*z^4 + 57*s^2*w*z^4 + 
        77*s*w^2*z^4 + 95*w^3*z^4 + 57*s^2*x*z^4 + 174*s*w*x*z^4 - 
        207*w^2*x*z^4 + 77*s*x^2*z^4 - 207*w*x^2*z^4 + 95*x^3*z^4 - 
        9*s^2*y*z^4 + 34*s*w*y*z^4 + 111*w^2*y*z^4 + 34*s*x*y*z^4 - 
        6*w*x*y*z^4 + 111*x^2*y*z^4 - 15*s*y^2*z^4 + 85*w*y^2*z^4 + 
        85*x*y^2*z^4 - 35*y^3*z^4 + 9*s^2*z^5 - 34*s*w*z^5 - 47*w^2*z^5 - 
        34*s*x*z^5 + 70*w*x*z^5 - 47*x^2*z^5 + 18*s*y*z^5 - 38*w*y*z^5 - 
        38*x*y*z^5 + 21*y^2*z^5 - 5*s*z^6 + 7*w*z^6 + 7*x*z^6 - 7*y*z^6 + 
        z^7)*A[w]*A[x])/(w*x*OMEGA[s, w, x, y, z]) - 
     ((5*s^7 - 38*s^6*w + 123*s^5*w^2 - 220*s^4*w^3 + 235*s^3*w^4 - 
        150*s^2*w^5 + 53*s*w^6 - 8*w^7 - 38*s^6*x + 186*s^5*w*x - 
        324*s^4*w^2*x + 196*s^3*w^3*x + 66*s^2*w^4*x - 126*s*w^5*x + 
        40*w^6*x + 123*s^5*x^2 - 324*s^4*w*x^2 + 162*s^3*w^2*x^2 + 
        84*s^2*w^3*x^2 + 27*s*w^4*x^2 - 72*w^5*x^2 - 220*s^4*x^3 + 
        196*s^3*w*x^3 + 84*s^2*w^2*x^3 + 92*s*w^3*x^3 + 40*w^4*x^3 + 
        235*s^3*x^4 + 66*s^2*w*x^4 + 27*s*w^2*x^4 + 40*w^3*x^4 - 
        150*s^2*x^5 - 126*s*w*x^5 - 72*w^2*x^5 + 53*s*x^6 + 40*w*x^6 - 
        8*x^7 - 16*s^6*y + 66*s^5*w*y - 78*s^4*w^2*y - 28*s^3*w^3*y + 
        132*s^2*w^4*y - 102*s*w^5*y + 26*w^6*y + 66*s^5*x*y - 388*s^4*w*x*y + 
        956*s^3*w^2*x*y - 1104*s^2*w^3*x*y + 562*s*w^4*x*y - 92*w^5*x*y - 
        78*s^4*x^2*y + 956*s^3*w*x^2*y - 1128*s^2*w^2*x^2*y - 
        460*s*w^3*x^2*y + 134*w^4*x^2*y - 28*s^3*x^3*y - 1104*s^2*w*x^3*y - 
        460*s*w^2*x^3*y - 136*w^3*x^3*y + 132*s^2*x^4*y + 562*s*w*x^4*y + 
        134*w^2*x^4*y - 102*s*x^5*y - 92*w*x^5*y + 26*x^6*y + 19*s^5*y^2 - 
        24*s^4*w*y^2 + 2*s^3*w^2*y^2 - 4*s^2*w^3*y^2 + 3*s*w^4*y^2 + 
        4*w^5*y^2 - 24*s^4*x*y^2 - 228*s^3*w*x*y^2 + 484*s^2*w^2*x*y^2 + 
        228*s*w^3*x*y^2 + 116*w^4*x*y^2 + 2*s^3*x^2*y^2 + 484*s^2*w*x^2*y^2 + 
        2610*s*w^2*x^2*y^2 - 120*w^3*x^2*y^2 - 4*s^2*x^3*y^2 + 
        228*s*w*x^3*y^2 - 120*w^2*x^3*y^2 + 3*s*x^4*y^2 + 116*w*x^4*y^2 + 
        4*x^5*y^2 - 30*s^4*y^3 - 28*s^3*w*y^3 - 16*s^2*w^2*y^3 + 
        12*s*w^3*y^3 - 130*w^4*y^3 - 28*s^3*x*y^3 - 352*s^2*w*x*y^3 - 
        1580*s*w^2*x*y^3 - 280*w^3*x*y^3 - 16*s^2*x^2*y^3 - 
        1580*s*w*x^2*y^3 - 204*w^2*x^2*y^3 + 12*s*x^3*y^3 - 280*w*x^3*y^3 - 
        130*x^4*y^3 + 75*s^3*y^4 + 138*s^2*w*y^4 + 171*s*w^2*y^4 + 
        240*w^3*y^4 + 138*s^2*x*y^4 + 1114*s*w*x*y^4 + 464*w^2*x*y^4 + 
        171*s*x^2*y^4 + 464*w*x^2*y^4 + 240*x^3*y^4 - 100*s^2*y^5 - 
        198*s*w*y^5 - 202*w^2*y^5 - 198*s*x*y^5 - 332*w*x*y^5 - 202*x^2*y^5 + 
        61*s*y^6 + 84*w*y^6 + 84*x*y^6 - 14*y^7 - 18*s^6*z + 94*s^5*w*z - 
        188*s^4*w^2*z + 172*s^3*w^3*z - 58*s^2*w^4*z - 10*s*w^5*z + 8*w^6*z + 
        94*s^5*x*z - 520*s^4*w*x*z + 1076*s^3*w^2*x*z - 952*s^2*w^3*x*z + 
        286*s*w^4*x*z + 16*w^5*x*z - 188*s^4*x^2*z + 1076*s^3*w*x^2*z - 
        1052*s^2*w^2*x^2*z - 276*s*w^3*x^2*z - 136*w^4*x^2*z + 
        172*s^3*x^3*z - 952*s^2*w*x^3*z - 276*s*w^2*x^3*z + 224*w^3*x^3*z - 
        58*s^2*x^4*z + 286*s*w*x^4*z - 136*w^2*x^4*z - 10*s*x^5*z + 
        16*w*x^5*z + 8*x^6*z + 150*s^5*y*z - 204*s^4*w*y*z - 
        492*s^3*w^2*y*z + 720*s^2*w^3*y*z + 102*s*w^4*y*z - 276*w^5*y*z - 
        204*s^4*x*y*z - 1000*s^3*w*x*y*z + 1200*s^2*w^2*x*y*z + 
        840*s*w^3*x*y*z - 452*w^4*x*y*z - 492*s^3*x^2*y*z + 
        1200*s^2*w*x^2*y*z + 164*s*w^2*x^2*y*z + 728*w^3*x^2*y*z + 
        720*s^2*x^3*y*z + 840*s*w*x^3*y*z + 728*w^2*x^3*y*z + 102*s*x^4*y*z - 
        452*w*x^4*y*z - 276*x^5*y*z - 216*s^4*y^2*z + 756*s^3*w*y^2*z - 
        660*s^2*w^2*y^2*z - 628*s*w^3*y^2*z + 940*w^4*y^2*z + 
        756*s^3*x*y^2*z + 1384*s^2*w*x*y^2*z - 1964*s*w^2*x*y^2*z + 
        144*w^3*x*y^2*z - 660*s^2*x^2*y^2*z - 1964*s*w*x^2*y^2*z - 
        1144*w^2*x^2*y^2*z - 628*s*x^3*y^2*z + 144*w*x^3*y^2*z + 
        940*x^4*y^2*z - 52*s^3*y^3*z - 480*s^2*w*y^3*z + 668*s*w^2*y^3*z - 
        1224*w^3*y^3*z - 480*s^2*x*y^3*z + 392*s*w*x*y^3*z + 
        648*w^2*x*y^3*z + 668*s*x^2*y^3*z + 648*w*x^2*y^3*z - 
        1224*x^3*y^3*z + 222*s^2*y^4*z - 66*s*w*y^4*z + 672*w^2*y^4*z - 
        66*s*x*y^4*z - 256*w*x*y^4*z + 672*x^2*y^4*z - 66*s*y^5*z - 
        100*w*y^5*z - 100*x*y^5*z - 20*y^6*z - 9*s^5*z^2 + 12*s^4*w*z^2 + 
        10*s^3*w^2*z^2 + 36*s^2*w^3*z^2 - 105*s*w^4*z^2 + 56*w^5*z^2 + 
        12*s^4*x*z^2 - 116*s^3*w*x*z^2 - 516*s^2*w^2*x*z^2 + 
        1236*s*w^3*x*z^2 - 40*w^4*x*z^2 + 10*s^3*x^2*z^2 - 
        516*s^2*w*x^2*z^2 + 810*s*w^2*x^2*z^2 - 16*w^3*x^2*z^2 + 
        36*s^2*x^3*z^2 + 1236*s*w*x^3*z^2 - 16*w^2*x^3*z^2 - 105*s*x^4*z^2 - 
        40*w*x^4*z^2 + 56*x^5*z^2 - 518*s^4*y*z^2 + 748*s^3*w*y*z^2 + 
        952*s^2*w^2*y*z^2 - 1340*s*w^3*y*z^2 + 350*w^4*y*z^2 + 
        748*s^3*x*y*z^2 + 144*s^2*w*x*y*z^2 - 1572*s*w^2*x*y*z^2 + 
        104*w^3*x*y*z^2 + 952*s^2*x^2*y*z^2 - 1572*s*w*x^2*y*z^2 + 
        116*w^2*x^2*y*z^2 - 1340*s*x^3*y*z^2 + 104*w*x^3*y*z^2 + 
        350*x^4*y*z^2 + 362*s^3*y^2*z^2 - 908*s^2*w*y^2*z^2 + 
        730*s*w^2*y^2*z^2 - 152*w^3*y^2*z^2 - 908*s^2*x*y^2*z^2 + 
        1004*s*w*x*y^2*z^2 - 424*w^2*x*y^2*z^2 + 730*s*x^2*y^2*z^2 - 
        424*w*x^2*y^2*z^2 - 152*x^3*y^2*z^2 - 144*s^2*y^3*z^2 + 
        484*s*w*y^3*z^2 - 252*w^2*y^3*z^2 + 484*s*x*y^3*z^2 - 
        72*w*x*y^3*z^2 - 252*x^2*y^3*z^2 - 25*s*y^4*z^2 - 336*w*y^4*z^2 - 
        336*x*y^4*z^2 + 334*y^5*z^2 + 140*s^4*z^3 - 132*s^3*w*z^3 - 
        52*s^2*w^2*z^3 - 28*s*w^3*z^3 - 120*w^4*z^3 - 132*s^3*x*z^3 + 
        1448*s^2*w*x*z^3 - 580*s*w^2*x*z^3 - 288*w^3*x*z^3 - 52*s^2*x^2*z^3 - 
        580*s*w*x^2*z^3 - 208*w^2*x^2*z^3 - 28*s*x^3*z^3 - 288*w*x^3*z^3 - 
        120*x^4*z^3 + 796*s^3*y*z^3 - 1264*s^2*w*y*z^3 + 844*s*w^2*y*z^3 + 
        328*w^3*y*z^3 - 1264*s^2*x*y*z^3 - 216*s*w*x*y*z^3 - 
        264*w^2*x*y*z^3 + 844*s*x^2*y*z^3 - 264*w*x^2*y*z^3 + 328*x^3*y*z^3 + 
        36*s^2*y^2*z^3 - 292*s*w*y^2*z^3 + 152*w^2*y^2*z^3 - 
        292*s*x*y^2*z^3 + 720*w*x*y^2*z^3 + 152*x^2*y^2*z^3 - 140*s*y^3*z^3 + 
        728*w*y^3*z^3 + 728*x*y^3*z^3 - 832*y^4*z^3 - 285*s^3*z^4 - 
        46*s^2*w*z^4 + 19*s*w^2*z^4 + 40*w^3*z^4 - 46*s^2*x*z^4 - 
        1014*s*w*x*z^4 + 344*w^2*x*z^4 + 19*s*x^2*z^4 + 344*w*x^2*z^4 + 
        40*x^3*z^4 - 540*s^2*y*z^4 + 386*s*w*y*z^4 - 714*w^2*y*z^4 + 
        386*s*x*y*z^4 + 436*w*x*y*z^4 - 714*x^2*y*z^4 + 187*s*y^2*z^4 - 
        556*w*y^2*z^4 - 556*x*y^2*z^4 + 878*y^3*z^4 + 270*s^2*z^5 + 
        198*s*w*z^5 + 88*w^2*z^5 + 198*s*x*z^5 + 16*w*x*z^5 + 88*x^2*z^5 + 
        110*s*y*z^5 + 268*w*y*z^5 + 268*x*y*z^5 - 388*y^2*z^5 - 127*s*z^6 - 
        88*w*z^6 - 88*x*z^6 + 18*y*z^6 + 24*z^7)*A[y])/
      (2*y*OMEGA[s, w, x, y, z]) + 
     ((s^7 - 9*s^6*w + 33*s^5*w^2 - 65*s^4*w^3 + 75*s^3*w^4 - 51*s^2*w^5 + 
        19*s*w^6 - 3*w^7 - 7*s^6*x + 42*s^5*w*x - 81*s^4*w^2*x + 
        44*s^3*w^3*x + 39*s^2*w^4*x - 54*s*w^5*x + 17*w^6*x + 21*s^5*x^2 - 
        75*s^4*w*x^2 + 42*s^3*w^2*x^2 + 18*s^2*w^3*x^2 + 33*s*w^4*x^2 - 
        39*w^5*x^2 - 35*s^4*x^3 + 60*s^3*w*x^3 + 30*s^2*w^2*x^3 + 
        28*s*w^3*x^3 + 45*w^4*x^3 + 35*s^3*x^4 - 15*s^2*w*x^4 - 
        27*s*w^2*x^4 - 25*w^3*x^4 - 21*s^2*x^5 - 6*s*w*x^5 + 3*w^2*x^5 + 
        7*s*x^6 + 3*w*x^6 - x^7 - 9*s^6*y + 38*s^5*w*y - 47*s^4*w^2*y - 
        12*s^3*w^3*y + 73*s^2*w^4*y - 58*s*w^5*y + 15*w^6*y + 42*s^5*x*y - 
        134*s^4*w*x*y + 276*s^3*w^2*x*y - 380*s^2*w^3*x*y + 258*s*w^4*x*y - 
        62*w^5*x*y - 75*s^4*x^2*y + 188*s^3*w*x^2*y - 306*s^2*w^2*x^2*y - 
        292*s*w^3*x^2*y + 101*w^4*x^2*y + 60*s^3*x^3*y - 140*s^2*w*x^3*y + 
        36*s*w^2*x^3*y - 84*w^3*x^3*y - 15*s^2*x^4*y + 62*s*w*x^4*y + 
        41*w^2*x^4*y - 6*s*x^5*y - 14*w*x^5*y + 3*x^6*y + 33*s^5*y^2 - 
        47*s^4*w*y^2 + 2*s^3*w^2*y^2 - 22*s^2*w^3*y^2 + 61*s*w^4*y^2 - 
        27*w^5*y^2 - 81*s^4*x*y^2 + 276*s^3*w*x*y^2 + 298*s^2*w^2*x*y^2 - 
        204*s*w^3*x*y^2 + 95*w^4*x*y^2 + 42*s^3*x^2*y^2 - 306*s^2*w*x^2*y^2 + 
        902*s*w^2*x^2*y^2 - 62*w^3*x^2*y^2 + 30*s^2*x^3*y^2 + 
        36*s*w*x^3*y^2 - 50*w^2*x^3*y^2 - 27*s*x^4*y^2 + 41*w*x^4*y^2 + 
        3*x^5*y^2 - 65*s^4*y^3 - 12*s^3*w*y^3 - 22*s^2*w^2*y^3 - 
        44*s*w^3*y^3 + 15*w^4*y^3 + 44*s^3*x*y^3 - 380*s^2*w*x*y^3 - 
        204*s*w^2*x*y^3 - 100*w^3*x*y^3 + 18*s^2*x^2*y^3 - 292*s*w*x^2*y^3 - 
        62*w^2*x^2*y^3 + 28*s*x^3*y^3 - 84*w*x^3*y^3 - 25*x^4*y^3 + 
        75*s^3*y^4 + 73*s^2*w*y^4 + 61*s*w^2*y^4 + 15*w^3*y^4 + 
        39*s^2*x*y^4 + 258*s*w*x*y^4 + 95*w^2*x*y^4 + 33*s*x^2*y^4 + 
        101*w*x^2*y^4 + 45*x^3*y^4 - 51*s^2*y^5 - 58*s*w*y^5 - 27*w^2*y^5 - 
        54*s*x*y^5 - 62*w*x*y^5 - 39*x^2*y^5 + 19*s*y^6 + 15*w*y^6 + 
        17*x*y^6 - 3*y^7 - 5*s^6*z + 30*s^5*w*z - 67*s^4*w^2*z + 
        68*s^3*w^3*z - 27*s^2*w^4*z - 2*s*w^5*z + 3*w^6*z + 18*s^5*x*z - 
        110*s^4*w*x*z + 292*s^3*w^2*x*z - 332*s^2*w^3*x*z + 138*s*w^4*x*z - 
        6*w^5*x*z - 15*s^4*x^2*z + 172*s^3*w*x^2*z - 298*s^2*w^2*x^2*z - 
        244*s*w^3*x^2*z + w^4*x^2*z - 20*s^3*x^3*z - 156*s^2*w*x^3*z + 
        52*s*w^2*x^3*z - 4*w^3*x^3*z + 45*s^2*x^4*z + 86*s*w*x^4*z + 
        21*w^2*x^4*z - 30*s*x^5*z - 22*w*x^5*z + 7*x^6*z + 30*s^5*y*z - 
        178*s^4*w*y*z + 124*s^3*w^2*y*z + 76*s^2*w^3*y*z + 38*s*w^4*y*z - 
        90*w^5*y*z - 110*s^4*x*y*z - 424*s^3*w*x*y*z + 524*s^2*w^2*x*y*z + 
        408*s*w^3*x*y*z - 142*w^4*x*y*z + 172*s^3*x^2*y*z + 
        580*s^2*w*x^2*y*z - 204*s*w^2*x^2*y*z + 348*w^3*x^2*y*z - 
        156*s^2*x^3*y*z + 184*s*w*x^3*y*z + 68*w^2*x^3*y*z + 86*s*x^4*y*z - 
        162*w*x^4*y*z - 22*x^5*y*z - 67*s^4*y^2*z + 124*s^3*w*y^2*z - 
        226*s^2*w^2*y^2*z - 36*s*w^3*y^2*z + 333*w^4*y^2*z + 
        292*s^3*x*y^2*z + 524*s^2*w*x*y^2*z - 1348*s*w^2*x*y^2*z + 
        148*w^3*x*y^2*z - 298*s^2*x^2*y^2*z - 204*s*w*x^2*y^2*z - 
        314*w^2*x^2*y^2*z + 52*s*x^3*y^2*z + 68*w*x^3*y^2*z + 21*x^4*y^2*z + 
        68*s^3*y^3*z + 76*s^2*w*y^3*z - 36*s*w^2*y^3*z - 492*w^3*y^3*z - 
        332*s^2*x*y^3*z + 408*s*w*x*y^3*z + 148*w^2*x*y^3*z - 
        244*s*x^2*y^3*z + 348*w*x^2*y^3*z - 4*x^3*y^3*z - 27*s^2*y^4*z + 
        38*s*w*y^4*z + 333*w^2*y^4*z + 138*s*x*y^4*z - 142*w*x*y^4*z + 
        x^2*y^4*z - 2*s*y^5*z - 90*w*y^5*z - 6*x*y^5*z + 3*y^6*z + 
        9*s^5*z^2 - 23*s^4*w*z^2 + 18*s^3*w^2*z^2 + 26*s^2*w^3*z^2 - 
        59*s*w^4*z^2 + 29*w^5*z^2 - 9*s^4*x*z^2 + 52*s^3*w*x*z^2 - 
        102*s^2*w^2*x*z^2 + 468*s*w^3*x*z^2 - 25*w^4*x*z^2 - 6*s^3*x^2*z^2 + 
        94*s^2*w*x^2*z^2 + 502*s*w^2*x^2*z^2 - 14*w^3*x^2*z^2 - 
        18*s^2*x^3*z^2 - 188*s*w*x^3*z^2 - 34*w^2*x^3*z^2 + 45*s*x^4*z^2 + 
        65*w*x^4*z^2 - 21*x^5*z^2 - 23*s^4*y*z^2 + 556*s^3*w*y*z^2 - 
        186*s^2*w^2*y*z^2 - 308*s*w^3*y*z^2 + 89*w^4*y*z^2 + 52*s^3*x*y*z^2 - 
        36*s^2*w*x*y*z^2 - 276*s*w^2*x*y*z^2 - 124*w^3*x*y*z^2 + 
        94*s^2*x^2*y*z^2 - 764*s*w*x^2*y*z^2 - 274*w^2*x^2*y*z^2 - 
        188*s*x^3*y*z^2 + 500*w*x^3*y*z^2 + 65*x^4*y*z^2 + 18*s^3*y^2*z^2 - 
        186*s^2*w*y^2*z^2 + 606*s*w^2*y^2*z^2 - 118*w^3*y^2*z^2 - 
        102*s^2*x*y^2*z^2 - 276*s*w*x*y^2*z^2 - 86*w^2*x*y^2*z^2 + 
        502*s*x^2*y^2*z^2 - 274*w*x^2*y^2*z^2 - 34*x^3*y^2*z^2 + 
        26*s^2*y^3*z^2 - 308*s*w*y^3*z^2 - 118*w^2*y^3*z^2 + 
        468*s*x*y^3*z^2 - 124*w*x*y^3*z^2 - 14*x^2*y^3*z^2 - 59*s*y^4*z^2 + 
        89*w*y^4*z^2 - 25*x*y^4*z^2 + 29*y^5*z^2 - 5*s^4*z^3 - 28*s^3*w*z^3 - 
        14*s^2*w^2*z^3 + 4*s*w^3*z^3 - 85*w^4*z^3 - 4*s^3*x*z^3 + 
        20*s^2*w*x*z^3 - 604*s*w^2*x*z^3 - 52*w^3*x*z^3 - 6*s^2*x^2*z^3 + 
        108*s*w*x^2*z^3 - 54*w^2*x^2*z^3 - 20*s*x^3*z^3 - 100*w*x^3*z^3 + 
        35*x^4*z^3 - 28*s^3*y*z^3 - 660*s^2*w*y*z^3 + 188*s*w^2*y*z^3 + 
        116*w^3*y*z^3 + 20*s^2*x*y*z^3 + 344*s*w*x*y*z^3 + 372*w^2*x*y*z^3 + 
        108*s*x^2*y*z^3 - 388*w*x^2*y*z^3 - 100*x^3*y*z^3 - 14*s^2*y^2*z^3 + 
        188*s*w*y^2*z^3 + 66*w^2*y^2*z^3 - 604*s*x*y^2*z^3 + 
        372*w*x*y^2*z^3 - 54*x^2*y^2*z^3 + 4*s*y^3*z^3 + 116*w*y^3*z^3 - 
        52*x*y^3*z^3 - 85*y^4*z^3 - 5*s^3*z^4 + 57*s^2*w*z^4 + 77*s*w^2*z^4 + 
        95*w^3*z^4 - 9*s^2*x*z^4 + 34*s*w*x*z^4 + 111*w^2*x*z^4 - 
        15*s*x^2*z^4 + 85*w*x^2*z^4 - 35*x^3*z^4 + 57*s^2*y*z^4 + 
        174*s*w*y*z^4 - 207*w^2*y*z^4 + 34*s*x*y*z^4 - 6*w*x*y*z^4 + 
        85*x^2*y*z^4 + 77*s*y^2*z^4 - 207*w*y^2*z^4 + 111*x*y^2*z^4 + 
        95*y^3*z^4 + 9*s^2*z^5 - 34*s*w*z^5 - 47*w^2*z^5 + 18*s*x*z^5 - 
        38*w*x*z^5 + 21*x^2*z^5 - 34*s*y*z^5 + 70*w*y*z^5 - 38*x*y*z^5 - 
        47*y^2*z^5 - 5*s*z^6 + 7*w*z^6 - 7*x*z^6 + 7*y*z^6 + z^7)*A[w]*A[y])/
      (w*y*OMEGA[s, w, x, y, z]) + 
     ((s^7 - 7*s^6*w + 21*s^5*w^2 - 35*s^4*w^3 + 35*s^3*w^4 - 21*s^2*w^5 + 
        7*s*w^6 - w^7 - 9*s^6*x + 42*s^5*w*x - 75*s^4*w^2*x + 60*s^3*w^3*x - 
        15*s^2*w^4*x - 6*s*w^5*x + 3*w^6*x + 33*s^5*x^2 - 81*s^4*w*x^2 + 
        42*s^3*w^2*x^2 + 30*s^2*w^3*x^2 - 27*s*w^4*x^2 + 3*w^5*x^2 - 
        65*s^4*x^3 + 44*s^3*w*x^3 + 18*s^2*w^2*x^3 + 28*s*w^3*x^3 - 
        25*w^4*x^3 + 75*s^3*x^4 + 39*s^2*w*x^4 + 33*s*w^2*x^4 + 45*w^3*x^4 - 
        51*s^2*x^5 - 54*s*w*x^5 - 39*w^2*x^5 + 19*s*x^6 + 17*w*x^6 - 3*x^7 - 
        9*s^6*y + 42*s^5*w*y - 75*s^4*w^2*y + 60*s^3*w^3*y - 15*s^2*w^4*y - 
        6*s*w^5*y + 3*w^6*y + 38*s^5*x*y - 134*s^4*w*x*y + 188*s^3*w^2*x*y - 
        140*s^2*w^3*x*y + 62*s*w^4*x*y - 14*w^5*x*y - 47*s^4*x^2*y + 
        276*s^3*w*x^2*y - 306*s^2*w^2*x^2*y + 36*s*w^3*x^2*y + 41*w^4*x^2*y - 
        12*s^3*x^3*y - 380*s^2*w*x^3*y - 292*s*w^2*x^3*y - 84*w^3*x^3*y + 
        73*s^2*x^4*y + 258*s*w*x^4*y + 101*w^2*x^4*y - 58*s*x^5*y - 
        62*w*x^5*y + 15*x^6*y + 33*s^5*y^2 - 81*s^4*w*y^2 + 42*s^3*w^2*y^2 + 
        30*s^2*w^3*y^2 - 27*s*w^4*y^2 + 3*w^5*y^2 - 47*s^4*x*y^2 + 
        276*s^3*w*x*y^2 - 306*s^2*w^2*x*y^2 + 36*s*w^3*x*y^2 + 41*w^4*x*y^2 + 
        2*s^3*x^2*y^2 + 298*s^2*w*x^2*y^2 + 902*s*w^2*x^2*y^2 - 
        50*w^3*x^2*y^2 - 22*s^2*x^3*y^2 - 204*s*w*x^3*y^2 - 62*w^2*x^3*y^2 + 
        61*s*x^4*y^2 + 95*w*x^4*y^2 - 27*x^5*y^2 - 65*s^4*y^3 + 
        44*s^3*w*y^3 + 18*s^2*w^2*y^3 + 28*s*w^3*y^3 - 25*w^4*y^3 - 
        12*s^3*x*y^3 - 380*s^2*w*x*y^3 - 292*s*w^2*x*y^3 - 84*w^3*x*y^3 - 
        22*s^2*x^2*y^3 - 204*s*w*x^2*y^3 - 62*w^2*x^2*y^3 - 44*s*x^3*y^3 - 
        100*w*x^3*y^3 + 15*x^4*y^3 + 75*s^3*y^4 + 39*s^2*w*y^4 + 
        33*s*w^2*y^4 + 45*w^3*y^4 + 73*s^2*x*y^4 + 258*s*w*x*y^4 + 
        101*w^2*x*y^4 + 61*s*x^2*y^4 + 95*w*x^2*y^4 + 15*x^3*y^4 - 
        51*s^2*y^5 - 54*s*w*y^5 - 39*w^2*y^5 - 58*s*x*y^5 - 62*w*x*y^5 - 
        27*x^2*y^5 + 19*s*y^6 + 17*w*y^6 + 15*x*y^6 - 3*y^7 - 5*s^6*z + 
        18*s^5*w*z - 15*s^4*w^2*z - 20*s^3*w^3*z + 45*s^2*w^4*z - 
        30*s*w^5*z + 7*w^6*z + 30*s^5*x*z - 110*s^4*w*x*z + 172*s^3*w^2*x*z - 
        156*s^2*w^3*x*z + 86*s*w^4*x*z - 22*w^5*x*z - 67*s^4*x^2*z + 
        292*s^3*w*x^2*z - 298*s^2*w^2*x^2*z + 52*s*w^3*x^2*z + 21*w^4*x^2*z + 
        68*s^3*x^3*z - 332*s^2*w*x^3*z - 244*s*w^2*x^3*z - 4*w^3*x^3*z - 
        27*s^2*x^4*z + 138*s*w*x^4*z + w^2*x^4*z - 2*s*x^5*z - 6*w*x^5*z + 
        3*x^6*z + 30*s^5*y*z - 110*s^4*w*y*z + 172*s^3*w^2*y*z - 
        156*s^2*w^3*y*z + 86*s*w^4*y*z - 22*w^5*y*z - 178*s^4*x*y*z - 
        424*s^3*w*x*y*z + 580*s^2*w^2*x*y*z + 184*s*w^3*x*y*z - 
        162*w^4*x*y*z + 124*s^3*x^2*y*z + 524*s^2*w*x^2*y*z - 
        204*s*w^2*x^2*y*z + 68*w^3*x^2*y*z + 76*s^2*x^3*y*z + 
        408*s*w*x^3*y*z + 348*w^2*x^3*y*z + 38*s*x^4*y*z - 142*w*x^4*y*z - 
        90*x^5*y*z - 67*s^4*y^2*z + 292*s^3*w*y^2*z - 298*s^2*w^2*y^2*z + 
        52*s*w^3*y^2*z + 21*w^4*y^2*z + 124*s^3*x*y^2*z + 524*s^2*w*x*y^2*z - 
        204*s*w^2*x*y^2*z + 68*w^3*x*y^2*z - 226*s^2*x^2*y^2*z - 
        1348*s*w*x^2*y^2*z - 314*w^2*x^2*y^2*z - 36*s*x^3*y^2*z + 
        148*w*x^3*y^2*z + 333*x^4*y^2*z + 68*s^3*y^3*z - 332*s^2*w*y^3*z - 
        244*s*w^2*y^3*z - 4*w^3*y^3*z + 76*s^2*x*y^3*z + 408*s*w*x*y^3*z + 
        348*w^2*x*y^3*z - 36*s*x^2*y^3*z + 148*w*x^2*y^3*z - 492*x^3*y^3*z - 
        27*s^2*y^4*z + 138*s*w*y^4*z + w^2*y^4*z + 38*s*x*y^4*z - 
        142*w*x*y^4*z + 333*x^2*y^4*z - 2*s*y^5*z - 6*w*y^5*z - 90*x*y^5*z + 
        3*y^6*z + 9*s^5*z^2 - 9*s^4*w*z^2 - 6*s^3*w^2*z^2 - 18*s^2*w^3*z^2 + 
        45*s*w^4*z^2 - 21*w^5*z^2 - 23*s^4*x*z^2 + 52*s^3*w*x*z^2 + 
        94*s^2*w^2*x*z^2 - 188*s*w^3*x*z^2 + 65*w^4*x*z^2 + 18*s^3*x^2*z^2 - 
        102*s^2*w*x^2*z^2 + 502*s*w^2*x^2*z^2 - 34*w^3*x^2*z^2 + 
        26*s^2*x^3*z^2 + 468*s*w*x^3*z^2 - 14*w^2*x^3*z^2 - 59*s*x^4*z^2 - 
        25*w*x^4*z^2 + 29*x^5*z^2 - 23*s^4*y*z^2 + 52*s^3*w*y*z^2 + 
        94*s^2*w^2*y*z^2 - 188*s*w^3*y*z^2 + 65*w^4*y*z^2 + 556*s^3*x*y*z^2 - 
        36*s^2*w*x*y*z^2 - 764*s*w^2*x*y*z^2 + 500*w^3*x*y*z^2 - 
        186*s^2*x^2*y*z^2 - 276*s*w*x^2*y*z^2 - 274*w^2*x^2*y*z^2 - 
        308*s*x^3*y*z^2 - 124*w*x^3*y*z^2 + 89*x^4*y*z^2 + 18*s^3*y^2*z^2 - 
        102*s^2*w*y^2*z^2 + 502*s*w^2*y^2*z^2 - 34*w^3*y^2*z^2 - 
        186*s^2*x*y^2*z^2 - 276*s*w*x*y^2*z^2 - 274*w^2*x*y^2*z^2 + 
        606*s*x^2*y^2*z^2 - 86*w*x^2*y^2*z^2 - 118*x^3*y^2*z^2 + 
        26*s^2*y^3*z^2 + 468*s*w*y^3*z^2 - 14*w^2*y^3*z^2 - 308*s*x*y^3*z^2 - 
        124*w*x*y^3*z^2 - 118*x^2*y^3*z^2 - 59*s*y^4*z^2 - 25*w*y^4*z^2 + 
        89*x*y^4*z^2 + 29*y^5*z^2 - 5*s^4*z^3 - 4*s^3*w*z^3 - 6*s^2*w^2*z^3 - 
        20*s*w^3*z^3 + 35*w^4*z^3 - 28*s^3*x*z^3 + 20*s^2*w*x*z^3 + 
        108*s*w^2*x*z^3 - 100*w^3*x*z^3 - 14*s^2*x^2*z^3 - 604*s*w*x^2*z^3 - 
        54*w^2*x^2*z^3 + 4*s*x^3*z^3 - 52*w*x^3*z^3 - 85*x^4*z^3 - 
        28*s^3*y*z^3 + 20*s^2*w*y*z^3 + 108*s*w^2*y*z^3 - 100*w^3*y*z^3 - 
        660*s^2*x*y*z^3 + 344*s*w*x*y*z^3 - 388*w^2*x*y*z^3 + 
        188*s*x^2*y*z^3 + 372*w*x^2*y*z^3 + 116*x^3*y*z^3 - 14*s^2*y^2*z^3 - 
        604*s*w*y^2*z^3 - 54*w^2*y^2*z^3 + 188*s*x*y^2*z^3 + 
        372*w*x*y^2*z^3 + 66*x^2*y^2*z^3 + 4*s*y^3*z^3 - 52*w*y^3*z^3 + 
        116*x*y^3*z^3 - 85*y^4*z^3 - 5*s^3*z^4 - 9*s^2*w*z^4 - 15*s*w^2*z^4 - 
        35*w^3*z^4 + 57*s^2*x*z^4 + 34*s*w*x*z^4 + 85*w^2*x*z^4 + 
        77*s*x^2*z^4 + 111*w*x^2*z^4 + 95*x^3*z^4 + 57*s^2*y*z^4 + 
        34*s*w*y*z^4 + 85*w^2*y*z^4 + 174*s*x*y*z^4 - 6*w*x*y*z^4 - 
        207*x^2*y*z^4 + 77*s*y^2*z^4 + 111*w*y^2*z^4 - 207*x*y^2*z^4 + 
        95*y^3*z^4 + 9*s^2*z^5 + 18*s*w*z^5 + 21*w^2*z^5 - 34*s*x*z^5 - 
        38*w*x*z^5 - 47*x^2*z^5 - 34*s*y*z^5 - 38*w*y*z^5 + 70*x*y*z^5 - 
        47*y^2*z^5 - 5*s*z^6 - 7*w*z^6 + 7*x*z^6 + 7*y*z^6 + z^7)*A[x]*A[y])/
      (x*y*OMEGA[s, w, x, y, z]) - 
     ((s^7 - 7*s^6*w + 21*s^5*w^2 - 35*s^4*w^3 + 35*s^3*w^4 - 21*s^2*w^5 + 
        7*s*w^6 - w^7 - 7*s^6*x + 30*s^5*w*x - 45*s^4*w^2*x + 20*s^3*w^3*x + 
        15*s^2*w^4*x - 18*s*w^5*x + 5*w^6*x + 21*s^5*x^2 - 45*s^4*w*x^2 + 
        18*s^3*w^2*x^2 + 6*s^2*w^3*x^2 + 9*s*w^4*x^2 - 9*w^5*x^2 - 
        35*s^4*x^3 + 20*s^3*w*x^3 + 6*s^2*w^2*x^3 + 4*s*w^3*x^3 + 5*w^4*x^3 + 
        35*s^3*x^4 + 15*s^2*w*x^4 + 9*s*w^2*x^4 + 5*w^3*x^4 - 21*s^2*x^5 - 
        18*s*w*x^5 - 9*w^2*x^5 + 7*s*x^6 + 5*w*x^6 - x^7 - 7*s^6*y + 
        30*s^5*w*y - 45*s^4*w^2*y + 20*s^3*w^3*y + 15*s^2*w^4*y - 
        18*s*w^5*y + 5*w^6*y + 30*s^5*x*y - 110*s^4*w*x*y + 172*s^3*w^2*x*y - 
        156*s^2*w^3*x*y + 86*s*w^4*x*y - 22*w^5*x*y - 45*s^4*x^2*y + 
        172*s^3*w*x^2*y - 102*s^2*w^2*x^2*y - 68*s*w^3*x^2*y + 43*w^4*x^2*y + 
        20*s^3*x^3*y - 156*s^2*w*x^3*y - 68*s*w^2*x^3*y - 52*w^3*x^3*y + 
        15*s^2*x^4*y + 86*s*w*x^4*y + 43*w^2*x^4*y - 18*s*x^5*y - 
        22*w*x^5*y + 5*x^6*y + 21*s^5*y^2 - 45*s^4*w*y^2 + 18*s^3*w^2*y^2 + 
        6*s^2*w^3*y^2 + 9*s*w^4*y^2 - 9*w^5*y^2 - 45*s^4*x*y^2 + 
        172*s^3*w*x*y^2 - 102*s^2*w^2*x*y^2 - 68*s*w^3*x*y^2 + 43*w^4*x*y^2 + 
        18*s^3*x^2*y^2 - 102*s^2*w*x^2*y^2 + 502*s*w^2*x^2*y^2 - 
        34*w^3*x^2*y^2 + 6*s^2*x^3*y^2 - 68*s*w*x^3*y^2 - 34*w^2*x^3*y^2 + 
        9*s*x^4*y^2 + 43*w*x^4*y^2 - 9*x^5*y^2 - 35*s^4*y^3 + 20*s^3*w*y^3 + 
        6*s^2*w^2*y^3 + 4*s*w^3*y^3 + 5*w^4*y^3 + 20*s^3*x*y^3 - 
        156*s^2*w*x*y^3 - 68*s*w^2*x*y^3 - 52*w^3*x*y^3 + 6*s^2*x^2*y^3 - 
        68*s*w*x^2*y^3 - 34*w^2*x^2*y^3 + 4*s*x^3*y^3 - 52*w*x^3*y^3 + 
        5*x^4*y^3 + 35*s^3*y^4 + 15*s^2*w*y^4 + 9*s*w^2*y^4 + 5*w^3*y^4 + 
        15*s^2*x*y^4 + 86*s*w*x*y^4 + 43*w^2*x*y^4 + 9*s*x^2*y^4 + 
        43*w*x^2*y^4 + 5*x^3*y^4 - 21*s^2*y^5 - 18*s*w*y^5 - 9*w^2*y^5 - 
        18*s*x*y^5 - 22*w*x*y^5 - 9*x^2*y^5 + 7*s*y^6 + 5*w*y^6 + 5*x*y^6 - 
        y^7 - 7*s^6*z + 30*s^5*w*z - 45*s^4*w^2*z + 20*s^3*w^3*z + 
        15*s^2*w^4*z - 18*s*w^5*z + 5*w^6*z + 30*s^5*x*z - 110*s^4*w*x*z + 
        172*s^3*w^2*x*z - 156*s^2*w^3*x*z + 86*s*w^4*x*z - 22*w^5*x*z - 
        45*s^4*x^2*z + 172*s^3*w*x^2*z - 102*s^2*w^2*x^2*z - 68*s*w^3*x^2*z + 
        43*w^4*x^2*z + 20*s^3*x^3*z - 156*s^2*w*x^3*z - 68*s*w^2*x^3*z - 
        52*w^3*x^3*z + 15*s^2*x^4*z + 86*s*w*x^4*z + 43*w^2*x^4*z - 
        18*s*x^5*z - 22*w*x^5*z + 5*x^6*z + 30*s^5*y*z - 110*s^4*w*y*z + 
        172*s^3*w^2*y*z - 156*s^2*w^3*y*z + 86*s*w^4*y*z - 22*w^5*y*z - 
        110*s^4*x*y*z - 376*s^3*w*x*y*z + 348*s^2*w^2*x*y*z + 
        232*s*w^3*x*y*z - 94*w^4*x*y*z + 172*s^3*x^2*y*z + 
        348*s^2*w*x^2*y*z - 380*s*w^2*x^2*y*z + 116*w^3*x^2*y*z - 
        156*s^2*x^3*y*z + 232*s*w*x^3*y*z + 116*w^2*x^3*y*z + 86*s*x^4*y*z - 
        94*w*x^4*y*z - 22*x^5*y*z - 45*s^4*y^2*z + 172*s^3*w*y^2*z - 
        102*s^2*w^2*y^2*z - 68*s*w^3*y^2*z + 43*w^4*y^2*z + 172*s^3*x*y^2*z + 
        348*s^2*w*x*y^2*z - 380*s*w^2*x*y^2*z + 116*w^3*x*y^2*z - 
        102*s^2*x^2*y^2*z - 380*s*w*x^2*y^2*z - 190*w^2*x^2*y^2*z - 
        68*s*x^3*y^2*z + 116*w*x^3*y^2*z + 43*x^4*y^2*z + 20*s^3*y^3*z - 
        156*s^2*w*y^3*z - 68*s*w^2*y^3*z - 52*w^3*y^3*z - 156*s^2*x*y^3*z + 
        232*s*w*x*y^3*z + 116*w^2*x*y^3*z - 68*s*x^2*y^3*z + 
        116*w*x^2*y^3*z - 52*x^3*y^3*z + 15*s^2*y^4*z + 86*s*w*y^4*z + 
        43*w^2*y^4*z + 86*s*x*y^4*z - 94*w*x*y^4*z + 43*x^2*y^4*z - 
        18*s*y^5*z - 22*w*y^5*z - 22*x*y^5*z + 5*y^6*z + 21*s^5*z^2 - 
        45*s^4*w*z^2 + 18*s^3*w^2*z^2 + 6*s^2*w^3*z^2 + 9*s*w^4*z^2 - 
        9*w^5*z^2 - 45*s^4*x*z^2 + 172*s^3*w*x*z^2 - 102*s^2*w^2*x*z^2 - 
        68*s*w^3*x*z^2 + 43*w^4*x*z^2 + 18*s^3*x^2*z^2 - 102*s^2*w*x^2*z^2 + 
        502*s*w^2*x^2*z^2 - 34*w^3*x^2*z^2 + 6*s^2*x^3*z^2 - 68*s*w*x^3*z^2 - 
        34*w^2*x^3*z^2 + 9*s*x^4*z^2 + 43*w*x^4*z^2 - 9*x^5*z^2 - 
        45*s^4*y*z^2 + 172*s^3*w*y*z^2 - 102*s^2*w^2*y*z^2 - 68*s*w^3*y*z^2 + 
        43*w^4*y*z^2 + 172*s^3*x*y*z^2 + 348*s^2*w*x*y*z^2 - 
        380*s*w^2*x*y*z^2 + 116*w^3*x*y*z^2 - 102*s^2*x^2*y*z^2 - 
        380*s*w*x^2*y*z^2 - 190*w^2*x^2*y*z^2 - 68*s*x^3*y*z^2 + 
        116*w*x^3*y*z^2 + 43*x^4*y*z^2 + 18*s^3*y^2*z^2 - 102*s^2*w*y^2*z^2 + 
        502*s*w^2*y^2*z^2 - 34*w^3*y^2*z^2 - 102*s^2*x*y^2*z^2 - 
        380*s*w*x*y^2*z^2 - 190*w^2*x*y^2*z^2 + 502*s*x^2*y^2*z^2 - 
        190*w*x^2*y^2*z^2 - 34*x^3*y^2*z^2 + 6*s^2*y^3*z^2 - 68*s*w*y^3*z^2 - 
        34*w^2*y^3*z^2 - 68*s*x*y^3*z^2 + 116*w*x*y^3*z^2 - 34*x^2*y^3*z^2 + 
        9*s*y^4*z^2 + 43*w*y^4*z^2 + 43*x*y^4*z^2 - 9*y^5*z^2 - 35*s^4*z^3 + 
        20*s^3*w*z^3 + 6*s^2*w^2*z^3 + 4*s*w^3*z^3 + 5*w^4*z^3 + 
        20*s^3*x*z^3 - 156*s^2*w*x*z^3 - 68*s*w^2*x*z^3 - 52*w^3*x*z^3 + 
        6*s^2*x^2*z^3 - 68*s*w*x^2*z^3 - 34*w^2*x^2*z^3 + 4*s*x^3*z^3 - 
        52*w*x^3*z^3 + 5*x^4*z^3 + 20*s^3*y*z^3 - 156*s^2*w*y*z^3 - 
        68*s*w^2*y*z^3 - 52*w^3*y*z^3 - 156*s^2*x*y*z^3 + 232*s*w*x*y*z^3 + 
        116*w^2*x*y*z^3 - 68*s*x^2*y*z^3 + 116*w*x^2*y*z^3 - 52*x^3*y*z^3 + 
        6*s^2*y^2*z^3 - 68*s*w*y^2*z^3 - 34*w^2*y^2*z^3 - 68*s*x*y^2*z^3 + 
        116*w*x*y^2*z^3 - 34*x^2*y^2*z^3 + 4*s*y^3*z^3 - 52*w*y^3*z^3 - 
        52*x*y^3*z^3 + 5*y^4*z^3 + 35*s^3*z^4 + 15*s^2*w*z^4 + 9*s*w^2*z^4 + 
        5*w^3*z^4 + 15*s^2*x*z^4 + 86*s*w*x*z^4 + 43*w^2*x*z^4 + 
        9*s*x^2*z^4 + 43*w*x^2*z^4 + 5*x^3*z^4 + 15*s^2*y*z^4 + 
        86*s*w*y*z^4 + 43*w^2*y*z^4 + 86*s*x*y*z^4 - 94*w*x*y*z^4 + 
        43*x^2*y*z^4 + 9*s*y^2*z^4 + 43*w*y^2*z^4 + 43*x*y^2*z^4 + 
        5*y^3*z^4 - 21*s^2*z^5 - 18*s*w*z^5 - 9*w^2*z^5 - 18*s*x*z^5 - 
        22*w*x*z^5 - 9*x^2*z^5 - 18*s*y*z^5 - 22*w*y*z^5 - 22*x*y*z^5 - 
        9*y^2*z^5 + 7*s*z^6 + 5*w*z^6 + 5*x*z^6 + 5*y*z^6 - z^7)*A[w]*A[x]*
       A[y])/(w*x*y*OMEGA[s, w, x, y, z]) - 
     (2*(12*s^6 - 55*s^5*w + 77*s^4*w^2 + 2*s^3*w^3 - 98*s^2*w^4 + 85*s*w^5 - 
        23*w^6 - 55*s^5*x + 214*s^4*w*x - 306*s^3*w^2*x + 232*s^2*w^3*x - 
        127*s*w^4*x + 42*w^5*x + 77*s^4*x^2 - 306*s^3*w*x^2 + 
        244*s^2*w^2*x^2 + 42*s*w^3*x^2 + 39*w^4*x^2 + 2*s^3*x^3 + 
        232*s^2*w*x^3 + 42*s*w^2*x^3 - 116*w^3*x^3 - 98*s^2*x^4 - 
        127*s*w*x^4 + 39*w^2*x^4 + 85*s*x^5 + 42*w*x^5 - 23*x^6 - 55*s^5*y + 
        214*s^4*w*y - 306*s^3*w^2*y + 232*s^2*w^3*y - 127*s*w^4*y + 
        42*w^5*y + 214*s^4*x*y - 252*s^3*w*x*y + 216*s^2*w^2*x*y - 
        372*s*w^3*x*y + 2*w^4*x*y - 306*s^3*x^2*y + 216*s^2*w*x^2*y - 
        26*s*w^2*x^2*y - 44*w^3*x^2*y + 232*s^2*x^3*y - 372*s*w*x^3*y - 
        44*w^2*x^3*y - 127*s*x^4*y + 2*w*x^4*y + 42*x^5*y + 77*s^4*y^2 - 
        306*s^3*w*y^2 + 244*s^2*w^2*y^2 + 42*s*w^3*y^2 + 39*w^4*y^2 - 
        306*s^3*x*y^2 + 216*s^2*w*x*y^2 - 26*s*w^2*x*y^2 - 44*w^3*x*y^2 + 
        244*s^2*x^2*y^2 - 26*s*w*x^2*y^2 + 522*w^2*x^2*y^2 + 42*s*x^3*y^2 - 
        44*w*x^3*y^2 + 39*x^4*y^2 + 2*s^3*y^3 + 232*s^2*w*y^3 + 
        42*s*w^2*y^3 - 116*w^3*y^3 + 232*s^2*x*y^3 - 372*s*w*x*y^3 - 
        44*w^2*x*y^3 + 42*s*x^2*y^3 - 44*w*x^2*y^3 - 116*x^3*y^3 - 
        98*s^2*y^4 - 127*s*w*y^4 + 39*w^2*y^4 - 127*s*x*y^4 + 2*w*x*y^4 + 
        39*x^2*y^4 + 85*s*y^5 + 42*w*y^5 + 42*x*y^5 - 23*y^6 - 33*s^5*z + 
        108*s^4*w*z - 166*s^3*w^2*z + 228*s^2*w^3*z - 225*s*w^4*z + 
        88*w^5*z + 108*s^4*x*z - 212*s^3*w*x*z + 60*s^2*w^2*x*z - 
        12*s*w^3*x*z - 136*w^4*x*z - 166*s^3*x^2*z + 60*s^2*w*x^2*z - 
        550*s*w^2*x^2*z + 48*w^3*x^2*z + 228*s^2*x^3*z - 12*s*w*x^3*z + 
        48*w^2*x^3*z - 225*s*x^4*z - 136*w*x^4*z + 88*x^5*z + 108*s^4*y*z - 
        212*s^3*w*y*z + 60*s^2*w^2*y*z - 12*s*w^3*y*z - 136*w^4*y*z - 
        212*s^3*x*y*z - 1080*s^2*w*x*y*z + 1580*s*w^2*x*y*z - 352*w^3*x*y*z + 
        60*s^2*x^2*y*z + 1580*s*w*x^2*y*z - 48*w^2*x^2*y*z - 12*s*x^3*y*z - 
        352*w*x^3*y*z - 136*x^4*y*z - 166*s^3*y^2*z + 60*s^2*w*y^2*z - 
        550*s*w^2*y^2*z + 48*w^3*y^2*z + 60*s^2*x*y^2*z + 1580*s*w*x*y^2*z - 
        48*w^2*x*y^2*z - 550*s*x^2*y^2*z - 48*w*x^2*y^2*z + 48*x^3*y^2*z + 
        228*s^2*y^3*z - 12*s*w*y^3*z + 48*w^2*y^3*z - 12*s*x*y^3*z - 
        352*w*x*y^3*z + 48*x^2*y^3*z - 225*s*y^4*z - 136*w*y^4*z - 
        136*x*y^4*z + 88*y^5*z + 27*s^4*z^2 - 42*s^3*w*z^2 - 24*s^2*w^2*z^2 + 
        242*s*w^3*z^2 - 107*w^4*z^2 - 42*s^3*x*z^2 + 432*s^2*w*x*z^2 + 
        94*s*w^2*x*z^2 + 252*w^3*x*z^2 - 24*s^2*x^2*z^2 + 94*s*w*x^2*z^2 + 
        222*w^2*x^2*z^2 + 242*s*x^3*z^2 + 252*w*x^3*z^2 - 107*x^4*z^2 - 
        42*s^3*y*z^2 + 432*s^2*w*y*z^2 + 94*s*w^2*y*z^2 + 252*w^3*y*z^2 + 
        432*s^2*x*y*z^2 - 1308*s*w*x*y*z^2 + 228*w^2*x*y*z^2 + 
        94*s*x^2*y*z^2 + 228*w*x^2*y*z^2 + 252*x^3*y*z^2 - 24*s^2*y^2*z^2 + 
        94*s*w*y^2*z^2 + 222*w^2*y^2*z^2 + 94*s*x*y^2*z^2 + 228*w*x*y^2*z^2 + 
        222*x^2*y^2*z^2 + 242*s*y^3*z^2 + 252*w*y^3*z^2 + 252*x*y^3*z^2 - 
        107*y^4*z^2 - 18*s^3*z^3 - 84*s^2*w*z^3 - 194*s*w^2*z^3 + 8*w^3*z^3 - 
        84*s^2*x*z^3 - 220*s*w*x*z^3 - 328*w^2*x*z^3 - 194*s*x^2*z^3 - 
        328*w*x^2*z^3 + 8*x^3*z^3 - 84*s^2*y*z^3 - 220*s*w*y*z^3 - 
        328*w^2*y*z^3 - 220*s*x*y*z^3 - 240*w*x*y*z^3 - 328*x^2*y*z^3 - 
        194*s*y^2*z^3 - 328*w*y^2*z^3 - 328*x*y^2*z^3 + 8*y^3*z^3 + 
        42*s^2*z^4 + 137*s*w*z^4 + 83*w^2*z^4 + 137*s*x*z^4 + 234*w*x*z^4 + 
        83*x^2*z^4 + 137*s*y*z^4 + 234*w*y*z^4 + 234*x*y*z^4 + 83*y^2*z^4 - 
        45*s*z^5 - 64*w*z^5 - 64*x*z^5 - 64*y*z^5 + 15*z^6)*A[z])/
      OMEGA[s, w, x, y, z] + (2*(s^6 - 14*s^5*w + 31*s^4*w^2 - 4*s^3*w^3 - 
        49*s^2*w^4 + 50*s*w^5 - 15*w^6 - 2*s^5*x + 70*s^4*w*x - 
        164*s^3*w^2*x + 156*s^2*w^3*x - 90*s*w^4*x + 30*w^5*x - 5*s^4*x^2 - 
        108*s^3*w*x^2 + 130*s^2*w^2*x^2 + 84*s*w^3*x^2 + 27*w^4*x^2 + 
        20*s^3*x^3 + 44*s^2*w*x^3 - 84*s*w^2*x^3 - 108*w^3*x^3 - 25*s^2*x^4 + 
        26*s*w*x^4 + 87*w^2*x^4 + 14*s*x^5 - 18*w*x^5 - 3*x^6 - 2*s^5*y + 
        70*s^4*w*y - 164*s^3*w^2*y + 156*s^2*w^3*y - 90*s*w^4*y + 30*w^5*y - 
        6*s^4*x*y + 24*s^3*w*x*y + 156*s^2*w^2*x*y - 360*s*w^3*x*y - 
        70*w^4*x*y + 12*s^3*x^2*y - 76*s^2*w*x^2*y + 52*s*w^2*x^2*y + 
        140*w^3*x^2*y + 20*s^2*x^3*y - 72*s*w*x^3*y - 172*w^2*x^3*y - 
        42*s*x^4*y + 54*w*x^4*y + 18*x^5*y - 5*s^4*y^2 - 108*s^3*w*y^2 + 
        130*s^2*w^2*y^2 + 84*s*w^3*y^2 + 27*w^4*y^2 + 12*s^3*x*y^2 - 
        76*s^2*w*x*y^2 + 52*s*w^2*x*y^2 + 140*w^3*x*y^2 + 10*s^2*x^2*y^2 + 
        92*s*w*x^2*y^2 + 170*w^2*x^2*y^2 + 28*s*x^3*y^2 - 36*w*x^3*y^2 - 
        45*x^4*y^2 + 20*s^3*y^3 + 44*s^2*w*y^3 - 84*s*w^2*y^3 - 108*w^3*y^3 + 
        20*s^2*x*y^3 - 72*s*w*x*y^3 - 172*w^2*x*y^3 + 28*s*x^2*y^3 - 
        36*w*x^2*y^3 + 60*x^3*y^3 - 25*s^2*y^4 + 26*s*w*y^4 + 87*w^2*y^4 - 
        42*s*x*y^4 + 54*w*x*y^4 - 45*x^2*y^4 + 14*s*y^5 - 18*w*y^5 + 
        18*x*y^5 - 3*y^6 - 10*s^5*z + 14*s^4*w*z + 12*s^3*w^2*z + 
        44*s^2*w^3*z - 130*s*w^4*z + 70*w^5*z + 18*s^4*x*z - 136*s^3*w*x*z - 
        148*s^2*w^2*x*z + 120*s*w^3*x*z - 110*w^4*x*z - 4*s^3*x^2*z + 
        356*s^2*w*x^2*z - 252*s*w^2*x^2*z + 28*w^3*x^2*z + 4*s^2*x^3*z - 
        232*s*w*x^3*z + 4*w^2*x^3*z - 18*s*x^4*z - 2*w*x^4*z + 10*x^5*z + 
        18*s^4*y*z - 136*s^3*w*y*z - 148*s^2*w^2*y*z + 120*s*w^3*y*z - 
        110*w^4*y*z - 56*s^3*x*y*z - 136*s^2*w*x*y*z + 1080*s*w^2*x*y*z - 
        120*w^3*x*y*z - 100*s^2*x^2*y*z + 168*s*w*x^2*y*z - 100*w^2*x^2*y*z + 
        168*s*x^3*y*z - 152*w*x^3*y*z - 30*x^4*y*z - 4*s^3*y^2*z + 
        356*s^2*w*y^2*z - 252*s*w^2*y^2*z + 28*w^3*y^2*z - 100*s^2*x*y^2*z + 
        168*s*w*x*y^2*z - 100*w^2*x*y^2*z - 300*s*x^2*y^2*z + 
        308*w*x^2*y^2*z + 20*x^3*y^2*z + 4*s^2*y^3*z - 232*s*w*y^3*z + 
        4*w^2*y^3*z + 168*s*x*y^3*z - 152*w*x*y^3*z + 20*x^2*y^3*z - 
        18*s*y^4*z - 2*w*y^4*z - 30*x*y^4*z + 10*y^5*z + 35*s^4*z^2 + 
        52*s^3*w*z^2 + 50*s^2*w^2*z^2 + 116*s*w^3*z^2 - 125*w^4*z^2 - 
        20*s^3*x*z^2 + 20*s^2*w*x*z^2 - 44*s*w^2*x*z^2 + 172*w^3*x*z^2 - 
        6*s^2*x^2*z^2 + 188*s*w*x^2*z^2 + 90*w^2*x^2*z^2 - 4*s*x^3*z^2 + 
        124*w*x^3*z^2 - 5*x^4*z^2 - 20*s^3*y*z^2 + 20*s^2*w*y*z^2 - 
        44*s*w^2*y*z^2 + 172*w^3*y*z^2 + 300*s^2*x*y*z^2 - 440*s*w*x*y*z^2 + 
        108*w^2*x*y*z^2 + 100*s*x^2*y*z^2 - 28*w*x^2*y*z^2 + 4*x^3*y*z^2 - 
        6*s^2*y^2*z^2 + 188*s*w*y^2*z^2 + 90*w^2*y^2*z^2 + 100*s*x*y^2*z^2 - 
        28*w*x*y^2*z^2 + 2*x^2*y^2*z^2 - 4*s*y^3*z^2 + 124*w*y^3*z^2 + 
        4*x*y^3*z^2 - 5*y^4*z^2 - 60*s^3*z^3 - 100*s^2*w*z^3 - 68*s*w^2*z^3 + 
        100*w^3*z^3 - 28*s^2*x*z^3 - 40*s*w*x*z^3 - 156*w^2*x*z^3 - 
        20*s*x^2*z^3 - 180*w*x^2*z^3 - 20*x^3*z^3 - 28*s^2*y*z^3 - 
        40*s*w*y*z^3 - 156*w^2*y*z^3 - 280*s*x*y*z^3 + 40*w*x*y*z^3 - 
        12*x^2*y*z^3 - 20*s*y^2*z^3 - 180*w*y^2*z^3 - 12*x*y^2*z^3 - 
        20*y^3*z^3 + 55*s^2*z^4 + 58*s*w*z^4 - 25*w^2*z^4 + 54*s*x*z^4 + 
        86*w*x*z^4 + 35*x^2*z^4 + 54*s*y*z^4 + 86*w*y*z^4 + 42*x*y*z^4 + 
        35*y^2*z^4 - 26*s*z^5 - 10*w*z^5 - 22*x*z^5 - 22*y*z^5 + 5*z^6)*A[w]*
       A[z])/(w*OMEGA[s, w, x, y, z]) + 
     (2*(s^6 - 2*s^5*w - 5*s^4*w^2 + 20*s^3*w^3 - 25*s^2*w^4 + 14*s*w^5 - 
        3*w^6 - 14*s^5*x + 70*s^4*w*x - 108*s^3*w^2*x + 44*s^2*w^3*x + 
        26*s*w^4*x - 18*w^5*x + 31*s^4*x^2 - 164*s^3*w*x^2 + 
        130*s^2*w^2*x^2 - 84*s*w^3*x^2 + 87*w^4*x^2 - 4*s^3*x^3 + 
        156*s^2*w*x^3 + 84*s*w^2*x^3 - 108*w^3*x^3 - 49*s^2*x^4 - 
        90*s*w*x^4 + 27*w^2*x^4 + 50*s*x^5 + 30*w*x^5 - 15*x^6 - 2*s^5*y - 
        6*s^4*w*y + 12*s^3*w^2*y + 20*s^2*w^3*y - 42*s*w^4*y + 18*w^5*y + 
        70*s^4*x*y + 24*s^3*w*x*y - 76*s^2*w^2*x*y - 72*s*w^3*x*y + 
        54*w^4*x*y - 164*s^3*x^2*y + 156*s^2*w*x^2*y + 52*s*w^2*x^2*y - 
        172*w^3*x^2*y + 156*s^2*x^3*y - 360*s*w*x^3*y + 140*w^2*x^3*y - 
        90*s*x^4*y - 70*w*x^4*y + 30*x^5*y - 5*s^4*y^2 + 12*s^3*w*y^2 + 
        10*s^2*w^2*y^2 + 28*s*w^3*y^2 - 45*w^4*y^2 - 108*s^3*x*y^2 - 
        76*s^2*w*x*y^2 + 92*s*w^2*x*y^2 - 36*w^3*x*y^2 + 130*s^2*x^2*y^2 + 
        52*s*w*x^2*y^2 + 170*w^2*x^2*y^2 + 84*s*x^3*y^2 + 140*w*x^3*y^2 + 
        27*x^4*y^2 + 20*s^3*y^3 + 20*s^2*w*y^3 + 28*s*w^2*y^3 + 60*w^3*y^3 + 
        44*s^2*x*y^3 - 72*s*w*x*y^3 - 36*w^2*x*y^3 - 84*s*x^2*y^3 - 
        172*w*x^2*y^3 - 108*x^3*y^3 - 25*s^2*y^4 - 42*s*w*y^4 - 45*w^2*y^4 + 
        26*s*x*y^4 + 54*w*x*y^4 + 87*x^2*y^4 + 14*s*y^5 + 18*w*y^5 - 
        18*x*y^5 - 3*y^6 - 10*s^5*z + 18*s^4*w*z - 4*s^3*w^2*z + 
        4*s^2*w^3*z - 18*s*w^4*z + 10*w^5*z + 14*s^4*x*z - 136*s^3*w*x*z + 
        356*s^2*w^2*x*z - 232*s*w^3*x*z - 2*w^4*x*z + 12*s^3*x^2*z - 
        148*s^2*w*x^2*z - 252*s*w^2*x^2*z + 4*w^3*x^2*z + 44*s^2*x^3*z + 
        120*s*w*x^3*z + 28*w^2*x^3*z - 130*s*x^4*z - 110*w*x^4*z + 70*x^5*z + 
        18*s^4*y*z - 56*s^3*w*y*z - 100*s^2*w^2*y*z + 168*s*w^3*y*z - 
        30*w^4*y*z - 136*s^3*x*y*z - 136*s^2*w*x*y*z + 168*s*w^2*x*y*z - 
        152*w^3*x*y*z - 148*s^2*x^2*y*z + 1080*s*w*x^2*y*z - 
        100*w^2*x^2*y*z + 120*s*x^3*y*z - 120*w*x^3*y*z - 110*x^4*y*z - 
        4*s^3*y^2*z - 100*s^2*w*y^2*z - 300*s*w^2*y^2*z + 20*w^3*y^2*z + 
        356*s^2*x*y^2*z + 168*s*w*x*y^2*z + 308*w^2*x*y^2*z - 
        252*s*x^2*y^2*z - 100*w*x^2*y^2*z + 28*x^3*y^2*z + 4*s^2*y^3*z + 
        168*s*w*y^3*z + 20*w^2*y^3*z - 232*s*x*y^3*z - 152*w*x*y^3*z + 
        4*x^2*y^3*z - 18*s*y^4*z - 30*w*y^4*z - 2*x*y^4*z + 10*y^5*z + 
        35*s^4*z^2 - 20*s^3*w*z^2 - 6*s^2*w^2*z^2 - 4*s*w^3*z^2 - 5*w^4*z^2 + 
        52*s^3*x*z^2 + 20*s^2*w*x*z^2 + 188*s*w^2*x*z^2 + 124*w^3*x*z^2 + 
        50*s^2*x^2*z^2 - 44*s*w*x^2*z^2 + 90*w^2*x^2*z^2 + 116*s*x^3*z^2 + 
        172*w*x^3*z^2 - 125*x^4*z^2 - 20*s^3*y*z^2 + 300*s^2*w*y*z^2 + 
        100*s*w^2*y*z^2 + 4*w^3*y*z^2 + 20*s^2*x*y*z^2 - 440*s*w*x*y*z^2 - 
        28*w^2*x*y*z^2 - 44*s*x^2*y*z^2 + 108*w*x^2*y*z^2 + 172*x^3*y*z^2 - 
        6*s^2*y^2*z^2 + 100*s*w*y^2*z^2 + 2*w^2*y^2*z^2 + 188*s*x*y^2*z^2 - 
        28*w*x*y^2*z^2 + 90*x^2*y^2*z^2 - 4*s*y^3*z^2 + 4*w*y^3*z^2 + 
        124*x*y^3*z^2 - 5*y^4*z^2 - 60*s^3*z^3 - 28*s^2*w*z^3 - 
        20*s*w^2*z^3 - 20*w^3*z^3 - 100*s^2*x*z^3 - 40*s*w*x*z^3 - 
        180*w^2*x*z^3 - 68*s*x^2*z^3 - 156*w*x^2*z^3 + 100*x^3*z^3 - 
        28*s^2*y*z^3 - 280*s*w*y*z^3 - 12*w^2*y*z^3 - 40*s*x*y*z^3 + 
        40*w*x*y*z^3 - 156*x^2*y*z^3 - 20*s*y^2*z^3 - 12*w*y^2*z^3 - 
        180*x*y^2*z^3 - 20*y^3*z^3 + 55*s^2*z^4 + 54*s*w*z^4 + 35*w^2*z^4 + 
        58*s*x*z^4 + 86*w*x*z^4 - 25*x^2*z^4 + 54*s*y*z^4 + 42*w*y*z^4 + 
        86*x*y*z^4 + 35*y^2*z^4 - 26*s*z^5 - 22*w*z^5 - 10*x*z^5 - 22*y*z^5 + 
        5*z^6)*A[x]*A[z])/(x*OMEGA[s, w, x, y, z]) - 
     (2*(s^6 - 2*s^5*w - 5*s^4*w^2 + 20*s^3*w^3 - 25*s^2*w^4 + 14*s*w^5 - 
        3*w^6 - 2*s^5*x + 34*s^4*w*x - 84*s^3*w^2*x + 68*s^2*w^3*x - 
        10*s*w^4*x - 6*w^5*x - 5*s^4*x^2 - 84*s^3*w*x^2 + 42*s^2*w^2*x^2 - 
        4*s*w^3*x^2 + 51*w^4*x^2 + 20*s^3*x^3 + 68*s^2*w*x^3 - 4*s*w^2*x^3 - 
        84*w^3*x^3 - 25*s^2*x^4 - 10*s*w*x^4 + 51*w^2*x^4 + 14*s*x^5 - 
        6*w*x^5 - 3*x^6 - 6*s^5*y + 6*s^4*w*y + 4*s^3*w^2*y + 12*s^2*w^3*y - 
        30*s*w^4*y + 14*w^5*y + 6*s^4*x*y + 24*s^3*w*x*y + 52*s^2*w^2*x*y - 
        72*s*w^3*x*y - 10*w^4*x*y + 4*s^3*x^2*y + 52*s^2*w*x^2*y - 
        52*s*w^2*x^2*y - 4*w^3*x^2*y + 12*s^2*x^3*y - 72*s*w*x^3*y - 
        4*w^2*x^3*y - 30*s*x^4*y - 10*w*x^4*y + 14*x^5*y + 15*s^4*y^2 - 
        4*s^3*w*y^2 + 2*s^2*w^2*y^2 + 12*s*w^3*y^2 - 25*w^4*y^2 - 
        4*s^3*x*y^2 - 116*s^2*w*x*y^2 + 52*s*w^2*x*y^2 + 68*w^3*x*y^2 + 
        2*s^2*x^2*y^2 + 52*s*w*x^2*y^2 + 42*w^2*x^2*y^2 + 12*s*x^3*y^2 + 
        68*w*x^3*y^2 - 25*x^4*y^2 - 20*s^3*y^3 - 4*s^2*w*y^3 + 4*s*w^2*y^3 + 
        20*w^3*y^3 - 4*s^2*x*y^3 + 24*s*w*x*y^3 - 84*w^2*x*y^3 + 
        4*s*x^2*y^3 - 84*w*x^2*y^3 + 20*x^3*y^3 + 15*s^2*y^4 + 6*s*w*y^4 - 
        5*w^2*y^4 + 6*s*x*y^4 + 34*w*x*y^4 - 5*x^2*y^4 - 6*s*y^5 - 2*w*y^5 - 
        2*x*y^5 + y^6 - 6*s^5*z + 6*s^4*w*z + 4*s^3*w^2*z + 12*s^2*w^3*z - 
        30*s*w^4*z + 14*w^5*z + 6*s^4*x*z + 24*s^3*w*x*z + 52*s^2*w^2*x*z - 
        72*s*w^3*x*z - 10*w^4*x*z + 4*s^3*x^2*z + 52*s^2*w*x^2*z - 
        52*s*w^2*x^2*z - 4*w^3*x^2*z + 12*s^2*x^3*z - 72*s*w*x^3*z - 
        4*w^2*x^3*z - 30*s*x^4*z - 10*w*x^4*z + 14*x^5*z + 18*s^4*y*z - 
        56*s^3*w*y*z - 100*s^2*w^2*y*z + 168*s*w^3*y*z - 30*w^4*y*z - 
        56*s^3*x*y*z - 88*s^2*w*x*y*z + 216*s*w^2*x*y*z - 72*w^3*x*y*z - 
        100*s^2*x^2*y*z + 216*s*w*x^2*y*z - 52*w^2*x^2*y*z + 168*s*x^3*y*z - 
        72*w*x^3*y*z - 30*x^4*y*z - 12*s^3*y^2*z + 100*s^2*w*y^2*z - 
        100*s*w^2*y^2*z + 12*w^3*y^2*z + 100*s^2*x*y^2*z - 88*s*w*x*y^2*z + 
        52*w^2*x*y^2*z - 100*s*x^2*y^2*z + 52*w*x^2*y^2*z + 12*x^3*y^2*z - 
        12*s^2*y^3*z - 56*s*w*y^3*z + 4*w^2*y^3*z - 56*s*x*y^3*z + 
        24*w*x*y^3*z + 4*x^2*y^3*z + 18*s*y^4*z + 6*w*y^4*z + 6*x*y^4*z - 
        6*y^5*z + 15*s^4*z^2 - 4*s^3*w*z^2 + 2*s^2*w^2*z^2 + 12*s*w^3*z^2 - 
        25*w^4*z^2 - 4*s^3*x*z^2 - 116*s^2*w*x*z^2 + 52*s*w^2*x*z^2 + 
        68*w^3*x*z^2 + 2*s^2*x^2*z^2 + 52*s*w*x^2*z^2 + 42*w^2*x^2*z^2 + 
        12*s*x^3*z^2 + 68*w*x^3*z^2 - 25*x^4*z^2 - 12*s^3*y*z^2 + 
        100*s^2*w*y*z^2 - 100*s*w^2*y*z^2 + 12*w^3*y*z^2 + 100*s^2*x*y*z^2 - 
        88*s*w*x*y*z^2 + 52*w^2*x*y*z^2 - 100*s*x^2*y*z^2 + 52*w*x^2*y*z^2 + 
        12*x^3*y*z^2 - 6*s^2*y^2*z^2 + 100*s*w*y^2*z^2 + 2*w^2*y^2*z^2 + 
        100*s*x*y^2*z^2 - 116*w*x*y^2*z^2 + 2*x^2*y^2*z^2 - 12*s*y^3*z^2 - 
        4*w*y^3*z^2 - 4*x*y^3*z^2 + 15*y^4*z^2 - 20*s^3*z^3 - 4*s^2*w*z^3 + 
        4*s*w^2*z^3 + 20*w^3*z^3 - 4*s^2*x*z^3 + 24*s*w*x*z^3 - 
        84*w^2*x*z^3 + 4*s*x^2*z^3 - 84*w*x^2*z^3 + 20*x^3*z^3 - 
        12*s^2*y*z^3 - 56*s*w*y*z^3 + 4*w^2*y*z^3 - 56*s*x*y*z^3 + 
        24*w*x*y*z^3 + 4*x^2*y*z^3 - 12*s*y^2*z^3 - 4*w*y^2*z^3 - 
        4*x*y^2*z^3 - 20*y^3*z^3 + 15*s^2*z^4 + 6*s*w*z^4 - 5*w^2*z^4 + 
        6*s*x*z^4 + 34*w*x*z^4 - 5*x^2*z^4 + 18*s*y*z^4 + 6*w*y*z^4 + 
        6*x*y*z^4 + 15*y^2*z^4 - 6*s*z^5 - 2*w*z^5 - 2*x*z^5 - 6*y*z^5 + z^6)*
       A[w]*A[x]*A[z])/(w*x*OMEGA[s, w, x, y, z]) + 
     (2*(s^6 - 2*s^5*w - 5*s^4*w^2 + 20*s^3*w^3 - 25*s^2*w^4 + 14*s*w^5 - 
        3*w^6 - 2*s^5*x - 6*s^4*w*x + 12*s^3*w^2*x + 20*s^2*w^3*x - 
        42*s*w^4*x + 18*w^5*x - 5*s^4*x^2 + 12*s^3*w*x^2 + 10*s^2*w^2*x^2 + 
        28*s*w^3*x^2 - 45*w^4*x^2 + 20*s^3*x^3 + 20*s^2*w*x^3 + 
        28*s*w^2*x^3 + 60*w^3*x^3 - 25*s^2*x^4 - 42*s*w*x^4 - 45*w^2*x^4 + 
        14*s*x^5 + 18*w*x^5 - 3*x^6 - 14*s^5*y + 70*s^4*w*y - 108*s^3*w^2*y + 
        44*s^2*w^3*y + 26*s*w^4*y - 18*w^5*y + 70*s^4*x*y + 24*s^3*w*x*y - 
        76*s^2*w^2*x*y - 72*s*w^3*x*y + 54*w^4*x*y - 108*s^3*x^2*y - 
        76*s^2*w*x^2*y + 92*s*w^2*x^2*y - 36*w^3*x^2*y + 44*s^2*x^3*y - 
        72*s*w*x^3*y - 36*w^2*x^3*y + 26*s*x^4*y + 54*w*x^4*y - 18*x^5*y + 
        31*s^4*y^2 - 164*s^3*w*y^2 + 130*s^2*w^2*y^2 - 84*s*w^3*y^2 + 
        87*w^4*y^2 - 164*s^3*x*y^2 + 156*s^2*w*x*y^2 + 52*s*w^2*x*y^2 - 
        172*w^3*x*y^2 + 130*s^2*x^2*y^2 + 52*s*w*x^2*y^2 + 170*w^2*x^2*y^2 - 
        84*s*x^3*y^2 - 172*w*x^3*y^2 + 87*x^4*y^2 - 4*s^3*y^3 + 
        156*s^2*w*y^3 + 84*s*w^2*y^3 - 108*w^3*y^3 + 156*s^2*x*y^3 - 
        360*s*w*x*y^3 + 140*w^2*x*y^3 + 84*s*x^2*y^3 + 140*w*x^2*y^3 - 
        108*x^3*y^3 - 49*s^2*y^4 - 90*s*w*y^4 + 27*w^2*y^4 - 90*s*x*y^4 - 
        70*w*x*y^4 + 27*x^2*y^4 + 50*s*y^5 + 30*w*y^5 + 30*x*y^5 - 15*y^6 - 
        10*s^5*z + 18*s^4*w*z - 4*s^3*w^2*z + 4*s^2*w^3*z - 18*s*w^4*z + 
        10*w^5*z + 18*s^4*x*z - 56*s^3*w*x*z - 100*s^2*w^2*x*z + 
        168*s*w^3*x*z - 30*w^4*x*z - 4*s^3*x^2*z - 100*s^2*w*x^2*z - 
        300*s*w^2*x^2*z + 20*w^3*x^2*z + 4*s^2*x^3*z + 168*s*w*x^3*z + 
        20*w^2*x^3*z - 18*s*x^4*z - 30*w*x^4*z + 10*x^5*z + 14*s^4*y*z - 
        136*s^3*w*y*z + 356*s^2*w^2*y*z - 232*s*w^3*y*z - 2*w^4*y*z - 
        136*s^3*x*y*z - 136*s^2*w*x*y*z + 168*s*w^2*x*y*z - 152*w^3*x*y*z + 
        356*s^2*x^2*y*z + 168*s*w*x^2*y*z + 308*w^2*x^2*y*z - 232*s*x^3*y*z - 
        152*w*x^3*y*z - 2*x^4*y*z + 12*s^3*y^2*z - 148*s^2*w*y^2*z - 
        252*s*w^2*y^2*z + 4*w^3*y^2*z - 148*s^2*x*y^2*z + 1080*s*w*x*y^2*z - 
        100*w^2*x*y^2*z - 252*s*x^2*y^2*z - 100*w*x^2*y^2*z + 4*x^3*y^2*z + 
        44*s^2*y^3*z + 120*s*w*y^3*z + 28*w^2*y^3*z + 120*s*x*y^3*z - 
        120*w*x*y^3*z + 28*x^2*y^3*z - 130*s*y^4*z - 110*w*y^4*z - 
        110*x*y^4*z + 70*y^5*z + 35*s^4*z^2 - 20*s^3*w*z^2 - 6*s^2*w^2*z^2 - 
        4*s*w^3*z^2 - 5*w^4*z^2 - 20*s^3*x*z^2 + 300*s^2*w*x*z^2 + 
        100*s*w^2*x*z^2 + 4*w^3*x*z^2 - 6*s^2*x^2*z^2 + 100*s*w*x^2*z^2 + 
        2*w^2*x^2*z^2 - 4*s*x^3*z^2 + 4*w*x^3*z^2 - 5*x^4*z^2 + 
        52*s^3*y*z^2 + 20*s^2*w*y*z^2 + 188*s*w^2*y*z^2 + 124*w^3*y*z^2 + 
        20*s^2*x*y*z^2 - 440*s*w*x*y*z^2 - 28*w^2*x*y*z^2 + 188*s*x^2*y*z^2 - 
        28*w*x^2*y*z^2 + 124*x^3*y*z^2 + 50*s^2*y^2*z^2 - 44*s*w*y^2*z^2 + 
        90*w^2*y^2*z^2 - 44*s*x*y^2*z^2 + 108*w*x*y^2*z^2 + 90*x^2*y^2*z^2 + 
        116*s*y^3*z^2 + 172*w*y^3*z^2 + 172*x*y^3*z^2 - 125*y^4*z^2 - 
        60*s^3*z^3 - 28*s^2*w*z^3 - 20*s*w^2*z^3 - 20*w^3*z^3 - 
        28*s^2*x*z^3 - 280*s*w*x*z^3 - 12*w^2*x*z^3 - 20*s*x^2*z^3 - 
        12*w*x^2*z^3 - 20*x^3*z^3 - 100*s^2*y*z^3 - 40*s*w*y*z^3 - 
        180*w^2*y*z^3 - 40*s*x*y*z^3 + 40*w*x*y*z^3 - 180*x^2*y*z^3 - 
        68*s*y^2*z^3 - 156*w*y^2*z^3 - 156*x*y^2*z^3 + 100*y^3*z^3 + 
        55*s^2*z^4 + 54*s*w*z^4 + 35*w^2*z^4 + 54*s*x*z^4 + 42*w*x*z^4 + 
        35*x^2*z^4 + 58*s*y*z^4 + 86*w*y*z^4 + 86*x*y*z^4 - 25*y^2*z^4 - 
        26*s*z^5 - 22*w*z^5 - 22*x*z^5 - 10*y*z^5 + 5*z^6)*A[y]*A[z])/
      (y*OMEGA[s, w, x, y, z]) - (2*(s^6 - 2*s^5*w - 5*s^4*w^2 + 20*s^3*w^3 - 
        25*s^2*w^4 + 14*s*w^5 - 3*w^6 - 6*s^5*x + 6*s^4*w*x + 4*s^3*w^2*x + 
        12*s^2*w^3*x - 30*s*w^4*x + 14*w^5*x + 15*s^4*x^2 - 4*s^3*w*x^2 + 
        2*s^2*w^2*x^2 + 12*s*w^3*x^2 - 25*w^4*x^2 - 20*s^3*x^3 - 
        4*s^2*w*x^3 + 4*s*w^2*x^3 + 20*w^3*x^3 + 15*s^2*x^4 + 6*s*w*x^4 - 
        5*w^2*x^4 - 6*s*x^5 - 2*w*x^5 + x^6 - 2*s^5*y + 34*s^4*w*y - 
        84*s^3*w^2*y + 68*s^2*w^3*y - 10*s*w^4*y - 6*w^5*y + 6*s^4*x*y + 
        24*s^3*w*x*y + 52*s^2*w^2*x*y - 72*s*w^3*x*y - 10*w^4*x*y - 
        4*s^3*x^2*y - 116*s^2*w*x^2*y + 52*s*w^2*x^2*y + 68*w^3*x^2*y - 
        4*s^2*x^3*y + 24*s*w*x^3*y - 84*w^2*x^3*y + 6*s*x^4*y + 34*w*x^4*y - 
        2*x^5*y - 5*s^4*y^2 - 84*s^3*w*y^2 + 42*s^2*w^2*y^2 - 4*s*w^3*y^2 + 
        51*w^4*y^2 + 4*s^3*x*y^2 + 52*s^2*w*x*y^2 - 52*s*w^2*x*y^2 - 
        4*w^3*x*y^2 + 2*s^2*x^2*y^2 + 52*s*w*x^2*y^2 + 42*w^2*x^2*y^2 + 
        4*s*x^3*y^2 - 84*w*x^3*y^2 - 5*x^4*y^2 + 20*s^3*y^3 + 68*s^2*w*y^3 - 
        4*s*w^2*y^3 - 84*w^3*y^3 + 12*s^2*x*y^3 - 72*s*w*x*y^3 - 
        4*w^2*x*y^3 + 12*s*x^2*y^3 + 68*w*x^2*y^3 + 20*x^3*y^3 - 25*s^2*y^4 - 
        10*s*w*y^4 + 51*w^2*y^4 - 30*s*x*y^4 - 10*w*x*y^4 - 25*x^2*y^4 + 
        14*s*y^5 - 6*w*y^5 + 14*x*y^5 - 3*y^6 - 6*s^5*z + 6*s^4*w*z + 
        4*s^3*w^2*z + 12*s^2*w^3*z - 30*s*w^4*z + 14*w^5*z + 18*s^4*x*z - 
        56*s^3*w*x*z - 100*s^2*w^2*x*z + 168*s*w^3*x*z - 30*w^4*x*z - 
        12*s^3*x^2*z + 100*s^2*w*x^2*z - 100*s*w^2*x^2*z + 12*w^3*x^2*z - 
        12*s^2*x^3*z - 56*s*w*x^3*z + 4*w^2*x^3*z + 18*s*x^4*z + 6*w*x^4*z - 
        6*x^5*z + 6*s^4*y*z + 24*s^3*w*y*z + 52*s^2*w^2*y*z - 72*s*w^3*y*z - 
        10*w^4*y*z - 56*s^3*x*y*z - 88*s^2*w*x*y*z + 216*s*w^2*x*y*z - 
        72*w^3*x*y*z + 100*s^2*x^2*y*z - 88*s*w*x^2*y*z + 52*w^2*x^2*y*z - 
        56*s*x^3*y*z + 24*w*x^3*y*z + 6*x^4*y*z + 4*s^3*y^2*z + 
        52*s^2*w*y^2*z - 52*s*w^2*y^2*z - 4*w^3*y^2*z - 100*s^2*x*y^2*z + 
        216*s*w*x*y^2*z - 52*w^2*x*y^2*z - 100*s*x^2*y^2*z + 52*w*x^2*y^2*z + 
        4*x^3*y^2*z + 12*s^2*y^3*z - 72*s*w*y^3*z - 4*w^2*y^3*z + 
        168*s*x*y^3*z - 72*w*x*y^3*z + 12*x^2*y^3*z - 30*s*y^4*z - 
        10*w*y^4*z - 30*x*y^4*z + 14*y^5*z + 15*s^4*z^2 - 4*s^3*w*z^2 + 
        2*s^2*w^2*z^2 + 12*s*w^3*z^2 - 25*w^4*z^2 - 12*s^3*x*z^2 + 
        100*s^2*w*x*z^2 - 100*s*w^2*x*z^2 + 12*w^3*x*z^2 - 6*s^2*x^2*z^2 + 
        100*s*w*x^2*z^2 + 2*w^2*x^2*z^2 - 12*s*x^3*z^2 - 4*w*x^3*z^2 + 
        15*x^4*z^2 - 4*s^3*y*z^2 - 116*s^2*w*y*z^2 + 52*s*w^2*y*z^2 + 
        68*w^3*y*z^2 + 100*s^2*x*y*z^2 - 88*s*w*x*y*z^2 + 52*w^2*x*y*z^2 + 
        100*s*x^2*y*z^2 - 116*w*x^2*y*z^2 - 4*x^3*y*z^2 + 2*s^2*y^2*z^2 + 
        52*s*w*y^2*z^2 + 42*w^2*y^2*z^2 - 100*s*x*y^2*z^2 + 52*w*x*y^2*z^2 + 
        2*x^2*y^2*z^2 + 12*s*y^3*z^2 + 68*w*y^3*z^2 + 12*x*y^3*z^2 - 
        25*y^4*z^2 - 20*s^3*z^3 - 4*s^2*w*z^3 + 4*s*w^2*z^3 + 20*w^3*z^3 - 
        12*s^2*x*z^3 - 56*s*w*x*z^3 + 4*w^2*x*z^3 - 12*s*x^2*z^3 - 
        4*w*x^2*z^3 - 20*x^3*z^3 - 4*s^2*y*z^3 + 24*s*w*y*z^3 - 
        84*w^2*y*z^3 - 56*s*x*y*z^3 + 24*w*x*y*z^3 - 4*x^2*y*z^3 + 
        4*s*y^2*z^3 - 84*w*y^2*z^3 + 4*x*y^2*z^3 + 20*y^3*z^3 + 15*s^2*z^4 + 
        6*s*w*z^4 - 5*w^2*z^4 + 18*s*x*z^4 + 6*w*x*z^4 + 15*x^2*z^4 + 
        6*s*y*z^4 + 34*w*y*z^4 + 6*x*y*z^4 - 5*y^2*z^4 - 6*s*z^5 - 2*w*z^5 - 
        6*x*z^5 - 2*y*z^5 + z^6)*A[w]*A[y]*A[z])/(w*y*OMEGA[s, w, x, y, z]) - 
     (2*(s^6 - 6*s^5*w + 15*s^4*w^2 - 20*s^3*w^3 + 15*s^2*w^4 - 6*s*w^5 + 
        w^6 - 2*s^5*x + 6*s^4*w*x - 4*s^3*w^2*x - 4*s^2*w^3*x + 6*s*w^4*x - 
        2*w^5*x - 5*s^4*x^2 + 4*s^3*w*x^2 + 2*s^2*w^2*x^2 + 4*s*w^3*x^2 - 
        5*w^4*x^2 + 20*s^3*x^3 + 12*s^2*w*x^3 + 12*s*w^2*x^3 + 20*w^3*x^3 - 
        25*s^2*x^4 - 30*s*w*x^4 - 25*w^2*x^4 + 14*s*x^5 + 14*w*x^5 - 3*x^6 - 
        2*s^5*y + 6*s^4*w*y - 4*s^3*w^2*y - 4*s^2*w^3*y + 6*s*w^4*y - 
        2*w^5*y + 34*s^4*x*y + 24*s^3*w*x*y - 116*s^2*w^2*x*y + 
        24*s*w^3*x*y + 34*w^4*x*y - 84*s^3*x^2*y + 52*s^2*w*x^2*y + 
        52*s*w^2*x^2*y - 84*w^3*x^2*y + 68*s^2*x^3*y - 72*s*w*x^3*y + 
        68*w^2*x^3*y - 10*s*x^4*y - 10*w*x^4*y - 6*x^5*y - 5*s^4*y^2 + 
        4*s^3*w*y^2 + 2*s^2*w^2*y^2 + 4*s*w^3*y^2 - 5*w^4*y^2 - 
        84*s^3*x*y^2 + 52*s^2*w*x*y^2 + 52*s*w^2*x*y^2 - 84*w^3*x*y^2 + 
        42*s^2*x^2*y^2 - 52*s*w*x^2*y^2 + 42*w^2*x^2*y^2 - 4*s*x^3*y^2 - 
        4*w*x^3*y^2 + 51*x^4*y^2 + 20*s^3*y^3 + 12*s^2*w*y^3 + 12*s*w^2*y^3 + 
        20*w^3*y^3 + 68*s^2*x*y^3 - 72*s*w*x*y^3 + 68*w^2*x*y^3 - 
        4*s*x^2*y^3 - 4*w*x^2*y^3 - 84*x^3*y^3 - 25*s^2*y^4 - 30*s*w*y^4 - 
        25*w^2*y^4 - 10*s*x*y^4 - 10*w*x*y^4 + 51*x^2*y^4 + 14*s*y^5 + 
        14*w*y^5 - 6*x*y^5 - 3*y^6 - 6*s^5*z + 18*s^4*w*z - 12*s^3*w^2*z - 
        12*s^2*w^3*z + 18*s*w^4*z - 6*w^5*z + 6*s^4*x*z - 56*s^3*w*x*z + 
        100*s^2*w^2*x*z - 56*s*w^3*x*z + 6*w^4*x*z + 4*s^3*x^2*z - 
        100*s^2*w*x^2*z - 100*s*w^2*x^2*z + 4*w^3*x^2*z + 12*s^2*x^3*z + 
        168*s*w*x^3*z + 12*w^2*x^3*z - 30*s*x^4*z - 30*w*x^4*z + 14*x^5*z + 
        6*s^4*y*z - 56*s^3*w*y*z + 100*s^2*w^2*y*z - 56*s*w^3*y*z + 
        6*w^4*y*z + 24*s^3*x*y*z - 88*s^2*w*x*y*z - 88*s*w^2*x*y*z + 
        24*w^3*x*y*z + 52*s^2*x^2*y*z + 216*s*w*x^2*y*z + 52*w^2*x^2*y*z - 
        72*s*x^3*y*z - 72*w*x^3*y*z - 10*x^4*y*z + 4*s^3*y^2*z - 
        100*s^2*w*y^2*z - 100*s*w^2*y^2*z + 4*w^3*y^2*z + 52*s^2*x*y^2*z + 
        216*s*w*x*y^2*z + 52*w^2*x*y^2*z - 52*s*x^2*y^2*z - 52*w*x^2*y^2*z - 
        4*x^3*y^2*z + 12*s^2*y^3*z + 168*s*w*y^3*z + 12*w^2*y^3*z - 
        72*s*x*y^3*z - 72*w*x*y^3*z - 4*x^2*y^3*z - 30*s*y^4*z - 30*w*y^4*z - 
        10*x*y^4*z + 14*y^5*z + 15*s^4*z^2 - 12*s^3*w*z^2 - 6*s^2*w^2*z^2 - 
        12*s*w^3*z^2 + 15*w^4*z^2 - 4*s^3*x*z^2 + 100*s^2*w*x*z^2 + 
        100*s*w^2*x*z^2 - 4*w^3*x*z^2 + 2*s^2*x^2*z^2 - 100*s*w*x^2*z^2 + 
        2*w^2*x^2*z^2 + 12*s*x^3*z^2 + 12*w*x^3*z^2 - 25*x^4*z^2 - 
        4*s^3*y*z^2 + 100*s^2*w*y*z^2 + 100*s*w^2*y*z^2 - 4*w^3*y*z^2 - 
        116*s^2*x*y*z^2 - 88*s*w*x*y*z^2 - 116*w^2*x*y*z^2 + 52*s*x^2*y*z^2 + 
        52*w*x^2*y*z^2 + 68*x^3*y*z^2 + 2*s^2*y^2*z^2 - 100*s*w*y^2*z^2 + 
        2*w^2*y^2*z^2 + 52*s*x*y^2*z^2 + 52*w*x*y^2*z^2 + 42*x^2*y^2*z^2 + 
        12*s*y^3*z^2 + 12*w*y^3*z^2 + 68*x*y^3*z^2 - 25*y^4*z^2 - 
        20*s^3*z^3 - 12*s^2*w*z^3 - 12*s*w^2*z^3 - 20*w^3*z^3 - 4*s^2*x*z^3 - 
        56*s*w*x*z^3 - 4*w^2*x*z^3 + 4*s*x^2*z^3 + 4*w*x^2*z^3 + 20*x^3*z^3 - 
        4*s^2*y*z^3 - 56*s*w*y*z^3 - 4*w^2*y*z^3 + 24*s*x*y*z^3 + 
        24*w*x*y*z^3 - 84*x^2*y*z^3 + 4*s*y^2*z^3 + 4*w*y^2*z^3 - 
        84*x*y^2*z^3 + 20*y^3*z^3 + 15*s^2*z^4 + 18*s*w*z^4 + 15*w^2*z^4 + 
        6*s*x*z^4 + 6*w*x*z^4 - 5*x^2*z^4 + 6*s*y*z^4 + 6*w*y*z^4 + 
        34*x*y*z^4 - 5*y^2*z^4 - 6*s*z^5 - 6*w*z^5 - 2*x*z^5 - 2*y*z^5 + z^6)*
       A[x]*A[y]*A[z])/(x*y*OMEGA[s, w, x, y, z]) + 
     (4*(s^6 - 2*s^5*w - 5*s^4*w^2 + 20*s^3*w^3 - 25*s^2*w^4 + 14*s*w^5 - 
        3*w^6 - 6*s^5*x + 6*s^4*w*x + 4*s^3*w^2*x + 12*s^2*w^3*x - 
        30*s*w^4*x + 14*w^5*x + 15*s^4*x^2 - 4*s^3*w*x^2 + 2*s^2*w^2*x^2 + 
        12*s*w^3*x^2 - 25*w^4*x^2 - 20*s^3*x^3 - 4*s^2*w*x^3 + 4*s*w^2*x^3 + 
        20*w^3*x^3 + 15*s^2*x^4 + 6*s*w*x^4 - 5*w^2*x^4 - 6*s*x^5 - 2*w*x^5 + 
        x^6 - 6*s^5*y + 6*s^4*w*y + 4*s^3*w^2*y + 12*s^2*w^3*y - 30*s*w^4*y + 
        14*w^5*y + 18*s^4*x*y - 56*s^3*w*x*y - 100*s^2*w^2*x*y + 
        168*s*w^3*x*y - 30*w^4*x*y - 12*s^3*x^2*y + 100*s^2*w*x^2*y - 
        100*s*w^2*x^2*y + 12*w^3*x^2*y - 12*s^2*x^3*y - 56*s*w*x^3*y + 
        4*w^2*x^3*y + 18*s*x^4*y + 6*w*x^4*y - 6*x^5*y + 15*s^4*y^2 - 
        4*s^3*w*y^2 + 2*s^2*w^2*y^2 + 12*s*w^3*y^2 - 25*w^4*y^2 - 
        12*s^3*x*y^2 + 100*s^2*w*x*y^2 - 100*s*w^2*x*y^2 + 12*w^3*x*y^2 - 
        6*s^2*x^2*y^2 + 100*s*w*x^2*y^2 + 2*w^2*x^2*y^2 - 12*s*x^3*y^2 - 
        4*w*x^3*y^2 + 15*x^4*y^2 - 20*s^3*y^3 - 4*s^2*w*y^3 + 4*s*w^2*y^3 + 
        20*w^3*y^3 - 12*s^2*x*y^3 - 56*s*w*x*y^3 + 4*w^2*x*y^3 - 
        12*s*x^2*y^3 - 4*w*x^2*y^3 - 20*x^3*y^3 + 15*s^2*y^4 + 6*s*w*y^4 - 
        5*w^2*y^4 + 18*s*x*y^4 + 6*w*x*y^4 + 15*x^2*y^4 - 6*s*y^5 - 2*w*y^5 - 
        6*x*y^5 + y^6 - 2*s^5*z + 34*s^4*w*z - 84*s^3*w^2*z + 68*s^2*w^3*z - 
        10*s*w^4*z - 6*w^5*z + 6*s^4*x*z + 24*s^3*w*x*z + 52*s^2*w^2*x*z - 
        72*s*w^3*x*z - 10*w^4*x*z - 4*s^3*x^2*z - 116*s^2*w*x^2*z + 
        52*s*w^2*x^2*z + 68*w^3*x^2*z - 4*s^2*x^3*z + 24*s*w*x^3*z - 
        84*w^2*x^3*z + 6*s*x^4*z + 34*w*x^4*z - 2*x^5*z + 6*s^4*y*z + 
        24*s^3*w*y*z + 52*s^2*w^2*y*z - 72*s*w^3*y*z - 10*w^4*y*z - 
        56*s^3*x*y*z - 88*s^2*w*x*y*z + 216*s*w^2*x*y*z - 72*w^3*x*y*z + 
        100*s^2*x^2*y*z - 88*s*w*x^2*y*z + 52*w^2*x^2*y*z - 56*s*x^3*y*z + 
        24*w*x^3*y*z + 6*x^4*y*z - 4*s^3*y^2*z - 116*s^2*w*y^2*z + 
        52*s*w^2*y^2*z + 68*w^3*y^2*z + 100*s^2*x*y^2*z - 88*s*w*x*y^2*z + 
        52*w^2*x*y^2*z + 100*s*x^2*y^2*z - 116*w*x^2*y^2*z - 4*x^3*y^2*z - 
        4*s^2*y^3*z + 24*s*w*y^3*z - 84*w^2*y^3*z - 56*s*x*y^3*z + 
        24*w*x*y^3*z - 4*x^2*y^3*z + 6*s*y^4*z + 34*w*y^4*z + 6*x*y^4*z - 
        2*y^5*z - 5*s^4*z^2 - 84*s^3*w*z^2 + 42*s^2*w^2*z^2 - 4*s*w^3*z^2 + 
        51*w^4*z^2 + 4*s^3*x*z^2 + 52*s^2*w*x*z^2 - 52*s*w^2*x*z^2 - 
        4*w^3*x*z^2 + 2*s^2*x^2*z^2 + 52*s*w*x^2*z^2 + 42*w^2*x^2*z^2 + 
        4*s*x^3*z^2 - 84*w*x^3*z^2 - 5*x^4*z^2 + 4*s^3*y*z^2 + 
        52*s^2*w*y*z^2 - 52*s*w^2*y*z^2 - 4*w^3*y*z^2 - 100*s^2*x*y*z^2 + 
        216*s*w*x*y*z^2 - 52*w^2*x*y*z^2 - 100*s*x^2*y*z^2 + 52*w*x^2*y*z^2 + 
        4*x^3*y*z^2 + 2*s^2*y^2*z^2 + 52*s*w*y^2*z^2 + 42*w^2*y^2*z^2 - 
        100*s*x*y^2*z^2 + 52*w*x*y^2*z^2 + 2*x^2*y^2*z^2 + 4*s*y^3*z^2 - 
        84*w*y^3*z^2 + 4*x*y^3*z^2 - 5*y^4*z^2 + 20*s^3*z^3 + 68*s^2*w*z^3 - 
        4*s*w^2*z^3 - 84*w^3*z^3 + 12*s^2*x*z^3 - 72*s*w*x*z^3 - 
        4*w^2*x*z^3 + 12*s*x^2*z^3 + 68*w*x^2*z^3 + 20*x^3*z^3 + 
        12*s^2*y*z^3 - 72*s*w*y*z^3 - 4*w^2*y*z^3 + 168*s*x*y*z^3 - 
        72*w*x*y*z^3 + 12*x^2*y*z^3 + 12*s*y^2*z^3 + 68*w*y^2*z^3 + 
        12*x*y^2*z^3 + 20*y^3*z^3 - 25*s^2*z^4 - 10*s*w*z^4 + 51*w^2*z^4 - 
        30*s*x*z^4 - 10*w*x*z^4 - 25*x^2*z^4 - 30*s*y*z^4 - 10*w*y*z^4 - 
        30*x*y*z^4 - 25*y^2*z^4 + 14*s*z^5 - 6*w*z^5 + 14*x*z^5 + 14*y*z^5 - 
        3*z^6)*I41[w, x, y, z])/OMEGA[s, w, x, y, z] + 
     (4*(s^6 - 6*s^5*w + 15*s^4*w^2 - 20*s^3*w^3 + 15*s^2*w^4 - 6*s*w^5 + 
        w^6 - 2*s^5*x + 6*s^4*w*x - 4*s^3*w^2*x - 4*s^2*w^3*x + 6*s*w^4*x - 
        2*w^5*x - 5*s^4*x^2 + 4*s^3*w*x^2 + 2*s^2*w^2*x^2 + 4*s*w^3*x^2 - 
        5*w^4*x^2 + 20*s^3*x^3 + 12*s^2*w*x^3 + 12*s*w^2*x^3 + 20*w^3*x^3 - 
        25*s^2*x^4 - 30*s*w*x^4 - 25*w^2*x^4 + 14*s*x^5 + 14*w*x^5 - 3*x^6 - 
        6*s^5*y + 18*s^4*w*y - 12*s^3*w^2*y - 12*s^2*w^3*y + 18*s*w^4*y - 
        6*w^5*y + 6*s^4*x*y - 56*s^3*w*x*y + 100*s^2*w^2*x*y - 56*s*w^3*x*y + 
        6*w^4*x*y + 4*s^3*x^2*y - 100*s^2*w*x^2*y - 100*s*w^2*x^2*y + 
        4*w^3*x^2*y + 12*s^2*x^3*y + 168*s*w*x^3*y + 12*w^2*x^3*y - 
        30*s*x^4*y - 30*w*x^4*y + 14*x^5*y + 15*s^4*y^2 - 12*s^3*w*y^2 - 
        6*s^2*w^2*y^2 - 12*s*w^3*y^2 + 15*w^4*y^2 - 4*s^3*x*y^2 + 
        100*s^2*w*x*y^2 + 100*s*w^2*x*y^2 - 4*w^3*x*y^2 + 2*s^2*x^2*y^2 - 
        100*s*w*x^2*y^2 + 2*w^2*x^2*y^2 + 12*s*x^3*y^2 + 12*w*x^3*y^2 - 
        25*x^4*y^2 - 20*s^3*y^3 - 12*s^2*w*y^3 - 12*s*w^2*y^3 - 20*w^3*y^3 - 
        4*s^2*x*y^3 - 56*s*w*x*y^3 - 4*w^2*x*y^3 + 4*s*x^2*y^3 + 
        4*w*x^2*y^3 + 20*x^3*y^3 + 15*s^2*y^4 + 18*s*w*y^4 + 15*w^2*y^4 + 
        6*s*x*y^4 + 6*w*x*y^4 - 5*x^2*y^4 - 6*s*y^5 - 6*w*y^5 - 2*x*y^5 + 
        y^6 - 2*s^5*z + 6*s^4*w*z - 4*s^3*w^2*z - 4*s^2*w^3*z + 6*s*w^4*z - 
        2*w^5*z + 34*s^4*x*z + 24*s^3*w*x*z - 116*s^2*w^2*x*z + 
        24*s*w^3*x*z + 34*w^4*x*z - 84*s^3*x^2*z + 52*s^2*w*x^2*z + 
        52*s*w^2*x^2*z - 84*w^3*x^2*z + 68*s^2*x^3*z - 72*s*w*x^3*z + 
        68*w^2*x^3*z - 10*s*x^4*z - 10*w*x^4*z - 6*x^5*z + 6*s^4*y*z - 
        56*s^3*w*y*z + 100*s^2*w^2*y*z - 56*s*w^3*y*z + 6*w^4*y*z + 
        24*s^3*x*y*z - 88*s^2*w*x*y*z - 88*s*w^2*x*y*z + 24*w^3*x*y*z + 
        52*s^2*x^2*y*z + 216*s*w*x^2*y*z + 52*w^2*x^2*y*z - 72*s*x^3*y*z - 
        72*w*x^3*y*z - 10*x^4*y*z - 4*s^3*y^2*z + 100*s^2*w*y^2*z + 
        100*s*w^2*y^2*z - 4*w^3*y^2*z - 116*s^2*x*y^2*z - 88*s*w*x*y^2*z - 
        116*w^2*x*y^2*z + 52*s*x^2*y^2*z + 52*w*x^2*y^2*z + 68*x^3*y^2*z - 
        4*s^2*y^3*z - 56*s*w*y^3*z - 4*w^2*y^3*z + 24*s*x*y^3*z + 
        24*w*x*y^3*z - 84*x^2*y^3*z + 6*s*y^4*z + 6*w*y^4*z + 34*x*y^4*z - 
        2*y^5*z - 5*s^4*z^2 + 4*s^3*w*z^2 + 2*s^2*w^2*z^2 + 4*s*w^3*z^2 - 
        5*w^4*z^2 - 84*s^3*x*z^2 + 52*s^2*w*x*z^2 + 52*s*w^2*x*z^2 - 
        84*w^3*x*z^2 + 42*s^2*x^2*z^2 - 52*s*w*x^2*z^2 + 42*w^2*x^2*z^2 - 
        4*s*x^3*z^2 - 4*w*x^3*z^2 + 51*x^4*z^2 + 4*s^3*y*z^2 - 
        100*s^2*w*y*z^2 - 100*s*w^2*y*z^2 + 4*w^3*y*z^2 + 52*s^2*x*y*z^2 + 
        216*s*w*x*y*z^2 + 52*w^2*x*y*z^2 - 52*s*x^2*y*z^2 - 52*w*x^2*y*z^2 - 
        4*x^3*y*z^2 + 2*s^2*y^2*z^2 - 100*s*w*y^2*z^2 + 2*w^2*y^2*z^2 + 
        52*s*x*y^2*z^2 + 52*w*x*y^2*z^2 + 42*x^2*y^2*z^2 + 4*s*y^3*z^2 + 
        4*w*y^3*z^2 - 84*x*y^3*z^2 - 5*y^4*z^2 + 20*s^3*z^3 + 12*s^2*w*z^3 + 
        12*s*w^2*z^3 + 20*w^3*z^3 + 68*s^2*x*z^3 - 72*s*w*x*z^3 + 
        68*w^2*x*z^3 - 4*s*x^2*z^3 - 4*w*x^2*z^3 - 84*x^3*z^3 + 
        12*s^2*y*z^3 + 168*s*w*y*z^3 + 12*w^2*y*z^3 - 72*s*x*y*z^3 - 
        72*w*x*y*z^3 - 4*x^2*y*z^3 + 12*s*y^2*z^3 + 12*w*y^2*z^3 + 
        68*x*y^2*z^3 + 20*y^3*z^3 - 25*s^2*z^4 - 30*s*w*z^4 - 25*w^2*z^4 - 
        10*s*x*z^4 - 10*w*x*z^4 + 51*x^2*z^4 - 30*s*y*z^4 - 30*w*y*z^4 - 
        10*x*y*z^4 - 25*y^2*z^4 + 14*s*z^5 + 14*w*z^5 - 6*x*z^5 + 14*y*z^5 - 
        3*z^6)*I41[x, w, y, z])/OMEGA[s, w, x, y, z] + 
     (4*(s^6 - 6*s^5*w + 15*s^4*w^2 - 20*s^3*w^3 + 15*s^2*w^4 - 6*s*w^5 + 
        w^6 - 6*s^5*x + 18*s^4*w*x - 12*s^3*w^2*x - 12*s^2*w^3*x + 
        18*s*w^4*x - 6*w^5*x + 15*s^4*x^2 - 12*s^3*w*x^2 - 6*s^2*w^2*x^2 - 
        12*s*w^3*x^2 + 15*w^4*x^2 - 20*s^3*x^3 - 12*s^2*w*x^3 - 
        12*s*w^2*x^3 - 20*w^3*x^3 + 15*s^2*x^4 + 18*s*w*x^4 + 15*w^2*x^4 - 
        6*s*x^5 - 6*w*x^5 + x^6 - 2*s^5*y + 6*s^4*w*y - 4*s^3*w^2*y - 
        4*s^2*w^3*y + 6*s*w^4*y - 2*w^5*y + 6*s^4*x*y - 56*s^3*w*x*y + 
        100*s^2*w^2*x*y - 56*s*w^3*x*y + 6*w^4*x*y - 4*s^3*x^2*y + 
        100*s^2*w*x^2*y + 100*s*w^2*x^2*y - 4*w^3*x^2*y - 4*s^2*x^3*y - 
        56*s*w*x^3*y - 4*w^2*x^3*y + 6*s*x^4*y + 6*w*x^4*y - 2*x^5*y - 
        5*s^4*y^2 + 4*s^3*w*y^2 + 2*s^2*w^2*y^2 + 4*s*w^3*y^2 - 5*w^4*y^2 + 
        4*s^3*x*y^2 - 100*s^2*w*x*y^2 - 100*s*w^2*x*y^2 + 4*w^3*x*y^2 + 
        2*s^2*x^2*y^2 - 100*s*w*x^2*y^2 + 2*w^2*x^2*y^2 + 4*s*x^3*y^2 + 
        4*w*x^3*y^2 - 5*x^4*y^2 + 20*s^3*y^3 + 12*s^2*w*y^3 + 12*s*w^2*y^3 + 
        20*w^3*y^3 + 12*s^2*x*y^3 + 168*s*w*x*y^3 + 12*w^2*x*y^3 + 
        12*s*x^2*y^3 + 12*w*x^2*y^3 + 20*x^3*y^3 - 25*s^2*y^4 - 30*s*w*y^4 - 
        25*w^2*y^4 - 30*s*x*y^4 - 30*w*x*y^4 - 25*x^2*y^4 + 14*s*y^5 + 
        14*w*y^5 + 14*x*y^5 - 3*y^6 - 2*s^5*z + 6*s^4*w*z - 4*s^3*w^2*z - 
        4*s^2*w^3*z + 6*s*w^4*z - 2*w^5*z + 6*s^4*x*z - 56*s^3*w*x*z + 
        100*s^2*w^2*x*z - 56*s*w^3*x*z + 6*w^4*x*z - 4*s^3*x^2*z + 
        100*s^2*w*x^2*z + 100*s*w^2*x^2*z - 4*w^3*x^2*z - 4*s^2*x^3*z - 
        56*s*w*x^3*z - 4*w^2*x^3*z + 6*s*x^4*z + 6*w*x^4*z - 2*x^5*z + 
        34*s^4*y*z + 24*s^3*w*y*z - 116*s^2*w^2*y*z + 24*s*w^3*y*z + 
        34*w^4*y*z + 24*s^3*x*y*z - 88*s^2*w*x*y*z - 88*s*w^2*x*y*z + 
        24*w^3*x*y*z - 116*s^2*x^2*y*z - 88*s*w*x^2*y*z - 116*w^2*x^2*y*z + 
        24*s*x^3*y*z + 24*w*x^3*y*z + 34*x^4*y*z - 84*s^3*y^2*z + 
        52*s^2*w*y^2*z + 52*s*w^2*y^2*z - 84*w^3*y^2*z + 52*s^2*x*y^2*z + 
        216*s*w*x*y^2*z + 52*w^2*x*y^2*z + 52*s*x^2*y^2*z + 52*w*x^2*y^2*z - 
        84*x^3*y^2*z + 68*s^2*y^3*z - 72*s*w*y^3*z + 68*w^2*y^3*z - 
        72*s*x*y^3*z - 72*w*x*y^3*z + 68*x^2*y^3*z - 10*s*y^4*z - 
        10*w*y^4*z - 10*x*y^4*z - 6*y^5*z - 5*s^4*z^2 + 4*s^3*w*z^2 + 
        2*s^2*w^2*z^2 + 4*s*w^3*z^2 - 5*w^4*z^2 + 4*s^3*x*z^2 - 
        100*s^2*w*x*z^2 - 100*s*w^2*x*z^2 + 4*w^3*x*z^2 + 2*s^2*x^2*z^2 - 
        100*s*w*x^2*z^2 + 2*w^2*x^2*z^2 + 4*s*x^3*z^2 + 4*w*x^3*z^2 - 
        5*x^4*z^2 - 84*s^3*y*z^2 + 52*s^2*w*y*z^2 + 52*s*w^2*y*z^2 - 
        84*w^3*y*z^2 + 52*s^2*x*y*z^2 + 216*s*w*x*y*z^2 + 52*w^2*x*y*z^2 + 
        52*s*x^2*y*z^2 + 52*w*x^2*y*z^2 - 84*x^3*y*z^2 + 42*s^2*y^2*z^2 - 
        52*s*w*y^2*z^2 + 42*w^2*y^2*z^2 - 52*s*x*y^2*z^2 - 52*w*x*y^2*z^2 + 
        42*x^2*y^2*z^2 - 4*s*y^3*z^2 - 4*w*y^3*z^2 - 4*x*y^3*z^2 + 
        51*y^4*z^2 + 20*s^3*z^3 + 12*s^2*w*z^3 + 12*s*w^2*z^3 + 20*w^3*z^3 + 
        12*s^2*x*z^3 + 168*s*w*x*z^3 + 12*w^2*x*z^3 + 12*s*x^2*z^3 + 
        12*w*x^2*z^3 + 20*x^3*z^3 + 68*s^2*y*z^3 - 72*s*w*y*z^3 + 
        68*w^2*y*z^3 - 72*s*x*y*z^3 - 72*w*x*y*z^3 + 68*x^2*y*z^3 - 
        4*s*y^2*z^3 - 4*w*y^2*z^3 - 4*x*y^2*z^3 - 84*y^3*z^3 - 25*s^2*z^4 - 
        30*s*w*z^4 - 25*w^2*z^4 - 30*s*x*z^4 - 30*w*x*z^4 - 25*x^2*z^4 - 
        10*s*y*z^4 - 10*w*y*z^4 - 10*x*y*z^4 + 51*y^2*z^4 + 14*s*z^5 + 
        14*w*z^5 + 14*x*z^5 - 6*y*z^5 - 3*z^6)*I41[y, w, x, z])/
      OMEGA[s, w, x, y, z] + (16*z*(3*s^5 - 9*s^4*w + 6*s^3*w^2 + 6*s^2*w^3 - 
        9*s*w^4 + 3*w^5 - 9*s^4*x + 20*s^3*w*x - 22*s^2*w^2*x + 20*s*w^3*x - 
        9*w^4*x + 6*s^3*x^2 - 22*s^2*w*x^2 - 22*s*w^2*x^2 + 6*w^3*x^2 + 
        6*s^2*x^3 + 20*s*w*x^3 + 6*w^2*x^3 - 9*s*x^4 - 9*w*x^4 + 3*x^5 - 
        9*s^4*y + 20*s^3*w*y - 22*s^2*w^2*y + 20*s*w^3*y - 9*w^4*y + 
        20*s^3*x*y + 12*s^2*w*x*y + 12*s*w^2*x*y + 20*w^3*x*y - 
        22*s^2*x^2*y + 12*s*w*x^2*y - 22*w^2*x^2*y + 20*s*x^3*y + 
        20*w*x^3*y - 9*x^4*y + 6*s^3*y^2 - 22*s^2*w*y^2 - 22*s*w^2*y^2 + 
        6*w^3*y^2 - 22*s^2*x*y^2 + 12*s*w*x*y^2 - 22*w^2*x*y^2 - 
        22*s*x^2*y^2 - 22*w*x^2*y^2 + 6*x^3*y^2 + 6*s^2*y^3 + 20*s*w*y^3 + 
        6*w^2*y^3 + 20*s*x*y^3 + 20*w*x*y^3 + 6*x^2*y^3 - 9*s*y^4 - 9*w*y^4 - 
        9*x*y^4 + 3*y^5 - 9*s^4*z + 20*s^3*w*z - 22*s^2*w^2*z + 20*s*w^3*z - 
        9*w^4*z + 20*s^3*x*z + 12*s^2*w*x*z + 12*s*w^2*x*z + 20*w^3*x*z - 
        22*s^2*x^2*z + 12*s*w*x^2*z - 22*w^2*x^2*z + 20*s*x^3*z + 
        20*w*x^3*z - 9*x^4*z + 20*s^3*y*z + 12*s^2*w*y*z + 12*s*w^2*y*z + 
        20*w^3*y*z + 12*s^2*x*y*z - 216*s*w*x*y*z + 12*w^2*x*y*z + 
        12*s*x^2*y*z + 12*w*x^2*y*z + 20*x^3*y*z - 22*s^2*y^2*z + 
        12*s*w*y^2*z - 22*w^2*y^2*z + 12*s*x*y^2*z + 12*w*x*y^2*z - 
        22*x^2*y^2*z + 20*s*y^3*z + 20*w*y^3*z + 20*x*y^3*z - 9*y^4*z + 
        6*s^3*z^2 - 22*s^2*w*z^2 - 22*s*w^2*z^2 + 6*w^3*z^2 - 22*s^2*x*z^2 + 
        12*s*w*x*z^2 - 22*w^2*x*z^2 - 22*s*x^2*z^2 - 22*w*x^2*z^2 + 
        6*x^3*z^2 - 22*s^2*y*z^2 + 12*s*w*y*z^2 - 22*w^2*y*z^2 + 
        12*s*x*y*z^2 + 12*w*x*y*z^2 - 22*x^2*y*z^2 - 22*s*y^2*z^2 - 
        22*w*y^2*z^2 - 22*x*y^2*z^2 + 6*y^3*z^2 + 6*s^2*z^3 + 20*s*w*z^3 + 
        6*w^2*z^3 + 20*s*x*z^3 + 20*w*x*z^3 + 6*x^2*z^3 + 20*s*y*z^3 + 
        20*w*y*z^3 + 20*x*y*z^3 + 6*y^2*z^3 - 9*s*z^4 - 9*w*z^4 - 9*x*z^4 - 
        9*y*z^4 + 3*z^5)*I41[z, w, x, y])/OMEGA[s, w, x, y, z] - 
     ((s^7 - 3*s^6*w - 3*s^5*w^2 + 25*s^4*w^3 - 45*s^3*w^4 + 39*s^2*w^5 - 
        17*s*w^6 + 3*w^7 - 3*s^6*x + 14*s^5*w*x - 41*s^4*w^2*x + 
        84*s^3*w^3*x - 101*s^2*w^4*x + 62*s*w^5*x - 15*w^6*x - 3*s^5*x^2 - 
        41*s^4*w*x^2 + 50*s^3*w^2*x^2 + 62*s^2*w^3*x^2 - 95*s*w^4*x^2 + 
        27*w^5*x^2 + 25*s^4*x^3 + 84*s^3*w*x^3 + 62*s^2*w^2*x^3 + 
        100*s*w^3*x^3 - 15*w^4*x^3 - 45*s^3*x^4 - 101*s^2*w*x^4 - 
        95*s*w^2*x^4 - 15*w^3*x^4 + 39*s^2*x^5 + 62*s*w*x^5 + 27*w^2*x^5 - 
        17*s*x^6 - 15*w*x^6 + 3*x^7 - 7*s^6*y + 6*s^5*w*y + 27*s^4*w^2*y - 
        28*s^3*w^3*y - 33*s^2*w^4*y + 54*s*w^5*y - 19*w^6*y + 6*s^5*x*y - 
        62*s^4*w*x*y - 36*s^3*w^2*x*y + 292*s^2*w^3*x*y - 258*s*w^4*x*y + 
        58*w^5*x*y + 27*s^4*x^2*y - 36*s^3*w*x^2*y - 902*s^2*w^2*x^2*y + 
        204*s*w^3*x^2*y - 61*w^4*x^2*y - 28*s^3*x^3*y + 292*s^2*w*x^3*y + 
        204*s*w^2*x^3*y + 44*w^3*x^3*y - 33*s^2*x^4*y - 258*s*w*x^4*y - 
        61*w^2*x^4*y + 54*s*x^5*y + 58*w*x^5*y - 19*x^6*y + 21*s^5*y^2 + 
        15*s^4*w*y^2 - 30*s^3*w^2*y^2 - 18*s^2*w^3*y^2 - 39*s*w^4*y^2 + 
        51*w^5*y^2 + 15*s^4*x*y^2 + 140*s^3*w*x*y^2 + 306*s^2*w^2*x*y^2 + 
        380*s*w^3*x*y^2 - 73*w^4*x*y^2 - 30*s^3*x^2*y^2 + 306*s^2*w*x^2*y^2 - 
        298*s*w^2*x^2*y^2 + 22*w^3*x^2*y^2 - 18*s^2*x^3*y^2 + 
        380*s*w*x^3*y^2 + 22*w^2*x^3*y^2 - 39*s*x^4*y^2 - 73*w*x^4*y^2 + 
        51*x^5*y^2 - 35*s^4*y^3 - 60*s^3*w*y^3 - 42*s^2*w^2*y^3 - 
        44*s*w^3*y^3 - 75*w^4*y^3 - 60*s^3*x*y^3 - 188*s^2*w*x*y^3 - 
        276*s*w^2*x*y^3 + 12*w^3*x*y^3 - 42*s^2*x^2*y^3 - 276*s*w*x^2*y^3 - 
        2*w^2*x^2*y^3 - 44*s*x^3*y^3 + 12*w*x^3*y^3 - 75*x^4*y^3 + 
        35*s^3*y^4 + 75*s^2*w*y^4 + 81*s*w^2*y^4 + 65*w^3*y^4 + 
        75*s^2*x*y^4 + 134*s*w*x*y^4 + 47*w^2*x*y^4 + 81*s*x^2*y^4 + 
        47*w*x^2*y^4 + 65*x^3*y^4 - 21*s^2*y^5 - 42*s*w*y^5 - 33*w^2*y^5 - 
        42*s*x*y^5 - 38*w*x*y^5 - 33*x^2*y^5 + 7*s*y^6 + 9*w*y^6 + 9*x*y^6 - 
        y^7 - 5*s^6*z + 18*s^5*w*z - 31*s^4*w^2*z + 44*s^3*w^3*z - 
        51*s^2*w^4*z + 34*s*w^5*z - 9*w^6*z + 18*s^5*x*z + 230*s^4*w*x*z - 
        236*s^3*w^2*x*z - 212*s^2*w^3*x*z + 122*s*w^4*x*z + 78*w^5*x*z - 
        31*s^4*x^2*z - 236*s^3*w*x^2*z + 398*s^2*w^2*x^2*z - 
        156*s*w^3*x^2*z - 231*w^4*x^2*z + 44*s^3*x^3*z - 212*s^2*w*x^3*z - 
        156*s*w^2*x^3*z + 324*w^3*x^3*z - 51*s^2*x^4*z + 122*s*w*x^4*z - 
        231*w^2*x^4*z + 34*s*x^5*z + 78*w*x^5*z - 9*x^6*z + 18*s^5*y*z - 
        74*s^4*w*y*z - 44*s^3*w^2*y*z + 268*s^2*w^3*y*z - 198*s*w^4*y*z + 
        30*w^5*y*z - 74*s^4*x*y*z - 136*s^3*w*x*y*z + 308*s^2*w^2*x*y*z - 
        552*s*w^3*x*y*z - 58*w^4*x*y*z - 44*s^3*x^2*y*z + 308*s^2*w*x^2*y*z + 
        1244*s*w^2*x^2*y*z + 28*w^3*x^2*y*z + 268*s^2*x^3*y*z - 
        552*s*w*x^3*y*z + 28*w^2*x^3*y*z - 198*s*x^4*y*z - 58*w*x^4*y*z + 
        30*x^5*y*z - 15*s^4*y^2*z + 148*s^3*w*y^2*z + 302*s^2*w^2*y^2*z + 
        356*s*w^3*y^2*z - 23*w^4*y^2*z + 148*s^3*x*y^2*z - 
        812*s^2*w*x*y^2*z - 420*s*w^2*x*y^2*z + 60*w^3*x*y^2*z + 
        302*s^2*x^2*y^2*z - 420*s*w*x^2*y^2*z + 310*w^2*x^2*y^2*z + 
        356*s*x^3*y^2*z + 60*w*x^3*y^2*z - 23*x^4*y^2*z - 20*s^3*y^3*z - 
        180*s^2*w*y^3*z - 284*s*w^2*y^3*z - 28*w^3*y^3*z - 180*s^2*x*y^3*z + 
        472*s*w*x*y^3*z - 292*w^2*x*y^3*z - 284*s*x^2*y^3*z - 
        292*w*x^2*y^3*z - 28*x^3*y^3*z + 45*s^2*y^4*z + 122*s*w*y^4*z + 
        57*w^2*y^4*z + 122*s*x*y^4*z + 246*w*x*y^4*z + 57*x^2*y^4*z - 
        30*s*y^5*z - 34*w*y^5*z - 34*x*y^5*z + 7*y^6*z + 9*s^5*z^2 - 
        53*s^4*w*z^2 + 42*s^3*w^2*z^2 + 38*s^2*w^3*z^2 - 35*s*w^4*z^2 - 
        w^5*z^2 - 53*s^4*x*z^2 - 452*s^3*w*x*z^2 + 378*s^2*w^2*x*z^2 - 
        20*s*w^3*x*z^2 - 109*w^4*x*z^2 + 42*s^3*x^2*z^2 + 378*s^2*w*x^2*z^2 - 
        18*s*w^2*x^2*z^2 + 110*w^3*x^2*z^2 + 38*s^2*x^3*z^2 - 
        20*s*w*x^3*z^2 + 110*w^2*x^3*z^2 - 35*s*x^4*z^2 - 109*w*x^4*z^2 - 
        x^5*z^2 - 9*s^4*y*z^2 + 76*s^3*w*y*z^2 - 702*s^2*w^2*y*z^2 - 
        132*s*w^3*y*z^2 - w^4*y*z^2 + 76*s^3*x*y*z^2 + 588*s^2*w*x*y*z^2 + 
        708*s*w^2*x*y*z^2 + 164*w^3*x*y*z^2 - 702*s^2*x^2*y*z^2 + 
        708*s*w*x^2*y*z^2 - 710*w^2*x^2*y*z^2 - 132*s*x^3*y*z^2 + 
        164*w*x^3*y*z^2 - x^4*y*z^2 - 6*s^3*y^2*z^2 + 106*s^2*w*y^2*z^2 - 
        98*s*w^2*y^2*z^2 - 2*w^3*y^2*z^2 + 106*s^2*x*y^2*z^2 - 
        140*s*w*x*y^2*z^2 + 290*w^2*x*y^2*z^2 - 98*s*x^2*y^2*z^2 + 
        290*w*x^2*y^2*z^2 - 2*x^3*y^2*z^2 - 18*s^2*y^3*z^2 - 
        164*s*w*y^3*z^2 - 10*w^2*y^3*z^2 - 164*s*x*y^3*z^2 - 
        508*w*x*y^3*z^2 - 10*x^2*y^3*z^2 + 45*s*y^4*z^2 + 35*w*y^4*z^2 + 
        35*x*y^4*z^2 - 21*y^5*z^2 - 5*s^4*z^3 + 92*s^3*w*z^3 + 
        58*s^2*w^2*z^3 + 76*s*w^3*z^3 + 35*w^4*z^3 + 92*s^3*x*z^3 + 
        156*s^2*w*x*z^3 - 268*s*w^2*x*z^3 + 20*w^3*x*z^3 + 58*s^2*x^2*z^3 - 
        268*s*w*x^2*z^3 + 18*w^2*x^2*z^3 + 76*s*x^3*z^3 + 20*w*x^3*z^3 + 
        35*x^4*z^3 - 4*s^3*y*z^3 + 92*s^2*w*y*z^3 + 404*s*w^2*y*z^3 + 
        20*w^3*y*z^3 + 92*s^2*x*y*z^3 - 520*s*w*x*y*z^3 - 84*w^2*x*y*z^3 + 
        404*s*x^2*y*z^3 - 84*w*x^2*y*z^3 + 20*x^3*y*z^3 - 6*s^2*y^2*z^3 + 
        180*s*w*y^2*z^3 + 18*w^2*y^2*z^3 + 180*s*x*y^2*z^3 + 
        428*w*x*y^2*z^3 + 18*x^2*y^2*z^3 - 20*s*y^3*z^3 + 20*w*y^3*z^3 + 
        20*x*y^3*z^3 + 35*y^4*z^3 - 5*s^3*z^4 - 93*s^2*w*z^4 - 
        103*s*w^2*z^4 - 55*w^3*z^4 - 93*s^2*x*z^4 + 54*s*w*x*z^4 + 
        39*w^2*x*z^4 - 103*s*x^2*z^4 + 39*w*x^2*z^4 - 55*x^3*z^4 - 
        9*s^2*y*z^4 - 146*s*w*y*z^4 - 69*w^2*y*z^4 - 146*s*x*y*z^4 - 
        126*w*x*y*z^4 - 69*x^2*y*z^4 - 15*s*y^2*z^4 - 65*w*y^2*z^4 - 
        65*x*y^2*z^4 - 35*y^3*z^4 + 9*s^2*z^5 + 50*s*w*z^5 + 37*w^2*z^5 + 
        50*s*x*z^5 - 2*w*x*z^5 + 37*x^2*z^5 + 18*s*y*z^5 + 46*w*y*z^5 + 
        46*x*y*z^5 + 21*y^2*z^5 - 5*s*z^6 - 11*w*z^6 - 11*x*z^6 - 7*y*z^6 + 
        z^7)*I412[w, x, y, z])/OMEGA[s, w, x, y, z] - 
     ((s^7 - 3*s^6*w - 3*s^5*w^2 + 25*s^4*w^3 - 45*s^3*w^4 + 39*s^2*w^5 - 
        17*s*w^6 + 3*w^7 - 7*s^6*x + 6*s^5*w*x + 27*s^4*w^2*x - 
        28*s^3*w^3*x - 33*s^2*w^4*x + 54*s*w^5*x - 19*w^6*x + 21*s^5*x^2 + 
        15*s^4*w*x^2 - 30*s^3*w^2*x^2 - 18*s^2*w^3*x^2 - 39*s*w^4*x^2 + 
        51*w^5*x^2 - 35*s^4*x^3 - 60*s^3*w*x^3 - 42*s^2*w^2*x^3 - 
        44*s*w^3*x^3 - 75*w^4*x^3 + 35*s^3*x^4 + 75*s^2*w*x^4 + 
        81*s*w^2*x^4 + 65*w^3*x^4 - 21*s^2*x^5 - 42*s*w*x^5 - 33*w^2*x^5 + 
        7*s*x^6 + 9*w*x^6 - x^7 - 3*s^6*y + 14*s^5*w*y - 41*s^4*w^2*y + 
        84*s^3*w^3*y - 101*s^2*w^4*y + 62*s*w^5*y - 15*w^6*y + 6*s^5*x*y - 
        62*s^4*w*x*y - 36*s^3*w^2*x*y + 292*s^2*w^3*x*y - 258*s*w^4*x*y + 
        58*w^5*x*y + 15*s^4*x^2*y + 140*s^3*w*x^2*y + 306*s^2*w^2*x^2*y + 
        380*s*w^3*x^2*y - 73*w^4*x^2*y - 60*s^3*x^3*y - 188*s^2*w*x^3*y - 
        276*s*w^2*x^3*y + 12*w^3*x^3*y + 75*s^2*x^4*y + 134*s*w*x^4*y + 
        47*w^2*x^4*y - 42*s*x^5*y - 38*w*x^5*y + 9*x^6*y - 3*s^5*y^2 - 
        41*s^4*w*y^2 + 50*s^3*w^2*y^2 + 62*s^2*w^3*y^2 - 95*s*w^4*y^2 + 
        27*w^5*y^2 + 27*s^4*x*y^2 - 36*s^3*w*x*y^2 - 902*s^2*w^2*x*y^2 + 
        204*s*w^3*x*y^2 - 61*w^4*x*y^2 - 30*s^3*x^2*y^2 + 306*s^2*w*x^2*y^2 - 
        298*s*w^2*x^2*y^2 + 22*w^3*x^2*y^2 - 42*s^2*x^3*y^2 - 
        276*s*w*x^3*y^2 - 2*w^2*x^3*y^2 + 81*s*x^4*y^2 + 47*w*x^4*y^2 - 
        33*x^5*y^2 + 25*s^4*y^3 + 84*s^3*w*y^3 + 62*s^2*w^2*y^3 + 
        100*s*w^3*y^3 - 15*w^4*y^3 - 28*s^3*x*y^3 + 292*s^2*w*x*y^3 + 
        204*s*w^2*x*y^3 + 44*w^3*x*y^3 - 18*s^2*x^2*y^3 + 380*s*w*x^2*y^3 + 
        22*w^2*x^2*y^3 - 44*s*x^3*y^3 + 12*w*x^3*y^3 + 65*x^4*y^3 - 
        45*s^3*y^4 - 101*s^2*w*y^4 - 95*s*w^2*y^4 - 15*w^3*y^4 - 
        33*s^2*x*y^4 - 258*s*w*x*y^4 - 61*w^2*x*y^4 - 39*s*x^2*y^4 - 
        73*w*x^2*y^4 - 75*x^3*y^4 + 39*s^2*y^5 + 62*s*w*y^5 + 27*w^2*y^5 + 
        54*s*x*y^5 + 58*w*x*y^5 + 51*x^2*y^5 - 17*s*y^6 - 15*w*y^6 - 
        19*x*y^6 + 3*y^7 - 5*s^6*z + 18*s^5*w*z - 31*s^4*w^2*z + 
        44*s^3*w^3*z - 51*s^2*w^4*z + 34*s*w^5*z - 9*w^6*z + 18*s^5*x*z - 
        74*s^4*w*x*z - 44*s^3*w^2*x*z + 268*s^2*w^3*x*z - 198*s*w^4*x*z + 
        30*w^5*x*z - 15*s^4*x^2*z + 148*s^3*w*x^2*z + 302*s^2*w^2*x^2*z + 
        356*s*w^3*x^2*z - 23*w^4*x^2*z - 20*s^3*x^3*z - 180*s^2*w*x^3*z - 
        284*s*w^2*x^3*z - 28*w^3*x^3*z + 45*s^2*x^4*z + 122*s*w*x^4*z + 
        57*w^2*x^4*z - 30*s*x^5*z - 34*w*x^5*z + 7*x^6*z + 18*s^5*y*z + 
        230*s^4*w*y*z - 236*s^3*w^2*y*z - 212*s^2*w^3*y*z + 122*s*w^4*y*z + 
        78*w^5*y*z - 74*s^4*x*y*z - 136*s^3*w*x*y*z + 308*s^2*w^2*x*y*z - 
        552*s*w^3*x*y*z - 58*w^4*x*y*z + 148*s^3*x^2*y*z - 
        812*s^2*w*x^2*y*z - 420*s*w^2*x^2*y*z + 60*w^3*x^2*y*z - 
        180*s^2*x^3*y*z + 472*s*w*x^3*y*z - 292*w^2*x^3*y*z + 122*s*x^4*y*z + 
        246*w*x^4*y*z - 34*x^5*y*z - 31*s^4*y^2*z - 236*s^3*w*y^2*z + 
        398*s^2*w^2*y^2*z - 156*s*w^3*y^2*z - 231*w^4*y^2*z - 
        44*s^3*x*y^2*z + 308*s^2*w*x*y^2*z + 1244*s*w^2*x*y^2*z + 
        28*w^3*x*y^2*z + 302*s^2*x^2*y^2*z - 420*s*w*x^2*y^2*z + 
        310*w^2*x^2*y^2*z - 284*s*x^3*y^2*z - 292*w*x^3*y^2*z + 
        57*x^4*y^2*z + 44*s^3*y^3*z - 212*s^2*w*y^3*z - 156*s*w^2*y^3*z + 
        324*w^3*y^3*z + 268*s^2*x*y^3*z - 552*s*w*x*y^3*z + 28*w^2*x*y^3*z + 
        356*s*x^2*y^3*z + 60*w*x^2*y^3*z - 28*x^3*y^3*z - 51*s^2*y^4*z + 
        122*s*w*y^4*z - 231*w^2*y^4*z - 198*s*x*y^4*z - 58*w*x*y^4*z - 
        23*x^2*y^4*z + 34*s*y^5*z + 78*w*y^5*z + 30*x*y^5*z - 9*y^6*z + 
        9*s^5*z^2 - 53*s^4*w*z^2 + 42*s^3*w^2*z^2 + 38*s^2*w^3*z^2 - 
        35*s*w^4*z^2 - w^5*z^2 - 9*s^4*x*z^2 + 76*s^3*w*x*z^2 - 
        702*s^2*w^2*x*z^2 - 132*s*w^3*x*z^2 - w^4*x*z^2 - 6*s^3*x^2*z^2 + 
        106*s^2*w*x^2*z^2 - 98*s*w^2*x^2*z^2 - 2*w^3*x^2*z^2 - 
        18*s^2*x^3*z^2 - 164*s*w*x^3*z^2 - 10*w^2*x^3*z^2 + 45*s*x^4*z^2 + 
        35*w*x^4*z^2 - 21*x^5*z^2 - 53*s^4*y*z^2 - 452*s^3*w*y*z^2 + 
        378*s^2*w^2*y*z^2 - 20*s*w^3*y*z^2 - 109*w^4*y*z^2 + 76*s^3*x*y*z^2 + 
        588*s^2*w*x*y*z^2 + 708*s*w^2*x*y*z^2 + 164*w^3*x*y*z^2 + 
        106*s^2*x^2*y*z^2 - 140*s*w*x^2*y*z^2 + 290*w^2*x^2*y*z^2 - 
        164*s*x^3*y*z^2 - 508*w*x^3*y*z^2 + 35*x^4*y*z^2 + 42*s^3*y^2*z^2 + 
        378*s^2*w*y^2*z^2 - 18*s*w^2*y^2*z^2 + 110*w^3*y^2*z^2 - 
        702*s^2*x*y^2*z^2 + 708*s*w*x*y^2*z^2 - 710*w^2*x*y^2*z^2 - 
        98*s*x^2*y^2*z^2 + 290*w*x^2*y^2*z^2 - 10*x^3*y^2*z^2 + 
        38*s^2*y^3*z^2 - 20*s*w*y^3*z^2 + 110*w^2*y^3*z^2 - 132*s*x*y^3*z^2 + 
        164*w*x*y^3*z^2 - 2*x^2*y^3*z^2 - 35*s*y^4*z^2 - 109*w*y^4*z^2 - 
        x*y^4*z^2 - y^5*z^2 - 5*s^4*z^3 + 92*s^3*w*z^3 + 58*s^2*w^2*z^3 + 
        76*s*w^3*z^3 + 35*w^4*z^3 - 4*s^3*x*z^3 + 92*s^2*w*x*z^3 + 
        404*s*w^2*x*z^3 + 20*w^3*x*z^3 - 6*s^2*x^2*z^3 + 180*s*w*x^2*z^3 + 
        18*w^2*x^2*z^3 - 20*s*x^3*z^3 + 20*w*x^3*z^3 + 35*x^4*z^3 + 
        92*s^3*y*z^3 + 156*s^2*w*y*z^3 - 268*s*w^2*y*z^3 + 20*w^3*y*z^3 + 
        92*s^2*x*y*z^3 - 520*s*w*x*y*z^3 - 84*w^2*x*y*z^3 + 180*s*x^2*y*z^3 + 
        428*w*x^2*y*z^3 + 20*x^3*y*z^3 + 58*s^2*y^2*z^3 - 268*s*w*y^2*z^3 + 
        18*w^2*y^2*z^3 + 404*s*x*y^2*z^3 - 84*w*x*y^2*z^3 + 18*x^2*y^2*z^3 + 
        76*s*y^3*z^3 + 20*w*y^3*z^3 + 20*x*y^3*z^3 + 35*y^4*z^3 - 5*s^3*z^4 - 
        93*s^2*w*z^4 - 103*s*w^2*z^4 - 55*w^3*z^4 - 9*s^2*x*z^4 - 
        146*s*w*x*z^4 - 69*w^2*x*z^4 - 15*s*x^2*z^4 - 65*w*x^2*z^4 - 
        35*x^3*z^4 - 93*s^2*y*z^4 + 54*s*w*y*z^4 + 39*w^2*y*z^4 - 
        146*s*x*y*z^4 - 126*w*x*y*z^4 - 65*x^2*y*z^4 - 103*s*y^2*z^4 + 
        39*w*y^2*z^4 - 69*x*y^2*z^4 - 55*y^3*z^4 + 9*s^2*z^5 + 50*s*w*z^5 + 
        37*w^2*z^5 + 18*s*x*z^5 + 46*w*x*z^5 + 21*x^2*z^5 + 50*s*y*z^5 - 
        2*w*y*z^5 + 46*x*y*z^5 + 37*y^2*z^5 - 5*s*z^6 - 11*w*z^6 - 7*x*z^6 - 
        11*y*z^6 + z^7)*I412[w, y, x, z])/OMEGA[s, w, x, y, z] + 
     (8*z*(-s^6 - 4*s^5*w + 23*s^4*w^2 - 32*s^3*w^3 + 13*s^2*w^4 + 4*s*w^5 - 
        3*w^6 + 5*s^5*x + 5*s^4*w*x - 22*s^3*w^2*x + 18*s^2*w^3*x - 
        15*s*w^4*x + 9*w^5*x - 10*s^4*x^2 + 12*s^3*w*x^2 + 32*s^2*w^2*x^2 + 
        36*s*w^3*x^2 - 6*w^4*x^2 + 10*s^3*x^3 - 26*s^2*w*x^3 - 42*s*w^2*x^3 - 
        6*w^3*x^3 - 5*s^2*x^4 + 16*s*w*x^4 + 9*w^2*x^4 + s*x^5 - 3*w*x^5 + 
        5*s^5*y + 5*s^4*w*y - 22*s^3*w^2*y + 18*s^2*w^3*y - 15*s*w^4*y + 
        9*w^5*y - 12*s^4*x*y - 24*s^3*w*x*y - 72*s*w^3*x*y - 20*w^4*x*y + 
        6*s^3*x^2*y + 10*s^2*w*x^2*y + 26*s*w^2*x^2*y + 22*w^3*x^2*y + 
        4*s^2*x^3*y - 20*w^2*x^3*y - 3*s*x^4*y + 9*w*x^4*y - 10*s^4*y^2 + 
        12*s^3*w*y^2 + 32*s^2*w^2*y^2 + 36*s*w^3*y^2 - 6*w^4*y^2 + 
        6*s^3*x*y^2 + 10*s^2*w*x*y^2 + 26*s*w^2*x*y^2 + 22*w^3*x*y^2 + 
        2*s^2*x^2*y^2 - 32*s*w*x^2*y^2 + 22*w^2*x^2*y^2 + 2*s*x^3*y^2 - 
        6*w*x^3*y^2 + 10*s^3*y^3 - 26*s^2*w*y^3 - 42*s*w^2*y^3 - 6*w^3*y^3 + 
        4*s^2*x*y^3 - 20*w^2*x*y^3 + 2*s*x^2*y^3 - 6*w*x^2*y^3 - 5*s^2*y^4 + 
        16*s*w*y^4 + 9*w^2*y^4 - 3*s*x*y^4 + 9*w*x*y^4 + s*y^5 - 3*w*y^5 + 
        4*s^5*z - 2*s^4*w*z + 4*s^2*w^3*z - 20*s*w^4*z + 14*w^5*z - 
        9*s^4*x*z - 44*s^3*w*x*z - 38*s^2*w^2*x*z - 12*s*w^3*x*z - 
        25*w^4*x*z + 4*s^3*x^2*z + 64*s^2*w*x^2*z - 12*s*w^2*x^2*z + 
        8*w^3*x^2*z + 2*s^2*x^3*z - 20*s*w*x^3*z + 2*w^2*x^3*z + 2*w*x^4*z - 
        x^5*z - 9*s^4*y*z - 44*s^3*w*y*z - 38*s^2*w^2*y*z - 12*s*w^3*y*z - 
        25*w^4*y*z + 56*s^3*x*y*z + 64*s^2*w*x*y*z + 216*s*w^2*x*y*z + 
        48*w^3*x*y*z - 50*s^2*x^2*y*z - 12*s*w*x^2*y*z - 50*w^2*x^2*y*z - 
        40*w*x^3*y*z + 3*x^4*y*z + 4*s^3*y^2*z + 64*s^2*w*y^2*z - 
        12*s*w^2*y^2*z + 8*w^3*y^2*z - 50*s^2*x*y^2*z - 12*s*w*x*y^2*z - 
        50*w^2*x*y^2*z + 76*w*x^2*y^2*z - 2*x^3*y^2*z + 2*s^2*y^3*z - 
        20*s*w*y^3*z + 2*w^2*y^3*z - 40*w*x*y^3*z - 2*x^2*y^3*z + 2*w*y^4*z + 
        3*x*y^4*z - y^5*z - 5*s^4*z^2 + 32*s^3*w*z^2 + 22*s^2*w^2*z^2 + 
        40*s*w^3*z^2 - 25*w^4*z^2 + 2*s^3*x*z^2 + 22*s^2*w*x*z^2 + 
        14*s*w^2*x*z^2 + 26*w^3*x*z^2 - 20*s*w*x^2*z^2 + 12*w^2*x^2*z^2 - 
        2*s*x^3*z^2 + 14*w*x^3*z^2 + 5*x^4*z^2 + 2*s^3*y*z^2 + 
        22*s^2*w*y*z^2 + 14*s*w^2*y*z^2 + 26*w^3*y*z^2 - 88*s*w*x*y*z^2 - 
        24*w^2*x*y*z^2 + 50*s*x^2*y*z^2 + 34*w*x^2*y*z^2 - 4*x^3*y*z^2 - 
        20*s*w*y^2*z^2 + 12*w^2*y^2*z^2 + 50*s*x*y^2*z^2 + 34*w*x*y^2*z^2 - 
        2*x^2*y^2*z^2 - 2*s*y^3*z^2 + 14*w*y^3*z^2 - 4*x*y^3*z^2 + 
        5*y^4*z^2 - 44*s^2*w*z^3 - 40*s*w^2*z^3 + 20*w^3*z^3 - 2*s^2*x*z^3 + 
        4*s*w*x*z^3 - 18*w^2*x*z^3 - 4*s*x^2*z^3 - 24*w*x^2*z^3 - 
        10*x^3*z^3 - 2*s^2*y*z^3 + 4*s*w*y*z^3 - 18*w^2*y*z^3 - 
        56*s*x*y*z^3 - 16*w*x*y*z^3 - 6*x^2*y*z^3 - 4*s*y^2*z^3 - 
        24*w*y^2*z^3 - 6*x*y^2*z^3 - 10*y^3*z^3 + 5*s^2*z^4 + 20*s*w*z^4 - 
        5*w^2*z^4 + 9*s*x*z^4 + 13*w*x*z^4 + 10*x^2*z^4 + 9*s*y*z^4 + 
        13*w*y*z^4 + 12*x*y*z^4 + 10*y^2*z^4 - 4*s*z^5 - 2*w*z^5 - 5*x*z^5 - 
        5*y*z^5 + z^6)*I412[w, z, x, y])/OMEGA[s, w, x, y, z] - 
     ((s^7 - 7*s^6*w + 21*s^5*w^2 - 35*s^4*w^3 + 35*s^3*w^4 - 21*s^2*w^5 + 
        7*s*w^6 - w^7 - 3*s^6*x + 6*s^5*w*x + 15*s^4*w^2*x - 60*s^3*w^3*x + 
        75*s^2*w^4*x - 42*s*w^5*x + 9*w^6*x - 3*s^5*x^2 + 27*s^4*w*x^2 - 
        30*s^3*w^2*x^2 - 42*s^2*w^3*x^2 + 81*s*w^4*x^2 - 33*w^5*x^2 + 
        25*s^4*x^3 - 28*s^3*w*x^3 - 18*s^2*w^2*x^3 - 44*s*w^3*x^3 + 
        65*w^4*x^3 - 45*s^3*x^4 - 33*s^2*w*x^4 - 39*s*w^2*x^4 - 75*w^3*x^4 + 
        39*s^2*x^5 + 54*s*w*x^5 + 51*w^2*x^5 - 17*s*x^6 - 19*w*x^6 + 3*x^7 - 
        3*s^6*y + 6*s^5*w*y + 15*s^4*w^2*y - 60*s^3*w^3*y + 75*s^2*w^4*y - 
        42*s*w^5*y + 9*w^6*y + 14*s^5*x*y - 62*s^4*w*x*y + 140*s^3*w^2*x*y - 
        188*s^2*w^3*x*y + 134*s*w^4*x*y - 38*w^5*x*y - 41*s^4*x^2*y - 
        36*s^3*w*x^2*y + 306*s^2*w^2*x^2*y - 276*s*w^3*x^2*y + 47*w^4*x^2*y + 
        84*s^3*x^3*y + 292*s^2*w*x^3*y + 380*s*w^2*x^3*y + 12*w^3*x^3*y - 
        101*s^2*x^4*y - 258*s*w*x^4*y - 73*w^2*x^4*y + 62*s*x^5*y + 
        58*w*x^5*y - 15*x^6*y - 3*s^5*y^2 + 27*s^4*w*y^2 - 30*s^3*w^2*y^2 - 
        42*s^2*w^3*y^2 + 81*s*w^4*y^2 - 33*w^5*y^2 - 41*s^4*x*y^2 - 
        36*s^3*w*x*y^2 + 306*s^2*w^2*x*y^2 - 276*s*w^3*x*y^2 + 47*w^4*x*y^2 + 
        50*s^3*x^2*y^2 - 902*s^2*w*x^2*y^2 - 298*s*w^2*x^2*y^2 - 
        2*w^3*x^2*y^2 + 62*s^2*x^3*y^2 + 204*s*w*x^3*y^2 + 22*w^2*x^3*y^2 - 
        95*s*x^4*y^2 - 61*w*x^4*y^2 + 27*x^5*y^2 + 25*s^4*y^3 - 
        28*s^3*w*y^3 - 18*s^2*w^2*y^3 - 44*s*w^3*y^3 + 65*w^4*y^3 + 
        84*s^3*x*y^3 + 292*s^2*w*x*y^3 + 380*s*w^2*x*y^3 + 12*w^3*x*y^3 + 
        62*s^2*x^2*y^3 + 204*s*w*x^2*y^3 + 22*w^2*x^2*y^3 + 100*s*x^3*y^3 + 
        44*w*x^3*y^3 - 15*x^4*y^3 - 45*s^3*y^4 - 33*s^2*w*y^4 - 
        39*s*w^2*y^4 - 75*w^3*y^4 - 101*s^2*x*y^4 - 258*s*w*x*y^4 - 
        73*w^2*x*y^4 - 95*s*x^2*y^4 - 61*w*x^2*y^4 - 15*x^3*y^4 + 
        39*s^2*y^5 + 54*s*w*y^5 + 51*w^2*y^5 + 62*s*x*y^5 + 58*w*x*y^5 + 
        27*x^2*y^5 - 17*s*y^6 - 19*w*y^6 - 15*x*y^6 + 3*y^7 - 5*s^6*z + 
        18*s^5*w*z - 15*s^4*w^2*z - 20*s^3*w^3*z + 45*s^2*w^4*z - 
        30*s*w^5*z + 7*w^6*z + 18*s^5*x*z - 74*s^4*w*x*z + 148*s^3*w^2*x*z - 
        180*s^2*w^3*x*z + 122*s*w^4*x*z - 34*w^5*x*z - 31*s^4*x^2*z - 
        44*s^3*w*x^2*z + 302*s^2*w^2*x^2*z - 284*s*w^3*x^2*z + 57*w^4*x^2*z + 
        44*s^3*x^3*z + 268*s^2*w*x^3*z + 356*s*w^2*x^3*z - 28*w^3*x^3*z - 
        51*s^2*x^4*z - 198*s*w*x^4*z - 23*w^2*x^4*z + 34*s*x^5*z + 
        30*w*x^5*z - 9*x^6*z + 18*s^5*y*z - 74*s^4*w*y*z + 148*s^3*w^2*y*z - 
        180*s^2*w^3*y*z + 122*s*w^4*y*z - 34*w^5*y*z + 230*s^4*x*y*z - 
        136*s^3*w*x*y*z - 812*s^2*w^2*x*y*z + 472*s*w^3*x*y*z + 
        246*w^4*x*y*z - 236*s^3*x^2*y*z + 308*s^2*w*x^2*y*z - 
        420*s*w^2*x^2*y*z - 292*w^3*x^2*y*z - 212*s^2*x^3*y*z - 
        552*s*w*x^3*y*z + 60*w^2*x^3*y*z + 122*s*x^4*y*z - 58*w*x^4*y*z + 
        78*x^5*y*z - 31*s^4*y^2*z - 44*s^3*w*y^2*z + 302*s^2*w^2*y^2*z - 
        284*s*w^3*y^2*z + 57*w^4*y^2*z - 236*s^3*x*y^2*z + 
        308*s^2*w*x*y^2*z - 420*s*w^2*x*y^2*z - 292*w^3*x*y^2*z + 
        398*s^2*x^2*y^2*z + 1244*s*w*x^2*y^2*z + 310*w^2*x^2*y^2*z - 
        156*s*x^3*y^2*z + 28*w*x^3*y^2*z - 231*x^4*y^2*z + 44*s^3*y^3*z + 
        268*s^2*w*y^3*z + 356*s*w^2*y^3*z - 28*w^3*y^3*z - 212*s^2*x*y^3*z - 
        552*s*w*x*y^3*z + 60*w^2*x*y^3*z - 156*s*x^2*y^3*z + 28*w*x^2*y^3*z + 
        324*x^3*y^3*z - 51*s^2*y^4*z - 198*s*w*y^4*z - 23*w^2*y^4*z + 
        122*s*x*y^4*z - 58*w*x*y^4*z - 231*x^2*y^4*z + 34*s*y^5*z + 
        30*w*y^5*z + 78*x*y^5*z - 9*y^6*z + 9*s^5*z^2 - 9*s^4*w*z^2 - 
        6*s^3*w^2*z^2 - 18*s^2*w^3*z^2 + 45*s*w^4*z^2 - 21*w^5*z^2 - 
        53*s^4*x*z^2 + 76*s^3*w*x*z^2 + 106*s^2*w^2*x*z^2 - 164*s*w^3*x*z^2 + 
        35*w^4*x*z^2 + 42*s^3*x^2*z^2 - 702*s^2*w*x^2*z^2 - 
        98*s*w^2*x^2*z^2 - 10*w^3*x^2*z^2 + 38*s^2*x^3*z^2 - 
        132*s*w*x^3*z^2 - 2*w^2*x^3*z^2 - 35*s*x^4*z^2 - w*x^4*z^2 - 
        x^5*z^2 - 53*s^4*y*z^2 + 76*s^3*w*y*z^2 + 106*s^2*w^2*y*z^2 - 
        164*s*w^3*y*z^2 + 35*w^4*y*z^2 - 452*s^3*x*y*z^2 + 
        588*s^2*w*x*y*z^2 - 140*s*w^2*x*y*z^2 - 508*w^3*x*y*z^2 + 
        378*s^2*x^2*y*z^2 + 708*s*w*x^2*y*z^2 + 290*w^2*x^2*y*z^2 - 
        20*s*x^3*y*z^2 + 164*w*x^3*y*z^2 - 109*x^4*y*z^2 + 42*s^3*y^2*z^2 - 
        702*s^2*w*y^2*z^2 - 98*s*w^2*y^2*z^2 - 10*w^3*y^2*z^2 + 
        378*s^2*x*y^2*z^2 + 708*s*w*x*y^2*z^2 + 290*w^2*x*y^2*z^2 - 
        18*s*x^2*y^2*z^2 - 710*w*x^2*y^2*z^2 + 110*x^3*y^2*z^2 + 
        38*s^2*y^3*z^2 - 132*s*w*y^3*z^2 - 2*w^2*y^3*z^2 - 20*s*x*y^3*z^2 + 
        164*w*x*y^3*z^2 + 110*x^2*y^3*z^2 - 35*s*y^4*z^2 - w*y^4*z^2 - 
        109*x*y^4*z^2 - y^5*z^2 - 5*s^4*z^3 - 4*s^3*w*z^3 - 6*s^2*w^2*z^3 - 
        20*s*w^3*z^3 + 35*w^4*z^3 + 92*s^3*x*z^3 + 92*s^2*w*x*z^3 + 
        180*s*w^2*x*z^3 + 20*w^3*x*z^3 + 58*s^2*x^2*z^3 + 404*s*w*x^2*z^3 + 
        18*w^2*x^2*z^3 + 76*s*x^3*z^3 + 20*w*x^3*z^3 + 35*x^4*z^3 + 
        92*s^3*y*z^3 + 92*s^2*w*y*z^3 + 180*s*w^2*y*z^3 + 20*w^3*y*z^3 + 
        156*s^2*x*y*z^3 - 520*s*w*x*y*z^3 + 428*w^2*x*y*z^3 - 
        268*s*x^2*y*z^3 - 84*w*x^2*y*z^3 + 20*x^3*y*z^3 + 58*s^2*y^2*z^3 + 
        404*s*w*y^2*z^3 + 18*w^2*y^2*z^3 - 268*s*x*y^2*z^3 - 84*w*x*y^2*z^3 + 
        18*x^2*y^2*z^3 + 76*s*y^3*z^3 + 20*w*y^3*z^3 + 20*x*y^3*z^3 + 
        35*y^4*z^3 - 5*s^3*z^4 - 9*s^2*w*z^4 - 15*s*w^2*z^4 - 35*w^3*z^4 - 
        93*s^2*x*z^4 - 146*s*w*x*z^4 - 65*w^2*x*z^4 - 103*s*x^2*z^4 - 
        69*w*x^2*z^4 - 55*x^3*z^4 - 93*s^2*y*z^4 - 146*s*w*y*z^4 - 
        65*w^2*y*z^4 + 54*s*x*y*z^4 - 126*w*x*y*z^4 + 39*x^2*y*z^4 - 
        103*s*y^2*z^4 - 69*w*y^2*z^4 + 39*x*y^2*z^4 - 55*y^3*z^4 + 
        9*s^2*z^5 + 18*s*w*z^5 + 21*w^2*z^5 + 50*s*x*z^5 + 46*w*x*z^5 + 
        37*x^2*z^5 + 50*s*y*z^5 + 46*w*y*z^5 - 2*x*y*z^5 + 37*y^2*z^5 - 
        5*s*z^6 - 7*w*z^6 - 11*x*z^6 - 11*y*z^6 + z^7)*I412[x, y, w, z])/
      OMEGA[s, w, x, y, z] + (8*z*(-s^6 + 5*s^5*w - 10*s^4*w^2 + 10*s^3*w^3 - 
        5*s^2*w^4 + s*w^5 - 4*s^5*x + 5*s^4*w*x + 12*s^3*w^2*x - 
        26*s^2*w^3*x + 16*s*w^4*x - 3*w^5*x + 23*s^4*x^2 - 22*s^3*w*x^2 + 
        32*s^2*w^2*x^2 - 42*s*w^3*x^2 + 9*w^4*x^2 - 32*s^3*x^3 + 
        18*s^2*w*x^3 + 36*s*w^2*x^3 - 6*w^3*x^3 + 13*s^2*x^4 - 15*s*w*x^4 - 
        6*w^2*x^4 + 4*s*x^5 + 9*w*x^5 - 3*x^6 + 5*s^5*y - 12*s^4*w*y + 
        6*s^3*w^2*y + 4*s^2*w^3*y - 3*s*w^4*y + 5*s^4*x*y - 24*s^3*w*x*y + 
        10*s^2*w^2*x*y + 9*w^4*x*y - 22*s^3*x^2*y + 26*s*w^2*x^2*y - 
        20*w^3*x^2*y + 18*s^2*x^3*y - 72*s*w*x^3*y + 22*w^2*x^3*y - 
        15*s*x^4*y - 20*w*x^4*y + 9*x^5*y - 10*s^4*y^2 + 6*s^3*w*y^2 + 
        2*s^2*w^2*y^2 + 2*s*w^3*y^2 + 12*s^3*x*y^2 + 10*s^2*w*x*y^2 - 
        32*s*w^2*x*y^2 - 6*w^3*x*y^2 + 32*s^2*x^2*y^2 + 26*s*w*x^2*y^2 + 
        22*w^2*x^2*y^2 + 36*s*x^3*y^2 + 22*w*x^3*y^2 - 6*x^4*y^2 + 
        10*s^3*y^3 + 4*s^2*w*y^3 + 2*s*w^2*y^3 - 26*s^2*x*y^3 - 6*w^2*x*y^3 - 
        42*s*x^2*y^3 - 20*w*x^2*y^3 - 6*x^3*y^3 - 5*s^2*y^4 - 3*s*w*y^4 + 
        16*s*x*y^4 + 9*w*x*y^4 + 9*x^2*y^4 + s*y^5 - 3*x*y^5 + 4*s^5*z - 
        9*s^4*w*z + 4*s^3*w^2*z + 2*s^2*w^3*z - w^5*z - 2*s^4*x*z - 
        44*s^3*w*x*z + 64*s^2*w^2*x*z - 20*s*w^3*x*z + 2*w^4*x*z - 
        38*s^2*w*x^2*z - 12*s*w^2*x^2*z + 2*w^3*x^2*z + 4*s^2*x^3*z - 
        12*s*w*x^3*z + 8*w^2*x^3*z - 20*s*x^4*z - 25*w*x^4*z + 14*x^5*z - 
        9*s^4*y*z + 56*s^3*w*y*z - 50*s^2*w^2*y*z + 3*w^4*y*z - 
        44*s^3*x*y*z + 64*s^2*w*x*y*z - 12*s*w^2*x*y*z - 40*w^3*x*y*z - 
        38*s^2*x^2*y*z + 216*s*w*x^2*y*z - 50*w^2*x^2*y*z - 12*s*x^3*y*z + 
        48*w*x^3*y*z - 25*x^4*y*z + 4*s^3*y^2*z - 50*s^2*w*y^2*z - 
        2*w^3*y^2*z + 64*s^2*x*y^2*z - 12*s*w*x*y^2*z + 76*w^2*x*y^2*z - 
        12*s*x^2*y^2*z - 50*w*x^2*y^2*z + 8*x^3*y^2*z + 2*s^2*y^3*z - 
        2*w^2*y^3*z - 20*s*x*y^3*z - 40*w*x*y^3*z + 2*x^2*y^3*z + 3*w*y^4*z + 
        2*x*y^4*z - y^5*z - 5*s^4*z^2 + 2*s^3*w*z^2 - 2*s*w^3*z^2 + 
        5*w^4*z^2 + 32*s^3*x*z^2 + 22*s^2*w*x*z^2 - 20*s*w^2*x*z^2 + 
        14*w^3*x*z^2 + 22*s^2*x^2*z^2 + 14*s*w*x^2*z^2 + 12*w^2*x^2*z^2 + 
        40*s*x^3*z^2 + 26*w*x^3*z^2 - 25*x^4*z^2 + 2*s^3*y*z^2 + 
        50*s*w^2*y*z^2 - 4*w^3*y*z^2 + 22*s^2*x*y*z^2 - 88*s*w*x*y*z^2 + 
        34*w^2*x*y*z^2 + 14*s*x^2*y*z^2 - 24*w*x^2*y*z^2 + 26*x^3*y*z^2 + 
        50*s*w*y^2*z^2 - 2*w^2*y^2*z^2 - 20*s*x*y^2*z^2 + 34*w*x*y^2*z^2 + 
        12*x^2*y^2*z^2 - 2*s*y^3*z^2 - 4*w*y^3*z^2 + 14*x*y^3*z^2 + 
        5*y^4*z^2 - 2*s^2*w*z^3 - 4*s*w^2*z^3 - 10*w^3*z^3 - 44*s^2*x*z^3 + 
        4*s*w*x*z^3 - 24*w^2*x*z^3 - 40*s*x^2*z^3 - 18*w*x^2*z^3 + 
        20*x^3*z^3 - 2*s^2*y*z^3 - 56*s*w*y*z^3 - 6*w^2*y*z^3 + 4*s*x*y*z^3 - 
        16*w*x*y*z^3 - 18*x^2*y*z^3 - 4*s*y^2*z^3 - 6*w*y^2*z^3 - 
        24*x*y^2*z^3 - 10*y^3*z^3 + 5*s^2*z^4 + 9*s*w*z^4 + 10*w^2*z^4 + 
        20*s*x*z^4 + 13*w*x*z^4 - 5*x^2*z^4 + 9*s*y*z^4 + 12*w*y*z^4 + 
        13*x*y*z^4 + 10*y^2*z^4 - 4*s*z^5 - 5*w*z^5 - 2*x*z^5 - 5*y*z^5 + 
        z^6)*I412[x, z, w, y])/OMEGA[s, w, x, y, z] + 
     (8*z*(-s^6 + 5*s^5*w - 10*s^4*w^2 + 10*s^3*w^3 - 5*s^2*w^4 + s*w^5 + 
        5*s^5*x - 12*s^4*w*x + 6*s^3*w^2*x + 4*s^2*w^3*x - 3*s*w^4*x - 
        10*s^4*x^2 + 6*s^3*w*x^2 + 2*s^2*w^2*x^2 + 2*s*w^3*x^2 + 10*s^3*x^3 + 
        4*s^2*w*x^3 + 2*s*w^2*x^3 - 5*s^2*x^4 - 3*s*w*x^4 + s*x^5 - 4*s^5*y + 
        5*s^4*w*y + 12*s^3*w^2*y - 26*s^2*w^3*y + 16*s*w^4*y - 3*w^5*y + 
        5*s^4*x*y - 24*s^3*w*x*y + 10*s^2*w^2*x*y + 9*w^4*x*y + 
        12*s^3*x^2*y + 10*s^2*w*x^2*y - 32*s*w^2*x^2*y - 6*w^3*x^2*y - 
        26*s^2*x^3*y - 6*w^2*x^3*y + 16*s*x^4*y + 9*w*x^4*y - 3*x^5*y + 
        23*s^4*y^2 - 22*s^3*w*y^2 + 32*s^2*w^2*y^2 - 42*s*w^3*y^2 + 
        9*w^4*y^2 - 22*s^3*x*y^2 + 26*s*w^2*x*y^2 - 20*w^3*x*y^2 + 
        32*s^2*x^2*y^2 + 26*s*w*x^2*y^2 + 22*w^2*x^2*y^2 - 42*s*x^3*y^2 - 
        20*w*x^3*y^2 + 9*x^4*y^2 - 32*s^3*y^3 + 18*s^2*w*y^3 + 36*s*w^2*y^3 - 
        6*w^3*y^3 + 18*s^2*x*y^3 - 72*s*w*x*y^3 + 22*w^2*x*y^3 + 
        36*s*x^2*y^3 + 22*w*x^2*y^3 - 6*x^3*y^3 + 13*s^2*y^4 - 15*s*w*y^4 - 
        6*w^2*y^4 - 15*s*x*y^4 - 20*w*x*y^4 - 6*x^2*y^4 + 4*s*y^5 + 9*w*y^5 + 
        9*x*y^5 - 3*y^6 + 4*s^5*z - 9*s^4*w*z + 4*s^3*w^2*z + 2*s^2*w^3*z - 
        w^5*z - 9*s^4*x*z + 56*s^3*w*x*z - 50*s^2*w^2*x*z + 3*w^4*x*z + 
        4*s^3*x^2*z - 50*s^2*w*x^2*z - 2*w^3*x^2*z + 2*s^2*x^3*z - 
        2*w^2*x^3*z + 3*w*x^4*z - x^5*z - 2*s^4*y*z - 44*s^3*w*y*z + 
        64*s^2*w^2*y*z - 20*s*w^3*y*z + 2*w^4*y*z - 44*s^3*x*y*z + 
        64*s^2*w*x*y*z - 12*s*w^2*x*y*z - 40*w^3*x*y*z + 64*s^2*x^2*y*z - 
        12*s*w*x^2*y*z + 76*w^2*x^2*y*z - 20*s*x^3*y*z - 40*w*x^3*y*z + 
        2*x^4*y*z - 38*s^2*w*y^2*z - 12*s*w^2*y^2*z + 2*w^3*y^2*z - 
        38*s^2*x*y^2*z + 216*s*w*x*y^2*z - 50*w^2*x*y^2*z - 12*s*x^2*y^2*z - 
        50*w*x^2*y^2*z + 2*x^3*y^2*z + 4*s^2*y^3*z - 12*s*w*y^3*z + 
        8*w^2*y^3*z - 12*s*x*y^3*z + 48*w*x*y^3*z + 8*x^2*y^3*z - 
        20*s*y^4*z - 25*w*y^4*z - 25*x*y^4*z + 14*y^5*z - 5*s^4*z^2 + 
        2*s^3*w*z^2 - 2*s*w^3*z^2 + 5*w^4*z^2 + 2*s^3*x*z^2 + 
        50*s*w^2*x*z^2 - 4*w^3*x*z^2 + 50*s*w*x^2*z^2 - 2*w^2*x^2*z^2 - 
        2*s*x^3*z^2 - 4*w*x^3*z^2 + 5*x^4*z^2 + 32*s^3*y*z^2 + 
        22*s^2*w*y*z^2 - 20*s*w^2*y*z^2 + 14*w^3*y*z^2 + 22*s^2*x*y*z^2 - 
        88*s*w*x*y*z^2 + 34*w^2*x*y*z^2 - 20*s*x^2*y*z^2 + 34*w*x^2*y*z^2 + 
        14*x^3*y*z^2 + 22*s^2*y^2*z^2 + 14*s*w*y^2*z^2 + 12*w^2*y^2*z^2 + 
        14*s*x*y^2*z^2 - 24*w*x*y^2*z^2 + 12*x^2*y^2*z^2 + 40*s*y^3*z^2 + 
        26*w*y^3*z^2 + 26*x*y^3*z^2 - 25*y^4*z^2 - 2*s^2*w*z^3 - 
        4*s*w^2*z^3 - 10*w^3*z^3 - 2*s^2*x*z^3 - 56*s*w*x*z^3 - 6*w^2*x*z^3 - 
        4*s*x^2*z^3 - 6*w*x^2*z^3 - 10*x^3*z^3 - 44*s^2*y*z^3 + 4*s*w*y*z^3 - 
        24*w^2*y*z^3 + 4*s*x*y*z^3 - 16*w*x*y*z^3 - 24*x^2*y*z^3 - 
        40*s*y^2*z^3 - 18*w*y^2*z^3 - 18*x*y^2*z^3 + 20*y^3*z^3 + 5*s^2*z^4 + 
        9*s*w*z^4 + 10*w^2*z^4 + 9*s*x*z^4 + 12*w*x*z^4 + 10*x^2*z^4 + 
        20*s*y*z^4 + 13*w*y*z^4 + 13*x*y*z^4 - 5*y^2*z^4 - 4*s*z^5 - 
        5*w*z^5 - 5*x*z^5 - 2*y*z^5 + z^6)*I412[y, z, w, x])/
      OMEGA[s, w, x, y, z] - (6*(3*s^6 - 14*s^5*w + 25*s^4*w^2 - 20*s^3*w^3 + 
        5*s^2*w^4 + 2*s*w^5 - w^6 - 14*s^5*x + 30*s^4*w*x - 12*s^3*w^2*x - 
        4*s^2*w^3*x - 6*s*w^4*x + 6*w^5*x + 25*s^4*x^2 - 12*s^3*w*x^2 - 
        2*s^2*w^2*x^2 + 4*s*w^3*x^2 - 15*w^4*x^2 - 20*s^3*x^3 - 4*s^2*w*x^3 + 
        4*s*w^2*x^3 + 20*w^3*x^3 + 5*s^2*x^4 - 6*s*w*x^4 - 15*w^2*x^4 + 
        2*s*x^5 + 6*w*x^5 - x^6 - 14*s^5*y + 30*s^4*w*y - 12*s^3*w^2*y - 
        4*s^2*w^3*y - 6*s*w^4*y + 6*w^5*y + 30*s^4*x*y - 168*s^3*w*x*y + 
        100*s^2*w^2*x*y + 56*s*w^3*x*y - 18*w^4*x*y - 12*s^3*x^2*y + 
        100*s^2*w*x^2*y - 100*s*w^2*x^2*y + 12*w^3*x^2*y - 4*s^2*x^3*y + 
        56*s*w*x^3*y + 12*w^2*x^3*y - 6*s*x^4*y - 18*w*x^4*y + 6*x^5*y + 
        25*s^4*y^2 - 12*s^3*w*y^2 - 2*s^2*w^2*y^2 + 4*s*w^3*y^2 - 
        15*w^4*y^2 - 12*s^3*x*y^2 + 100*s^2*w*x*y^2 - 100*s*w^2*x*y^2 + 
        12*w^3*x*y^2 - 2*s^2*x^2*y^2 - 100*s*w*x^2*y^2 + 6*w^2*x^2*y^2 + 
        4*s*x^3*y^2 + 12*w*x^3*y^2 - 15*x^4*y^2 - 20*s^3*y^3 - 4*s^2*w*y^3 + 
        4*s*w^2*y^3 + 20*w^3*y^3 - 4*s^2*x*y^3 + 56*s*w*x*y^3 + 
        12*w^2*x*y^3 + 4*s*x^2*y^3 + 12*w*x^2*y^3 + 20*x^3*y^3 + 5*s^2*y^4 - 
        6*s*w*y^4 - 15*w^2*y^4 - 6*s*x*y^4 - 18*w*x*y^4 - 15*x^2*y^4 + 
        2*s*y^5 + 6*w*y^5 + 6*x*y^5 - y^6 + 6*s^5*z + 10*s^4*w*z - 
        68*s^3*w^2*z + 84*s^2*w^3*z - 34*s*w^4*z + 2*w^5*z + 10*s^4*x*z + 
        72*s^3*w*x*z - 52*s^2*w^2*x*z - 24*s*w^3*x*z - 6*w^4*x*z - 
        68*s^3*x^2*z - 52*s^2*w*x^2*z + 116*s*w^2*x^2*z + 4*w^3*x^2*z + 
        84*s^2*x^3*z - 24*s*w*x^3*z + 4*w^2*x^3*z - 34*s*x^4*z - 6*w*x^4*z + 
        2*x^5*z + 10*s^4*y*z + 72*s^3*w*y*z - 52*s^2*w^2*y*z - 24*s*w^3*y*z - 
        6*w^4*y*z + 72*s^3*x*y*z - 216*s^2*w*x*y*z + 88*s*w^2*x*y*z + 
        56*w^3*x*y*z - 52*s^2*x^2*y*z + 88*s*w*x^2*y*z - 100*w^2*x^2*y*z - 
        24*s*x^3*y*z + 56*w*x^3*y*z - 6*x^4*y*z - 68*s^3*y^2*z - 
        52*s^2*w*y^2*z + 116*s*w^2*y^2*z + 4*w^3*y^2*z - 52*s^2*x*y^2*z + 
        88*s*w*x*y^2*z - 100*w^2*x*y^2*z + 116*s*x^2*y^2*z - 
        100*w*x^2*y^2*z + 4*x^3*y^2*z + 84*s^2*y^3*z - 24*s*w*y^3*z + 
        4*w^2*y^3*z - 24*s*x*y^3*z + 56*w*x*y^3*z + 4*x^2*y^3*z - 
        34*s*y^4*z - 6*w*y^4*z - 6*x*y^4*z + 2*y^5*z - 51*s^4*z^2 + 
        4*s^3*w*z^2 - 42*s^2*w^2*z^2 + 84*s*w^3*z^2 + 5*w^4*z^2 + 
        4*s^3*x*z^2 + 52*s^2*w*x*z^2 - 52*s*w^2*x*z^2 - 4*w^3*x*z^2 - 
        42*s^2*x^2*z^2 - 52*s*w*x^2*z^2 - 2*w^2*x^2*z^2 + 84*s*x^3*z^2 - 
        4*w*x^3*z^2 + 5*x^4*z^2 + 4*s^3*y*z^2 + 52*s^2*w*y*z^2 - 
        52*s*w^2*y*z^2 - 4*w^3*y*z^2 + 52*s^2*x*y*z^2 - 216*s*w*x*y*z^2 + 
        100*w^2*x*y*z^2 - 52*s*x^2*y*z^2 + 100*w*x^2*y*z^2 - 4*x^3*y*z^2 - 
        42*s^2*y^2*z^2 - 52*s*w*y^2*z^2 - 2*w^2*y^2*z^2 - 52*s*x*y^2*z^2 + 
        100*w*x*y^2*z^2 - 2*x^2*y^2*z^2 + 84*s*y^3*z^2 - 4*w*y^3*z^2 - 
        4*x*y^3*z^2 + 5*y^4*z^2 + 84*s^3*z^3 + 4*s^2*w*z^3 - 68*s*w^2*z^3 - 
        20*w^3*z^3 + 4*s^2*x*z^3 + 72*s*w*x*z^3 - 12*w^2*x*z^3 - 
        68*s*x^2*z^3 - 12*w*x^2*z^3 - 20*x^3*z^3 + 4*s^2*y*z^3 + 
        72*s*w*y*z^3 - 12*w^2*y*z^3 + 72*s*x*y*z^3 - 168*w*x*y*z^3 - 
        12*x^2*y*z^3 - 68*s*y^2*z^3 - 12*w*y^2*z^3 - 12*x*y^2*z^3 - 
        20*y^3*z^3 - 51*s^2*z^4 + 10*s*w*z^4 + 25*w^2*z^4 + 10*s*x*z^4 + 
        30*w*x*z^4 + 25*x^2*z^4 + 10*s*y*z^4 + 30*w*y*z^4 + 30*x*y*z^4 + 
        25*y^2*z^4 + 6*s*z^5 - 14*w*z^5 - 14*x*z^5 - 14*y*z^5 + 3*z^6)*
       J4[w, x, y, z])/OMEGA[s, w, x, y, z]
 
derivative[I412][0, 0, 0, 1][w_, x_, y_, z_] := 
   derivative[I412][0, 0, 1, 0][w, x, z, y]
 
derivative[J4][1, 0, 0, 0][w_, x_, y_, z_] := 
    (s^8 - 5*s^7*w + 7*s^6*w^2 + 7*s^5*w^3 - 35*s^4*w^4 + 49*s^3*w^5 - 
       35*s^2*w^6 + 13*s*w^7 - 2*w^8 - 11*s^7*x + 34*s^6*w*x - 9*s^5*w^2*x - 
       80*s^4*w^3*x + 115*s^3*w^4*x - 54*s^2*w^5*x + s*w^6*x + 4*w^7*x + 
       55*s^6*x^2 - 99*s^5*w*x^2 + 18*s^4*w^2*x^2 - 38*s^3*w^3*x^2 + 
       171*s^2*w^4*x^2 - 135*s*w^5*x^2 + 28*w^6*x^2 - 155*s^5*x^3 + 
       88*s^4*w*x^3 + 22*s^3*w^2*x^3 - 20*s^2*w^3*x^3 + 205*s*w^4*x^3 - 
       140*w^5*x^3 + 265*s^4*x^4 + 133*s^3*w*x^4 + 99*s^2*w^2*x^4 + 
       55*s*w^3*x^4 + 280*w^4*x^4 - 281*s^3*x^5 - 342*s^2*w*x^5 - 
       333*s*w^2*x^5 - 308*w^3*x^5 + 181*s^2*x^6 + 259*s*w*x^6 + 
       196*w^2*x^6 - 65*s*x^7 - 68*w*x^7 + 10*x^8 - 11*s^7*y + 34*s^6*w*y - 
       9*s^5*w^2*y - 80*s^4*w^3*y + 115*s^3*w^4*y - 54*s^2*w^5*y + s*w^6*y + 
       4*w^7*y + 82*s^6*x*y - 194*s^5*w*x*y - 28*s^4*w^2*x*y + 
       508*s^3*w^3*x*y - 646*s^2*w^4*x*y + 358*s*w^5*x*y - 80*w^6*x*y - 
       261*s^5*x^2*y + 632*s^4*w*x^2*y + 106*s^3*w^2*x^2*y - 
       524*s^2*w^3*x^2*y - 301*s*w^4*x^2*y + 348*w^5*x^2*y + 436*s^4*x^3*y - 
       1364*s^3*w*x^3*y - 476*s^2*w^2*x^3*y - 1244*s*w^3*x^3*y - 
       680*w^4*x^3*y - 389*s^3*x^4*y + 1538*s^2*w*x^4*y + 1943*s*w^2*x^4*y + 
       700*w^3*x^4*y + 162*s^2*x^5*y - 746*s*w*x^5*y - 384*w^2*x^5*y - 
       11*s*x^6*y + 100*w*x^6*y - 8*x^7*y + 55*s^6*y^2 - 99*s^5*w*y^2 + 
       18*s^4*w^2*y^2 - 38*s^3*w^3*y^2 + 171*s^2*w^4*y^2 - 135*s*w^5*y^2 + 
       28*w^6*y^2 - 261*s^5*x*y^2 + 632*s^4*w*x*y^2 + 106*s^3*w^2*x*y^2 - 
       524*s^2*w^3*x*y^2 - 301*s*w^4*x*y^2 + 348*w^5*x*y^2 + 
       390*s^4*x^2*y^2 - 1250*s^3*w*x^2*y^2 + 1138*s^2*w^2*x^2*y^2 + 
       5578*s*w^3*x^2*y^2 - 864*w^4*x^2*y^2 - 98*s^3*x^3*y^2 + 
       1108*s^2*w*x^3*y^2 - 3914*s*w^2*x^3*y^2 + 376*w^3*x^3*y^2 - 
       357*s^2*x^4*y^2 - 1651*s*w*x^4*y^2 + 156*w^2*x^4*y^2 + 423*s*x^5*y^2 + 
       108*w*x^5*y^2 - 152*x^6*y^2 - 155*s^5*y^3 + 88*s^4*w*y^3 + 
       22*s^3*w^2*y^3 - 20*s^2*w^3*y^3 + 205*s*w^4*y^3 - 140*w^5*y^3 + 
       436*s^4*x*y^3 - 1364*s^3*w*x*y^3 - 476*s^2*w^2*x*y^3 - 
       1244*s*w^3*x*y^3 - 680*w^4*x*y^3 - 98*s^3*x^2*y^3 + 
       1108*s^2*w*x^2*y^3 - 3914*s*w^2*x^2*y^3 + 376*w^3*x^2*y^3 + 
       28*s^2*x^3*y^3 + 4276*s*w*x^3*y^3 + 64*w^2*x^3*y^3 - 347*s*x^4*y^3 - 
       140*w*x^4*y^3 + 520*x^5*y^3 + 265*s^4*y^4 + 133*s^3*w*y^4 + 
       99*s^2*w^2*y^4 + 55*s*w^3*y^4 + 280*w^4*y^4 - 389*s^3*x*y^4 + 
       1538*s^2*w*x*y^4 + 1943*s*w^2*x*y^4 + 700*w^3*x*y^4 - 
       357*s^2*x^2*y^4 - 1651*s*w*x^2*y^4 + 156*w^2*x^2*y^4 - 347*s*x^3*y^4 - 
       140*w*x^3*y^4 - 740*x^4*y^4 - 281*s^3*y^5 - 342*s^2*w*y^5 - 
       333*s*w^2*y^5 - 308*w^3*y^5 + 162*s^2*x*y^5 - 746*s*w*x*y^5 - 
       384*w^2*x*y^5 + 423*s*x^2*y^5 + 108*w*x^2*y^5 + 520*x^3*y^5 + 
       181*s^2*y^6 + 259*s*w*y^6 + 196*w^2*y^6 - 11*s*x*y^6 + 100*w*x*y^6 - 
       152*x^2*y^6 - 65*s*y^7 - 68*w*y^7 - 8*x*y^7 + 10*y^8 - 11*s^7*z + 
       34*s^6*w*z - 9*s^5*w^2*z - 80*s^4*w^3*z + 115*s^3*w^4*z - 
       54*s^2*w^5*z + s*w^6*z + 4*w^7*z + 82*s^6*x*z - 194*s^5*w*x*z - 
       28*s^4*w^2*x*z + 508*s^3*w^3*x*z - 646*s^2*w^4*x*z + 358*s*w^5*x*z - 
       80*w^6*x*z - 261*s^5*x^2*z + 632*s^4*w*x^2*z + 106*s^3*w^2*x^2*z - 
       524*s^2*w^3*x^2*z - 301*s*w^4*x^2*z + 348*w^5*x^2*z + 436*s^4*x^3*z - 
       1364*s^3*w*x^3*z - 476*s^2*w^2*x^3*z - 1244*s*w^3*x^3*z - 
       680*w^4*x^3*z - 389*s^3*x^4*z + 1538*s^2*w*x^4*z + 1943*s*w^2*x^4*z + 
       700*w^3*x^4*z + 162*s^2*x^5*z - 746*s*w*x^5*z - 384*w^2*x^5*z - 
       11*s*x^6*z + 100*w*x^6*z - 8*x^7*z + 82*s^6*y*z - 194*s^5*w*y*z - 
       28*s^4*w^2*y*z + 508*s^3*w^3*y*z - 646*s^2*w^4*y*z + 358*s*w^5*y*z - 
       80*w^6*y*z - 302*s^5*x*y*z - 128*s^4*w*x*y*z - 4772*s^3*w^2*x*y*z + 
       8344*s^2*w^3*x*y*z - 2270*s*w^4*x*y*z - 872*w^5*x*y*z + 
       380*s^4*x^2*y*z + 3412*s^3*w*x^2*y*z - 836*s^2*w^2*x^2*y*z - 
       932*s*w^3*x^2*y*z + 1304*w^4*x^2*y*z + 340*s^3*x^3*y*z - 
       5288*s^2*w*x^3*y*z + 2212*s*w^2*x^3*y*z + 1648*w^3*x^3*y*z - 
       550*s^2*x^4*y*z + 1054*s*w*x^4*y*z - 2848*w^2*x^4*y*z - 
       422*s*x^5*y*z + 376*w*x^5*y*z + 472*x^6*y*z - 261*s^5*y^2*z + 
       632*s^4*w*y^2*z + 106*s^3*w^2*y^2*z - 524*s^2*w^3*y^2*z - 
       301*s*w^4*y^2*z + 348*w^5*y^2*z + 380*s^4*x*y^2*z + 
       3412*s^3*w*x*y^2*z - 836*s^2*w^2*x*y^2*z - 932*s*w^3*x*y^2*z + 
       1304*w^4*x*y^2*z - 1310*s^3*x^2*y^2*z - 1460*s^2*w*x^2*y^2*z + 
       10*s*w^2*x^2*y^2*z - 2648*w^3*x^2*y^2*z + 1156*s^2*x^3*y^2*z + 
       1228*s*w*x^3*y^2*z + 928*w^2*x^3*y^2*z + 1019*s*x^4*y^2*z + 
       1436*w*x^4*y^2*z - 1368*x^5*y^2*z + 436*s^4*y^3*z - 1364*s^3*w*y^3*z - 
       476*s^2*w^2*y^3*z - 1244*s*w^3*y^3*z - 680*w^4*y^3*z + 
       340*s^3*x*y^3*z - 5288*s^2*w*x*y^3*z + 2212*s*w^2*x*y^3*z + 
       1648*w^3*x*y^3*z + 1156*s^2*x^2*y^3*z + 1228*s*w*x^2*y^3*z + 
       928*w^2*x^2*y^3*z - 1172*s*x^3*y^3*z - 3824*w*x^3*y^3*z + 
       904*x^4*y^3*z - 389*s^3*y^4*z + 1538*s^2*w*y^4*z + 1943*s*w^2*y^4*z + 
       700*w^3*y^4*z - 550*s^2*x*y^4*z + 1054*s*w*x*y^4*z - 
       2848*w^2*x*y^4*z + 1019*s*x^2*y^4*z + 1436*w*x^2*y^4*z + 
       904*x^3*y^4*z + 162*s^2*y^5*z - 746*s*w*y^5*z - 384*w^2*y^5*z - 
       422*s*x*y^5*z + 376*w*x*y^5*z - 1368*x^2*y^5*z - 11*s*y^6*z + 
       100*w*y^6*z + 472*x*y^6*z - 8*y^7*z + 55*s^6*z^2 - 99*s^5*w*z^2 + 
       18*s^4*w^2*z^2 - 38*s^3*w^3*z^2 + 171*s^2*w^4*z^2 - 135*s*w^5*z^2 + 
       28*w^6*z^2 - 261*s^5*x*z^2 + 632*s^4*w*x*z^2 + 106*s^3*w^2*x*z^2 - 
       524*s^2*w^3*x*z^2 - 301*s*w^4*x*z^2 + 348*w^5*x*z^2 + 
       390*s^4*x^2*z^2 - 1250*s^3*w*x^2*z^2 + 1138*s^2*w^2*x^2*z^2 + 
       5578*s*w^3*x^2*z^2 - 864*w^4*x^2*z^2 - 98*s^3*x^3*z^2 + 
       1108*s^2*w*x^3*z^2 - 3914*s*w^2*x^3*z^2 + 376*w^3*x^3*z^2 - 
       357*s^2*x^4*z^2 - 1651*s*w*x^4*z^2 + 156*w^2*x^4*z^2 + 423*s*x^5*z^2 + 
       108*w*x^5*z^2 - 152*x^6*z^2 - 261*s^5*y*z^2 + 632*s^4*w*y*z^2 + 
       106*s^3*w^2*y*z^2 - 524*s^2*w^3*y*z^2 - 301*s*w^4*y*z^2 + 
       348*w^5*y*z^2 + 380*s^4*x*y*z^2 + 3412*s^3*w*x*y*z^2 - 
       836*s^2*w^2*x*y*z^2 - 932*s*w^3*x*y*z^2 + 1304*w^4*x*y*z^2 - 
       1310*s^3*x^2*y*z^2 - 1460*s^2*w*x^2*y*z^2 + 10*s*w^2*x^2*y*z^2 - 
       2648*w^3*x^2*y*z^2 + 1156*s^2*x^3*y*z^2 + 1228*s*w*x^3*y*z^2 + 
       928*w^2*x^3*y*z^2 + 1019*s*x^4*y*z^2 + 1436*w*x^4*y*z^2 - 
       1368*x^5*y*z^2 + 390*s^4*y^2*z^2 - 1250*s^3*w*y^2*z^2 + 
       1138*s^2*w^2*y^2*z^2 + 5578*s*w^3*y^2*z^2 - 864*w^4*y^2*z^2 - 
       1310*s^3*x*y^2*z^2 - 1460*s^2*w*x*y^2*z^2 + 10*s*w^2*x*y^2*z^2 - 
       2648*w^3*x*y^2*z^2 - 1214*s^2*x^2*y^2*z^2 - 6962*s*w*x^2*y^2*z^2 + 
       1672*w^2*x^2*y^2*z^2 - 674*s*x^3*y^2*z^2 + 760*w*x^3*y^2*z^2 + 
       2616*x^4*y^2*z^2 - 98*s^3*y^3*z^2 + 1108*s^2*w*y^3*z^2 - 
       3914*s*w^2*y^3*z^2 + 376*w^3*y^3*z^2 + 1156*s^2*x*y^3*z^2 + 
       1228*s*w*x*y^3*z^2 + 928*w^2*x*y^3*z^2 - 674*s*x^2*y^3*z^2 + 
       760*w*x^2*y^3*z^2 - 2192*x^3*y^3*z^2 - 357*s^2*y^4*z^2 - 
       1651*s*w*y^4*z^2 + 156*w^2*y^4*z^2 + 1019*s*x*y^4*z^2 + 
       1436*w*x*y^4*z^2 + 2616*x^2*y^4*z^2 + 423*s*y^5*z^2 + 108*w*y^5*z^2 - 
       1368*x*y^5*z^2 - 152*y^6*z^2 - 155*s^5*z^3 + 88*s^4*w*z^3 + 
       22*s^3*w^2*z^3 - 20*s^2*w^3*z^3 + 205*s*w^4*z^3 - 140*w^5*z^3 + 
       436*s^4*x*z^3 - 1364*s^3*w*x*z^3 - 476*s^2*w^2*x*z^3 - 
       1244*s*w^3*x*z^3 - 680*w^4*x*z^3 - 98*s^3*x^2*z^3 + 
       1108*s^2*w*x^2*z^3 - 3914*s*w^2*x^2*z^3 + 376*w^3*x^2*z^3 + 
       28*s^2*x^3*z^3 + 4276*s*w*x^3*z^3 + 64*w^2*x^3*z^3 - 347*s*x^4*z^3 - 
       140*w*x^4*z^3 + 520*x^5*z^3 + 436*s^4*y*z^3 - 1364*s^3*w*y*z^3 - 
       476*s^2*w^2*y*z^3 - 1244*s*w^3*y*z^3 - 680*w^4*y*z^3 + 
       340*s^3*x*y*z^3 - 5288*s^2*w*x*y*z^3 + 2212*s*w^2*x*y*z^3 + 
       1648*w^3*x*y*z^3 + 1156*s^2*x^2*y*z^3 + 1228*s*w*x^2*y*z^3 + 
       928*w^2*x^2*y*z^3 - 1172*s*x^3*y*z^3 - 3824*w*x^3*y*z^3 + 
       904*x^4*y*z^3 - 98*s^3*y^2*z^3 + 1108*s^2*w*y^2*z^3 - 
       3914*s*w^2*y^2*z^3 + 376*w^3*y^2*z^3 + 1156*s^2*x*y^2*z^3 + 
       1228*s*w*x*y^2*z^3 + 928*w^2*x*y^2*z^3 - 674*s*x^2*y^2*z^3 + 
       760*w*x^2*y^2*z^3 - 2192*x^3*y^2*z^3 + 28*s^2*y^3*z^3 + 
       4276*s*w*y^3*z^3 + 64*w^2*y^3*z^3 - 1172*s*x*y^3*z^3 - 
       3824*w*x*y^3*z^3 - 2192*x^2*y^3*z^3 - 347*s*y^4*z^3 - 140*w*y^4*z^3 + 
       904*x*y^4*z^3 + 520*y^5*z^3 + 265*s^4*z^4 + 133*s^3*w*z^4 + 
       99*s^2*w^2*z^4 + 55*s*w^3*z^4 + 280*w^4*z^4 - 389*s^3*x*z^4 + 
       1538*s^2*w*x*z^4 + 1943*s*w^2*x*z^4 + 700*w^3*x*z^4 - 
       357*s^2*x^2*z^4 - 1651*s*w*x^2*z^4 + 156*w^2*x^2*z^4 - 347*s*x^3*z^4 - 
       140*w*x^3*z^4 - 740*x^4*z^4 - 389*s^3*y*z^4 + 1538*s^2*w*y*z^4 + 
       1943*s*w^2*y*z^4 + 700*w^3*y*z^4 - 550*s^2*x*y*z^4 + 
       1054*s*w*x*y*z^4 - 2848*w^2*x*y*z^4 + 1019*s*x^2*y*z^4 + 
       1436*w*x^2*y*z^4 + 904*x^3*y*z^4 - 357*s^2*y^2*z^4 - 
       1651*s*w*y^2*z^4 + 156*w^2*y^2*z^4 + 1019*s*x*y^2*z^4 + 
       1436*w*x*y^2*z^4 + 2616*x^2*y^2*z^4 - 347*s*y^3*z^4 - 140*w*y^3*z^4 + 
       904*x*y^3*z^4 - 740*y^4*z^4 - 281*s^3*z^5 - 342*s^2*w*z^5 - 
       333*s*w^2*z^5 - 308*w^3*z^5 + 162*s^2*x*z^5 - 746*s*w*x*z^5 - 
       384*w^2*x*z^5 + 423*s*x^2*z^5 + 108*w*x^2*z^5 + 520*x^3*z^5 + 
       162*s^2*y*z^5 - 746*s*w*y*z^5 - 384*w^2*y*z^5 - 422*s*x*y*z^5 + 
       376*w*x*y*z^5 - 1368*x^2*y*z^5 + 423*s*y^2*z^5 + 108*w*y^2*z^5 - 
       1368*x*y^2*z^5 + 520*y^3*z^5 + 181*s^2*z^6 + 259*s*w*z^6 + 
       196*w^2*z^6 - 11*s*x*z^6 + 100*w*x*z^6 - 152*x^2*z^6 - 11*s*y*z^6 + 
       100*w*y*z^6 + 472*x*y*z^6 - 152*y^2*z^6 - 65*s*z^7 - 68*w*z^7 - 
       8*x*z^7 - 8*y*z^7 + 10*z^8)/(6*OMEGA[s, w, x, y, z]) - 
     ((5*s^8 - 33*s^7*w + 91*s^6*w^2 - 133*s^5*w^3 + 105*s^4*w^4 - 
        35*s^3*w^5 - 7*s^2*w^6 + 9*s*w^7 - 2*w^8 - 43*s^7*x + 184*s^6*w*x - 
        285*s^5*w^2*x + 170*s^4*w^3*x - 5*s^3*w^4*x - 12*s^2*w^5*x - 
        19*s*w^6*x + 10*w^7*x + 161*s^6*x^2 - 375*s^5*w*x^2 + 
        216*s^4*w^2*x^2 + 2*s^3*w^3*x^2 + 33*s^2*w^4*x^2 - 27*s*w^5*x^2 - 
        10*w^6*x^2 - 343*s^5*x^3 + 270*s^4*w*x^3 + 22*s^3*w^2*x^3 + 
        32*s^2*w^3*x^3 + 57*s*w^4*x^3 - 38*w^5*x^3 + 455*s^4*x^4 + 
        145*s^3*w*x^4 + 123*s^2*w^2*x^4 + 107*s*w^3*x^4 + 130*w^4*x^4 - 
        385*s^3*x^5 - 372*s^2*w*x^5 - 297*s*w^2*x^5 - 178*w^3*x^5 + 
        203*s^2*x^6 + 231*s*w*x^6 + 130*w^2*x^6 - 61*s*x^7 - 50*w*x^7 + 
        8*x^8 - 43*s^7*y + 184*s^6*w*y - 285*s^5*w^2*y + 170*s^4*w^3*y - 
        5*s^3*w^4*y - 12*s^2*w^5*y - 19*s*w^6*y + 10*w^7*y + 262*s^6*x*y - 
        938*s^5*w*x*y + 1264*s^4*w^2*x*y - 692*s^3*w^3*x*y - 58*s^2*w^4*x*y + 
        254*s*w^5*x*y - 92*w^6*x*y - 633*s^5*x^2*y + 2002*s^4*w*x^2*y - 
        1270*s^3*w^2*x^2*y - 160*s^2*w^3*x^2*y - 265*s*w^4*x^2*y + 
        326*w^5*x^2*y + 740*s^4*x^3*y - 2404*s^3*w*x^3*y - 
        780*s^2*w^2*x^3*y - 780*s*w^3*x^3*y - 616*w^4*x^3*y - 365*s^3*x^4*y + 
        1820*s^2*w*x^4*y + 1547*s*w^2*x^4*y + 694*w^3*x^4*y - 42*s^2*x^5*y - 
        850*s*w*x^5*y - 476*w^2*x^5*y + 113*s*x^6*y + 186*w*x^6*y - 
        32*x^7*y + 161*s^6*y^2 - 375*s^5*w*y^2 + 216*s^4*w^2*y^2 + 
        2*s^3*w^3*y^2 + 33*s^2*w^4*y^2 - 27*s*w^5*y^2 - 10*w^6*y^2 - 
        633*s^5*x*y^2 + 2002*s^4*w*x*y^2 - 1270*s^3*w^2*x*y^2 - 
        160*s^2*w^3*x*y^2 - 265*s*w^4*x*y^2 + 326*w^5*x*y^2 + 
        810*s^4*x^2*y^2 - 3290*s^3*w*x^2*y^2 + 5538*s^2*w^2*x^2*y^2 + 
        3522*s*w^3*x^2*y^2 - 820*w^4*x^2*y^2 - 274*s^3*x^3*y^2 + 
        1624*s^2*w*x^3*y^2 - 4322*s*w^2*x^3*y^2 + 508*w^3*x^3*y^2 - 
        123*s^2*x^4*y^2 + 297*s*w*x^4*y^2 + 222*w^2*x^4*y^2 + 27*s*x^5*y^2 - 
        258*w*x^5*y^2 + 32*x^6*y^2 - 343*s^5*y^3 + 270*s^4*w*y^3 + 
        22*s^3*w^2*y^3 + 32*s^2*w^3*y^3 + 57*s*w^4*y^3 - 38*w^5*y^3 + 
        740*s^4*x*y^3 - 2404*s^3*w*x*y^3 - 780*s^2*w^2*x*y^3 - 
        780*s*w^3*x*y^3 - 616*w^4*x*y^3 - 274*s^3*x^2*y^3 + 
        1624*s^2*w*x^2*y^3 - 4322*s*w^2*x^2*y^3 + 508*w^3*x^2*y^3 - 
        76*s^2*x^3*y^3 + 644*s*w*x^3*y^3 + 248*w^2*x^3*y^3 - 79*s*x^4*y^3 + 
        122*w*x^4*y^3 + 32*x^5*y^3 + 455*s^4*y^4 + 145*s^3*w*y^4 + 
        123*s^2*w^2*y^4 + 107*s*w^3*y^4 + 130*w^4*y^4 - 365*s^3*x*y^4 + 
        1820*s^2*w*x*y^4 + 1547*s*w^2*x*y^4 + 694*w^3*x*y^4 - 
        123*s^2*x^2*y^4 + 297*s*w*x^2*y^4 + 222*w^2*x^2*y^4 - 79*s*x^3*y^4 + 
        122*w*x^3*y^4 - 80*x^4*y^4 - 385*s^3*y^5 - 372*s^2*w*y^5 - 
        297*s*w^2*y^5 - 178*w^3*y^5 - 42*s^2*x*y^5 - 850*s*w*x*y^5 - 
        476*w^2*x*y^5 + 27*s*x^2*y^5 - 258*w*x^2*y^5 + 32*x^3*y^5 + 
        203*s^2*y^6 + 231*s*w*y^6 + 130*w^2*y^6 + 113*s*x*y^6 + 186*w*x*y^6 + 
        32*x^2*y^6 - 61*s*y^7 - 50*w*y^7 - 32*x*y^7 + 8*y^8 - 43*s^7*z + 
        184*s^6*w*z - 285*s^5*w^2*z + 170*s^4*w^3*z - 5*s^3*w^4*z - 
        12*s^2*w^5*z - 19*s*w^6*z + 10*w^7*z + 262*s^6*x*z - 938*s^5*w*x*z + 
        1264*s^4*w^2*x*z - 692*s^3*w^3*x*z - 58*s^2*w^4*x*z + 254*s*w^5*x*z - 
        92*w^6*x*z - 633*s^5*x^2*z + 2002*s^4*w*x^2*z - 1270*s^3*w^2*x^2*z - 
        160*s^2*w^3*x^2*z - 265*s*w^4*x^2*z + 326*w^5*x^2*z + 740*s^4*x^3*z - 
        2404*s^3*w*x^3*z - 780*s^2*w^2*x^3*z - 780*s*w^3*x^3*z - 
        616*w^4*x^3*z - 365*s^3*x^4*z + 1820*s^2*w*x^4*z + 1547*s*w^2*x^4*z + 
        694*w^3*x^4*z - 42*s^2*x^5*z - 850*s*w*x^5*z - 476*w^2*x^5*z + 
        113*s*x^6*z + 186*w*x^6*z - 32*x^7*z + 262*s^6*y*z - 938*s^5*w*y*z + 
        1264*s^4*w^2*y*z - 692*s^3*w^3*y*z - 58*s^2*w^4*y*z + 254*s*w^5*y*z - 
        92*w^6*y*z - 1270*s^5*x*y*z - 276*s^4*w*x*y*z - 3716*s^3*w^2*x*y*z + 
        8384*s^2*w^3*x*y*z - 2646*s*w^4*x*y*z - 476*w^5*x*y*z + 
        2460*s^4*x^2*y*z + 3492*s^3*w*x^2*y*z - 2484*s^2*w^2*x^2*y*z - 
        1076*s*w^3*x^2*y*z + 1448*w^4*x^2*y*z - 2476*s^3*x^3*y*z + 
        400*s^2*w*x^3*y*z + 7028*s*w^2*x^3*y*z - 24*w^3*x^3*y*z + 
        1438*s^2*x^4*y*z - 3562*s*w*x^4*y*z - 1836*w^2*x^4*y*z - 
        510*s*x^5*y*z + 884*w*x^5*y*z + 96*x^6*y*z - 633*s^5*y^2*z + 
        2002*s^4*w*y^2*z - 1270*s^3*w^2*y^2*z - 160*s^2*w^3*y^2*z - 
        265*s*w^4*y^2*z + 326*w^5*y^2*z + 2460*s^4*x*y^2*z + 
        3492*s^3*w*x*y^2*z - 2484*s^2*w^2*x*y^2*z - 1076*s*w^3*x*y^2*z + 
        1448*w^4*x*y^2*z - 3406*s^3*x^2*y^2*z - 8024*s^2*w*x^2*y^2*z - 
        2686*s*w^2*x^2*y^2*z - 3132*w^3*x^2*y^2*z + 1676*s^2*x^3*y^2*z + 
        2364*s*w*x^3*y^2*z + 1288*w^2*x^3*y^2*z - s*x^4*y^2*z - 
        90*w*x^4*y^2*z - 96*x^5*y^2*z + 740*s^4*y^3*z - 2404*s^3*w*y^3*z - 
        780*s^2*w^2*y^3*z - 780*s*w^3*y^3*z - 616*w^4*y^3*z - 
        2476*s^3*x*y^3*z + 400*s^2*w*x*y^3*z + 7028*s*w^2*x*y^3*z - 
        24*w^3*x*y^3*z + 1676*s^2*x^2*y^3*z + 2364*s*w*x^2*y^3*z + 
        1288*w^2*x^2*y^3*z + 796*s*x^3*y^3*z - 1960*w*x^3*y^3*z + 
        32*x^4*y^3*z - 365*s^3*y^4*z + 1820*s^2*w*y^4*z + 1547*s*w^2*y^4*z + 
        694*w^3*y^4*z + 1438*s^2*x*y^4*z - 3562*s*w*x*y^4*z - 
        1836*w^2*x*y^4*z - s*x^2*y^4*z - 90*w*x^2*y^4*z + 32*x^3*y^4*z - 
        42*s^2*y^5*z - 850*s*w*y^5*z - 476*w^2*y^5*z - 510*s*x*y^5*z + 
        884*w*x*y^5*z - 96*x^2*y^5*z + 113*s*y^6*z + 186*w*y^6*z + 
        96*x*y^6*z - 32*y^7*z + 161*s^6*z^2 - 375*s^5*w*z^2 + 
        216*s^4*w^2*z^2 + 2*s^3*w^3*z^2 + 33*s^2*w^4*z^2 - 27*s*w^5*z^2 - 
        10*w^6*z^2 - 633*s^5*x*z^2 + 2002*s^4*w*x*z^2 - 1270*s^3*w^2*x*z^2 - 
        160*s^2*w^3*x*z^2 - 265*s*w^4*x*z^2 + 326*w^5*x*z^2 + 
        810*s^4*x^2*z^2 - 3290*s^3*w*x^2*z^2 + 5538*s^2*w^2*x^2*z^2 + 
        3522*s*w^3*x^2*z^2 - 820*w^4*x^2*z^2 - 274*s^3*x^3*z^2 + 
        1624*s^2*w*x^3*z^2 - 4322*s*w^2*x^3*z^2 + 508*w^3*x^3*z^2 - 
        123*s^2*x^4*z^2 + 297*s*w*x^4*z^2 + 222*w^2*x^4*z^2 + 27*s*x^5*z^2 - 
        258*w*x^5*z^2 + 32*x^6*z^2 - 633*s^5*y*z^2 + 2002*s^4*w*y*z^2 - 
        1270*s^3*w^2*y*z^2 - 160*s^2*w^3*y*z^2 - 265*s*w^4*y*z^2 + 
        326*w^5*y*z^2 + 2460*s^4*x*y*z^2 + 3492*s^3*w*x*y*z^2 - 
        2484*s^2*w^2*x*y*z^2 - 1076*s*w^3*x*y*z^2 + 1448*w^4*x*y*z^2 - 
        3406*s^3*x^2*y*z^2 - 8024*s^2*w*x^2*y*z^2 - 2686*s*w^2*x^2*y*z^2 - 
        3132*w^3*x^2*y*z^2 + 1676*s^2*x^3*y*z^2 + 2364*s*w*x^3*y*z^2 + 
        1288*w^2*x^3*y*z^2 - s*x^4*y*z^2 - 90*w*x^4*y*z^2 - 96*x^5*y*z^2 + 
        810*s^4*y^2*z^2 - 3290*s^3*w*y^2*z^2 + 5538*s^2*w^2*y^2*z^2 + 
        3522*s*w^3*y^2*z^2 - 820*w^4*y^2*z^2 - 3406*s^3*x*y^2*z^2 - 
        8024*s^2*w*x*y^2*z^2 - 2686*s*w^2*x*y^2*z^2 - 3132*w^3*x*y^2*z^2 + 
        4958*s^2*x^2*y^2*z^2 + 10422*s*w*x^2*y^2*z^2 + 5428*w^2*x^2*y^2*z^2 - 
        3098*s*x^3*y^2*z^2 - 676*w*x^3*y^2*z^2 - 416*x^4*y^2*z^2 - 
        274*s^3*y^3*z^2 + 1624*s^2*w*y^3*z^2 - 4322*s*w^2*y^3*z^2 + 
        508*w^3*y^3*z^2 + 1676*s^2*x*y^3*z^2 + 2364*s*w*x*y^3*z^2 + 
        1288*w^2*x*y^3*z^2 - 3098*s*x^2*y^3*z^2 - 676*w*x^2*y^3*z^2 + 
        960*x^3*y^3*z^2 - 123*s^2*y^4*z^2 + 297*s*w*y^4*z^2 + 
        222*w^2*y^4*z^2 - s*x*y^4*z^2 - 90*w*x*y^4*z^2 - 416*x^2*y^4*z^2 + 
        27*s*y^5*z^2 - 258*w*y^5*z^2 - 96*x*y^5*z^2 + 32*y^6*z^2 - 
        343*s^5*z^3 + 270*s^4*w*z^3 + 22*s^3*w^2*z^3 + 32*s^2*w^3*z^3 + 
        57*s*w^4*z^3 - 38*w^5*z^3 + 740*s^4*x*z^3 - 2404*s^3*w*x*z^3 - 
        780*s^2*w^2*x*z^3 - 780*s*w^3*x*z^3 - 616*w^4*x*z^3 - 
        274*s^3*x^2*z^3 + 1624*s^2*w*x^2*z^3 - 4322*s*w^2*x^2*z^3 + 
        508*w^3*x^2*z^3 - 76*s^2*x^3*z^3 + 644*s*w*x^3*z^3 + 
        248*w^2*x^3*z^3 - 79*s*x^4*z^3 + 122*w*x^4*z^3 + 32*x^5*z^3 + 
        740*s^4*y*z^3 - 2404*s^3*w*y*z^3 - 780*s^2*w^2*y*z^3 - 
        780*s*w^3*y*z^3 - 616*w^4*y*z^3 - 2476*s^3*x*y*z^3 + 
        400*s^2*w*x*y*z^3 + 7028*s*w^2*x*y*z^3 - 24*w^3*x*y*z^3 + 
        1676*s^2*x^2*y*z^3 + 2364*s*w*x^2*y*z^3 + 1288*w^2*x^2*y*z^3 + 
        796*s*x^3*y*z^3 - 1960*w*x^3*y*z^3 + 32*x^4*y*z^3 - 274*s^3*y^2*z^3 + 
        1624*s^2*w*y^2*z^3 - 4322*s*w^2*y^2*z^3 + 508*w^3*y^2*z^3 + 
        1676*s^2*x*y^2*z^3 + 2364*s*w*x*y^2*z^3 + 1288*w^2*x*y^2*z^3 - 
        3098*s*x^2*y^2*z^3 - 676*w*x^2*y^2*z^3 + 960*x^3*y^2*z^3 - 
        76*s^2*y^3*z^3 + 644*s*w*y^3*z^3 + 248*w^2*y^3*z^3 + 
        796*s*x*y^3*z^3 - 1960*w*x*y^3*z^3 + 960*x^2*y^3*z^3 - 79*s*y^4*z^3 + 
        122*w*y^4*z^3 + 32*x*y^4*z^3 + 32*y^5*z^3 + 455*s^4*z^4 + 
        145*s^3*w*z^4 + 123*s^2*w^2*z^4 + 107*s*w^3*z^4 + 130*w^4*z^4 - 
        365*s^3*x*z^4 + 1820*s^2*w*x*z^4 + 1547*s*w^2*x*z^4 + 694*w^3*x*z^4 - 
        123*s^2*x^2*z^4 + 297*s*w*x^2*z^4 + 222*w^2*x^2*z^4 - 79*s*x^3*z^4 + 
        122*w*x^3*z^4 - 80*x^4*z^4 - 365*s^3*y*z^4 + 1820*s^2*w*y*z^4 + 
        1547*s*w^2*y*z^4 + 694*w^3*y*z^4 + 1438*s^2*x*y*z^4 - 
        3562*s*w*x*y*z^4 - 1836*w^2*x*y*z^4 - s*x^2*y*z^4 - 90*w*x^2*y*z^4 + 
        32*x^3*y*z^4 - 123*s^2*y^2*z^4 + 297*s*w*y^2*z^4 + 222*w^2*y^2*z^4 - 
        s*x*y^2*z^4 - 90*w*x*y^2*z^4 - 416*x^2*y^2*z^4 - 79*s*y^3*z^4 + 
        122*w*y^3*z^4 + 32*x*y^3*z^4 - 80*y^4*z^4 - 385*s^3*z^5 - 
        372*s^2*w*z^5 - 297*s*w^2*z^5 - 178*w^3*z^5 - 42*s^2*x*z^5 - 
        850*s*w*x*z^5 - 476*w^2*x*z^5 + 27*s*x^2*z^5 - 258*w*x^2*z^5 + 
        32*x^3*z^5 - 42*s^2*y*z^5 - 850*s*w*y*z^5 - 476*w^2*y*z^5 - 
        510*s*x*y*z^5 + 884*w*x*y*z^5 - 96*x^2*y*z^5 + 27*s*y^2*z^5 - 
        258*w*y^2*z^5 - 96*x*y^2*z^5 + 32*y^3*z^5 + 203*s^2*z^6 + 
        231*s*w*z^6 + 130*w^2*z^6 + 113*s*x*z^6 + 186*w*x*z^6 + 32*x^2*z^6 + 
        113*s*y*z^6 + 186*w*y*z^6 + 96*x*y*z^6 + 32*y^2*z^6 - 61*s*z^7 - 
        50*w*z^7 - 32*x*z^7 - 32*y*z^7 + 8*z^8)*A[w])/
      (4*w*OMEGA[s, w, x, y, z]) - 
     ((3*s^7 - 24*s^6*w + 81*s^5*w^2 - 150*s^4*w^3 + 165*s^3*w^4 - 
        108*s^2*w^5 + 39*s*w^6 - 6*w^7 - 14*s^6*x + 66*s^5*w*x - 
        84*s^4*w^2*x - 44*s^3*w^3*x + 186*s^2*w^4*x - 150*s*w^5*x + 
        40*w^6*x + 21*s^5*x^2 - 54*s^4*w*x^2 + 6*s^3*w^2*x^2 - 
        48*s^2*w^3*x^2 + 189*s*w^4*x^2 - 114*w^5*x^2 + 36*s^3*w*x^3 + 
        12*s^2*w^2*x^3 - 36*s*w^3*x^3 + 180*w^4*x^3 - 35*s^3*x^4 - 
        84*s^2*w*x^4 - 111*s*w^2*x^4 - 170*w^3*x^4 + 42*s^2*x^5 + 
        90*s*w*x^5 + 96*w^2*x^5 - 21*s*x^6 - 30*w*x^6 + 4*x^7 - 8*s^6*y + 
        58*s^5*w*y - 158*s^4*w^2*y + 212*s^3*w^3*y - 148*s^2*w^4*y + 
        50*s*w^5*y - 6*w^6*y + 22*s^5*x*y - 264*s^4*w*x*y + 708*s^3*w^2*x*y - 
        664*s^2*w^3*x*y + 150*s*w^4*x*y + 48*w^5*x*y - 18*s^4*x^2*y + 
        156*s^3*w*x^2*y + 144*s^2*w^2*x^2*y - 716*s*w^3*x^2*y - 
        142*w^4*x^2*y + 12*s^3*x^3*y + 312*s^2*w*x^3*y + 812*s*w^2*x^3*y + 
        208*w^3*x^3*y - 28*s^2*x^4*y - 326*s*w*x^4*y - 162*w^2*x^4*y + 
        30*s*x^5*y + 64*w*x^5*y - 10*x^6*y - 27*s^5*y^2 + 30*s^4*w*y^2 + 
        22*s^3*w^2*y^2 + 72*s^2*w^3*y^2 - 195*s*w^4*y^2 + 98*w^5*y^2 + 
        28*s^4*x*y^2 - 196*s^3*w*x*y^2 - 692*s^2*w^2*x*y^2 + 
        1636*s*w^3*x*y^2 - 200*w^4*x*y^2 - 2*s^3*x^2*y^2 - 
        912*s^2*w*x^2*y^2 - 794*s*w^2*x^2*y^2 + 76*w^3*x^2*y^2 - 
        4*s^2*x^3*y^2 - 300*s*w*x^3*y^2 + 24*w^2*x^3*y^2 + 37*s*x^4*y^2 + 
        34*w*x^4*y^2 - 32*x^5*y^2 + 150*s^4*y^3 - 124*s^3*w*y^3 - 
        40*s^2*w^2*y^3 + 12*s*w^3*y^3 - 190*w^4*y^3 + 44*s^3*x*y^3 + 
        1480*s^2*w*x*y^3 - 724*s*w^2*x*y^3 + 32*w^3*x*y^3 + 48*s^2*x^2*y^3 + 
        1636*s*w*x^2*y^3 - 28*w^2*x^2*y^3 + 36*s*x^3*y^3 - 112*w*x^3*y^3 + 
        170*x^4*y^3 - 275*s^3*y^4 - 28*s^2*w*y^4 + 49*s*w^2*y^4 + 
        110*w^3*y^4 - 310*s^2*x*y^4 - 1262*s*w*x*y^4 + 24*w^2*x*y^4 - 
        315*s*x^2*y^4 - 58*w*x^2*y^4 - 300*x^3*y^4 + 252*s^2*y^5 + 
        162*s*w*y^5 + 46*w^2*y^5 + 350*s*x*y^5 + 176*w*x*y^5 + 266*x^2*y^5 - 
        117*s*y^6 - 74*w*y^6 - 120*x*y^6 + 22*y^7 - 8*s^6*z + 58*s^5*w*z - 
        158*s^4*w^2*z + 212*s^3*w^3*z - 148*s^2*w^4*z + 50*s*w^5*z - 
        6*w^6*z + 22*s^5*x*z - 264*s^4*w*x*z + 708*s^3*w^2*x*z - 
        664*s^2*w^3*x*z + 150*s*w^4*x*z + 48*w^5*x*z - 18*s^4*x^2*z + 
        156*s^3*w*x^2*z + 144*s^2*w^2*x^2*z - 716*s*w^3*x^2*z - 
        142*w^4*x^2*z + 12*s^3*x^3*z + 312*s^2*w*x^3*z + 812*s*w^2*x^3*z + 
        208*w^3*x^3*z - 28*s^2*x^4*z - 326*s*w*x^4*z - 162*w^2*x^4*z + 
        30*s*x^5*z + 64*w*x^5*z - 10*x^6*z + 158*s^5*y*z - 76*s^4*w*y*z - 
        1020*s^3*w^2*y*z + 1456*s^2*w^3*y*z - 338*s*w^4*y*z - 180*w^5*y*z + 
        40*s^4*x*y*z + 872*s^3*w*x*y*z - 1336*s^2*w^2*x*y*z + 
        1112*s*w^3*x*y*z - 304*w^4*x*y*z - 140*s^3*x^2*y*z - 
        2400*s^2*w*x^2*y*z - 1308*s*w^2*x^2*y*z + 1480*w^3*x^2*y*z - 
        280*s^2*x^3*y*z + 760*s*w*x^3*y*z - 1136*w^2*x^3*y*z + 30*s*x^4*y*z - 
        52*w*x^4*y*z + 192*x^5*y*z - 566*s^4*y^2*z + 572*s^3*w*y^2*z + 
        552*s^2*w^2*y^2*z - 716*s*w^3*y^2*z + 350*w^4*y^2*z - 
        236*s^3*x*y^2*z + 1720*s^2*w*x*y^2*z + 1044*s*w^2*x*y^2*z - 
        800*w^3*x*y^2*z + 1104*s^2*x^2*y^2*z + 1884*s*w*x^2*y^2*z + 
        604*w^2*x^2*y^2*z - 100*s*x^3*y^2*z + 624*w*x^3*y^2*z - 
        650*x^4*y^2*z + 748*s^3*y^3*z - 1552*s^2*w*y^3*z + 92*s*w^2*y^3*z + 
        8*w^3*y^3*z - 232*s^2*x*y^3*z - 2824*s*w*x*y^3*z + 160*w^2*x*y^3*z - 
        372*s*x^2*y^3*z - 1624*w*x^2*y^3*z + 816*x^3*y^3*z - 308*s^2*y^4*z + 
        1018*s*w*y^4*z - 234*w^2*y^4*z + 518*s*x*y^4*z + 1008*w*x*y^4*z - 
        318*x^2*y^4*z - 106*s*y^5*z - 20*w*y^5*z - 112*x*y^5*z + 82*y^6*z - 
        27*s^5*z^2 + 30*s^4*w*z^2 + 22*s^3*w^2*z^2 + 72*s^2*w^3*z^2 - 
        195*s*w^4*z^2 + 98*w^5*z^2 + 28*s^4*x*z^2 - 196*s^3*w*x*z^2 - 
        692*s^2*w^2*x*z^2 + 1636*s*w^3*x*z^2 - 200*w^4*x*z^2 - 
        2*s^3*x^2*z^2 - 912*s^2*w*x^2*z^2 - 794*s*w^2*x^2*z^2 + 
        76*w^3*x^2*z^2 - 4*s^2*x^3*z^2 - 300*s*w*x^3*z^2 + 24*w^2*x^3*z^2 + 
        37*s*x^4*z^2 + 34*w*x^4*z^2 - 32*x^5*z^2 - 566*s^4*y*z^2 + 
        572*s^3*w*y*z^2 + 552*s^2*w^2*y*z^2 - 716*s*w^3*y*z^2 + 
        350*w^4*y*z^2 - 236*s^3*x*y*z^2 + 1720*s^2*w*x*y*z^2 + 
        1044*s*w^2*x*y*z^2 - 800*w^3*x*y*z^2 + 1104*s^2*x^2*y*z^2 + 
        1884*s*w*x^2*y*z^2 + 604*w^2*x^2*y*z^2 - 100*s*x^3*y*z^2 + 
        624*w*x^3*y*z^2 - 650*x^4*y*z^2 + 1486*s^3*y^2*z^2 - 
        424*s^2*w*y^2*z^2 - 410*s*w^2*y^2*z^2 + 1044*w^3*y^2*z^2 - 
        1220*s^2*x*y^2*z^2 - 4372*s*w*x*y^2*z^2 - 368*w^2*x*y^2*z^2 - 
        1314*s*x^2*y^2*z^2 - 476*w*x^2*y^2*z^2 + 1528*x^3*y^2*z^2 - 
        968*s^2*y^3*z^2 + 868*s*w*y^3*z^2 - 836*w^2*y^3*z^2 + 
        1180*s*x*y^3*z^2 + 864*w*x*y^3*z^2 - 972*x^2*y^3*z^2 + 
        453*s*y^4*z^2 - 278*w*y^4*z^2 + 504*x*y^4*z^2 - 378*y^5*z^2 + 
        150*s^4*z^3 - 124*s^3*w*z^3 - 40*s^2*w^2*z^3 + 12*s*w^3*z^3 - 
        190*w^4*z^3 + 44*s^3*x*z^3 + 1480*s^2*w*x*z^3 - 724*s*w^2*x*z^3 + 
        32*w^3*x*z^3 + 48*s^2*x^2*z^3 + 1636*s*w*x^2*z^3 - 28*w^2*x^2*z^3 + 
        36*s*x^3*z^3 - 112*w*x^3*z^3 + 170*x^4*z^3 + 748*s^3*y*z^3 - 
        1552*s^2*w*y*z^3 + 92*s*w^2*y*z^3 + 8*w^3*y*z^3 - 232*s^2*x*y*z^3 - 
        2824*s*w*x*y*z^3 + 160*w^2*x*y*z^3 - 372*s*x^2*y*z^3 - 
        1624*w*x^2*y*z^3 + 816*x^3*y*z^3 - 968*s^2*y^2*z^3 + 
        868*s*w*y^2*z^3 - 836*w^2*y^2*z^3 + 1180*s*x*y^2*z^3 + 
        864*w*x*y^2*z^3 - 972*x^2*y^2*z^3 - 460*s*y^3*z^3 + 744*w*y^3*z^3 - 
        544*x*y^3*z^3 + 274*y^4*z^3 - 275*s^3*z^4 - 28*s^2*w*z^4 + 
        49*s*w^2*z^4 + 110*w^3*z^4 - 310*s^2*x*z^4 - 1262*s*w*x*z^4 + 
        24*w^2*x*z^4 - 315*s*x^2*z^4 - 58*w*x^2*z^4 - 300*x^3*z^4 - 
        308*s^2*y*z^4 + 1018*s*w*y*z^4 - 234*w^2*y*z^4 + 518*s*x*y*z^4 + 
        1008*w*x*y*z^4 - 318*x^2*y*z^4 + 453*s*y^2*z^4 - 278*w*y^2*z^4 + 
        504*x*y^2*z^4 + 274*y^3*z^4 + 252*s^2*z^5 + 162*s*w*z^5 + 
        46*w^2*z^5 + 350*s*x*z^5 + 176*w*x*z^5 + 266*x^2*z^5 - 106*s*y*z^5 - 
        20*w*y*z^5 - 112*x*y*z^5 - 378*y^2*z^5 - 117*s*z^6 - 74*w*z^6 - 
        120*x*z^6 + 82*y*z^6 + 22*z^7)*A[x])/(2*OMEGA[s, w, x, y, z]) - 
     ((s^7 - 5*s^6*w + 9*s^5*w^2 - 5*s^4*w^3 - 5*s^3*w^4 + 9*s^2*w^5 - 
        5*s*w^6 + w^7 - 7*s^6*x + 18*s^5*w*x - 9*s^4*w^2*x - 4*s^3*w^3*x - 
        9*s^2*w^4*x + 18*s*w^5*x - 7*w^6*x + 21*s^5*x^2 - 15*s^4*w*x^2 - 
        6*s^3*w^2*x^2 - 6*s^2*w^3*x^2 - 15*s*w^4*x^2 + 21*w^5*x^2 - 
        35*s^4*x^3 - 20*s^3*w*x^3 - 18*s^2*w^2*x^3 - 20*s*w^3*x^3 - 
        35*w^4*x^3 + 35*s^3*x^4 + 45*s^2*w*x^4 + 45*s*w^2*x^4 + 35*w^3*x^4 - 
        21*s^2*x^5 - 30*s*w*x^5 - 21*w^2*x^5 + 7*s*x^6 + 7*w*x^6 - x^7 - 
        9*s^6*y + 30*s^5*w*y - 23*s^4*w^2*y - 28*s^3*w^3*y + 57*s^2*w^4*y - 
        34*s*w^5*y + 7*w^6*y + 42*s^5*x*y - 110*s^4*w*x*y + 52*s^3*w^2*x*y + 
        20*s^2*w^3*x*y + 34*s*w^4*x*y - 38*w^5*x*y - 75*s^4*x^2*y + 
        172*s^3*w*x^2*y + 94*s^2*w^2*x^2*y + 108*s*w^3*x^2*y + 85*w^4*x^2*y + 
        60*s^3*x^3*y - 156*s^2*w*x^3*y - 188*s*w^2*x^3*y - 100*w^3*x^3*y - 
        15*s^2*x^4*y + 86*s*w*x^4*y + 65*w^2*x^4*y - 6*s*x^5*y - 22*w*x^5*y + 
        3*x^6*y + 33*s^5*y^2 - 67*s^4*w*y^2 + 18*s^3*w^2*y^2 - 
        14*s^2*w^3*y^2 + 77*s*w^4*y^2 - 47*w^5*y^2 - 81*s^4*x*y^2 + 
        292*s^3*w*x*y^2 - 102*s^2*w^2*x*y^2 - 604*s*w^3*x*y^2 + 
        111*w^4*x*y^2 + 42*s^3*x^2*y^2 - 298*s^2*w*x^2*y^2 + 
        502*s*w^2*x^2*y^2 - 54*w^3*x^2*y^2 + 30*s^2*x^3*y^2 + 
        52*s*w*x^3*y^2 - 34*w^2*x^3*y^2 - 27*s*x^4*y^2 + 21*w*x^4*y^2 + 
        3*x^5*y^2 - 65*s^4*y^3 + 68*s^3*w*y^3 + 26*s^2*w^2*y^3 + 
        4*s*w^3*y^3 + 95*w^4*y^3 + 44*s^3*x*y^3 - 332*s^2*w*x*y^3 + 
        468*s*w^2*x*y^3 - 52*w^3*x*y^3 + 18*s^2*x^2*y^3 - 244*s*w*x^2*y^3 - 
        14*w^2*x^2*y^3 + 28*s*x^3*y^3 - 4*w*x^3*y^3 - 25*x^4*y^3 + 
        75*s^3*y^4 - 27*s^2*w*y^4 - 59*s*w^2*y^4 - 85*w^3*y^4 + 
        39*s^2*x*y^4 + 138*s*w*x*y^4 - 25*w^2*x*y^4 + 33*s*x^2*y^4 + 
        w*x^2*y^4 + 45*x^3*y^4 - 51*s^2*y^5 - 2*s*w*y^5 + 29*w^2*y^5 - 
        54*s*x*y^5 - 6*w*x*y^5 - 39*x^2*y^5 + 19*s*y^6 + 3*w*y^6 + 17*x*y^6 - 
        3*y^7 - 9*s^6*z + 30*s^5*w*z - 23*s^4*w^2*z - 28*s^3*w^3*z + 
        57*s^2*w^4*z - 34*s*w^5*z + 7*w^6*z + 42*s^5*x*z - 110*s^4*w*x*z + 
        52*s^3*w^2*x*z + 20*s^2*w^3*x*z + 34*s*w^4*x*z - 38*w^5*x*z - 
        75*s^4*x^2*z + 172*s^3*w*x^2*z + 94*s^2*w^2*x^2*z + 108*s*w^3*x^2*z + 
        85*w^4*x^2*z + 60*s^3*x^3*z - 156*s^2*w*x^3*z - 188*s*w^2*x^3*z - 
        100*w^3*x^3*z - 15*s^2*x^4*z + 86*s*w*x^4*z + 65*w^2*x^4*z - 
        6*s*x^5*z - 22*w*x^5*z + 3*x^6*z + 38*s^5*y*z - 178*s^4*w*y*z + 
        556*s^3*w^2*y*z - 660*s^2*w^3*y*z + 174*s*w^4*y*z + 70*w^5*y*z - 
        134*s^4*x*y*z - 424*s^3*w*x*y*z - 36*s^2*w^2*x*y*z + 
        344*s*w^3*x*y*z - 6*w^4*x*y*z + 188*s^3*x^2*y*z + 580*s^2*w*x^2*y*z - 
        764*s*w^2*x^2*y*z - 388*w^3*x^2*y*z - 140*s^2*x^3*y*z + 
        184*s*w*x^3*y*z + 500*w^2*x^3*y*z + 62*s*x^4*y*z - 162*w*x^4*y*z - 
        14*x^5*y*z - 47*s^4*y^2*z + 124*s^3*w*y^2*z - 186*s^2*w^2*y^2*z + 
        188*s*w^3*y^2*z - 207*w^4*y^2*z + 276*s^3*x*y^2*z + 
        524*s^2*w*x*y^2*z - 276*s*w^2*x*y^2*z + 372*w^3*x*y^2*z - 
        306*s^2*x^2*y^2*z - 204*s*w*x^2*y^2*z - 274*w^2*x^2*y^2*z + 
        36*s*x^3*y^2*z + 68*w*x^3*y^2*z + 41*x^4*y^2*z - 12*s^3*y^3*z + 
        76*s^2*w*y^3*z - 308*s*w^2*y^3*z + 116*w^3*y^3*z - 380*s^2*x*y^3*z + 
        408*s*w*x*y^3*z - 124*w^2*x*y^3*z - 292*s*x^2*y^3*z + 
        348*w*x^2*y^3*z - 84*x^3*y^3*z + 73*s^2*y^4*z + 38*s*w*y^4*z + 
        89*w^2*y^4*z + 258*s*x*y^4*z - 142*w*x*y^4*z + 101*x^2*y^4*z - 
        58*s*y^5*z - 90*w*y^5*z - 62*x*y^5*z + 15*y^6*z + 33*s^5*z^2 - 
        67*s^4*w*z^2 + 18*s^3*w^2*z^2 - 14*s^2*w^3*z^2 + 77*s*w^4*z^2 - 
        47*w^5*z^2 - 81*s^4*x*z^2 + 292*s^3*w*x*z^2 - 102*s^2*w^2*x*z^2 - 
        604*s*w^3*x*z^2 + 111*w^4*x*z^2 + 42*s^3*x^2*z^2 - 
        298*s^2*w*x^2*z^2 + 502*s*w^2*x^2*z^2 - 54*w^3*x^2*z^2 + 
        30*s^2*x^3*z^2 + 52*s*w*x^3*z^2 - 34*w^2*x^3*z^2 - 27*s*x^4*z^2 + 
        21*w*x^4*z^2 + 3*x^5*z^2 - 47*s^4*y*z^2 + 124*s^3*w*y*z^2 - 
        186*s^2*w^2*y*z^2 + 188*s*w^3*y*z^2 - 207*w^4*y*z^2 + 
        276*s^3*x*y*z^2 + 524*s^2*w*x*y*z^2 - 276*s*w^2*x*y*z^2 + 
        372*w^3*x*y*z^2 - 306*s^2*x^2*y*z^2 - 204*s*w*x^2*y*z^2 - 
        274*w^2*x^2*y*z^2 + 36*s*x^3*y*z^2 + 68*w*x^3*y*z^2 + 41*x^4*y*z^2 + 
        2*s^3*y^2*z^2 - 226*s^2*w*y^2*z^2 + 606*s*w^2*y^2*z^2 + 
        66*w^3*y^2*z^2 + 298*s^2*x*y^2*z^2 - 1348*s*w*x*y^2*z^2 - 
        86*w^2*x*y^2*z^2 + 902*s*x^2*y^2*z^2 - 314*w*x^2*y^2*z^2 - 
        50*x^3*y^2*z^2 - 22*s^2*y^3*z^2 - 36*s*w*y^3*z^2 - 118*w^2*y^3*z^2 - 
        204*s*x*y^3*z^2 + 148*w*x*y^3*z^2 - 62*x^2*y^3*z^2 + 61*s*y^4*z^2 + 
        333*w*y^4*z^2 + 95*x*y^4*z^2 - 27*y^5*z^2 - 65*s^4*z^3 + 
        68*s^3*w*z^3 + 26*s^2*w^2*z^3 + 4*s*w^3*z^3 + 95*w^4*z^3 + 
        44*s^3*x*z^3 - 332*s^2*w*x*z^3 + 468*s*w^2*x*z^3 - 52*w^3*x*z^3 + 
        18*s^2*x^2*z^3 - 244*s*w*x^2*z^3 - 14*w^2*x^2*z^3 + 28*s*x^3*z^3 - 
        4*w*x^3*z^3 - 25*x^4*z^3 - 12*s^3*y*z^3 + 76*s^2*w*y*z^3 - 
        308*s*w^2*y*z^3 + 116*w^3*y*z^3 - 380*s^2*x*y*z^3 + 408*s*w*x*y*z^3 - 
        124*w^2*x*y*z^3 - 292*s*x^2*y*z^3 + 348*w*x^2*y*z^3 - 84*x^3*y*z^3 - 
        22*s^2*y^2*z^3 - 36*s*w*y^2*z^3 - 118*w^2*y^2*z^3 - 204*s*x*y^2*z^3 + 
        148*w*x*y^2*z^3 - 62*x^2*y^2*z^3 - 44*s*y^3*z^3 - 492*w*y^3*z^3 - 
        100*x*y^3*z^3 + 15*y^4*z^3 + 75*s^3*z^4 - 27*s^2*w*z^4 - 
        59*s*w^2*z^4 - 85*w^3*z^4 + 39*s^2*x*z^4 + 138*s*w*x*z^4 - 
        25*w^2*x*z^4 + 33*s*x^2*z^4 + w*x^2*z^4 + 45*x^3*z^4 + 73*s^2*y*z^4 + 
        38*s*w*y*z^4 + 89*w^2*y*z^4 + 258*s*x*y*z^4 - 142*w*x*y*z^4 + 
        101*x^2*y*z^4 + 61*s*y^2*z^4 + 333*w*y^2*z^4 + 95*x*y^2*z^4 + 
        15*y^3*z^4 - 51*s^2*z^5 - 2*s*w*z^5 + 29*w^2*z^5 - 54*s*x*z^5 - 
        6*w*x*z^5 - 39*x^2*z^5 - 58*s*y*z^5 - 90*w*y*z^5 - 62*x*y*z^5 - 
        27*y^2*z^5 + 19*s*z^6 + 3*w*z^6 + 17*x*z^6 + 15*y*z^6 - 3*z^7)*A[w]*
       A[x])/(w*OMEGA[s, w, x, y, z]) - 
     ((3*s^7 - 24*s^6*w + 81*s^5*w^2 - 150*s^4*w^3 + 165*s^3*w^4 - 
        108*s^2*w^5 + 39*s*w^6 - 6*w^7 - 8*s^6*x + 58*s^5*w*x - 
        158*s^4*w^2*x + 212*s^3*w^3*x - 148*s^2*w^4*x + 50*s*w^5*x - 
        6*w^6*x - 27*s^5*x^2 + 30*s^4*w*x^2 + 22*s^3*w^2*x^2 + 
        72*s^2*w^3*x^2 - 195*s*w^4*x^2 + 98*w^5*x^2 + 150*s^4*x^3 - 
        124*s^3*w*x^3 - 40*s^2*w^2*x^3 + 12*s*w^3*x^3 - 190*w^4*x^3 - 
        275*s^3*x^4 - 28*s^2*w*x^4 + 49*s*w^2*x^4 + 110*w^3*x^4 + 
        252*s^2*x^5 + 162*s*w*x^5 + 46*w^2*x^5 - 117*s*x^6 - 74*w*x^6 + 
        22*x^7 - 14*s^6*y + 66*s^5*w*y - 84*s^4*w^2*y - 44*s^3*w^3*y + 
        186*s^2*w^4*y - 150*s*w^5*y + 40*w^6*y + 22*s^5*x*y - 264*s^4*w*x*y + 
        708*s^3*w^2*x*y - 664*s^2*w^3*x*y + 150*s*w^4*x*y + 48*w^5*x*y + 
        28*s^4*x^2*y - 196*s^3*w*x^2*y - 692*s^2*w^2*x^2*y + 
        1636*s*w^3*x^2*y - 200*w^4*x^2*y + 44*s^3*x^3*y + 1480*s^2*w*x^3*y - 
        724*s*w^2*x^3*y + 32*w^3*x^3*y - 310*s^2*x^4*y - 1262*s*w*x^4*y + 
        24*w^2*x^4*y + 350*s*x^5*y + 176*w*x^5*y - 120*x^6*y + 21*s^5*y^2 - 
        54*s^4*w*y^2 + 6*s^3*w^2*y^2 - 48*s^2*w^3*y^2 + 189*s*w^4*y^2 - 
        114*w^5*y^2 - 18*s^4*x*y^2 + 156*s^3*w*x*y^2 + 144*s^2*w^2*x*y^2 - 
        716*s*w^3*x*y^2 - 142*w^4*x*y^2 - 2*s^3*x^2*y^2 - 912*s^2*w*x^2*y^2 - 
        794*s*w^2*x^2*y^2 + 76*w^3*x^2*y^2 + 48*s^2*x^3*y^2 + 
        1636*s*w*x^3*y^2 - 28*w^2*x^3*y^2 - 315*s*x^4*y^2 - 58*w*x^4*y^2 + 
        266*x^5*y^2 + 36*s^3*w*y^3 + 12*s^2*w^2*y^3 - 36*s*w^3*y^3 + 
        180*w^4*y^3 + 12*s^3*x*y^3 + 312*s^2*w*x*y^3 + 812*s*w^2*x*y^3 + 
        208*w^3*x*y^3 - 4*s^2*x^2*y^3 - 300*s*w*x^2*y^3 + 24*w^2*x^2*y^3 + 
        36*s*x^3*y^3 - 112*w*x^3*y^3 - 300*x^4*y^3 - 35*s^3*y^4 - 
        84*s^2*w*y^4 - 111*s*w^2*y^4 - 170*w^3*y^4 - 28*s^2*x*y^4 - 
        326*s*w*x*y^4 - 162*w^2*x*y^4 + 37*s*x^2*y^4 + 34*w*x^2*y^4 + 
        170*x^3*y^4 + 42*s^2*y^5 + 90*s*w*y^5 + 96*w^2*y^5 + 30*s*x*y^5 + 
        64*w*x*y^5 - 32*x^2*y^5 - 21*s*y^6 - 30*w*y^6 - 10*x*y^6 + 4*y^7 - 
        8*s^6*z + 58*s^5*w*z - 158*s^4*w^2*z + 212*s^3*w^3*z - 
        148*s^2*w^4*z + 50*s*w^5*z - 6*w^6*z + 158*s^5*x*z - 76*s^4*w*x*z - 
        1020*s^3*w^2*x*z + 1456*s^2*w^3*x*z - 338*s*w^4*x*z - 180*w^5*x*z - 
        566*s^4*x^2*z + 572*s^3*w*x^2*z + 552*s^2*w^2*x^2*z - 
        716*s*w^3*x^2*z + 350*w^4*x^2*z + 748*s^3*x^3*z - 1552*s^2*w*x^3*z + 
        92*s*w^2*x^3*z + 8*w^3*x^3*z - 308*s^2*x^4*z + 1018*s*w*x^4*z - 
        234*w^2*x^4*z - 106*s*x^5*z - 20*w*x^5*z + 82*x^6*z + 22*s^5*y*z - 
        264*s^4*w*y*z + 708*s^3*w^2*y*z - 664*s^2*w^3*y*z + 150*s*w^4*y*z + 
        48*w^5*y*z + 40*s^4*x*y*z + 872*s^3*w*x*y*z - 1336*s^2*w^2*x*y*z + 
        1112*s*w^3*x*y*z - 304*w^4*x*y*z - 236*s^3*x^2*y*z + 
        1720*s^2*w*x^2*y*z + 1044*s*w^2*x^2*y*z - 800*w^3*x^2*y*z - 
        232*s^2*x^3*y*z - 2824*s*w*x^3*y*z + 160*w^2*x^3*y*z + 
        518*s*x^4*y*z + 1008*w*x^4*y*z - 112*x^5*y*z - 18*s^4*y^2*z + 
        156*s^3*w*y^2*z + 144*s^2*w^2*y^2*z - 716*s*w^3*y^2*z - 
        142*w^4*y^2*z - 140*s^3*x*y^2*z - 2400*s^2*w*x*y^2*z - 
        1308*s*w^2*x*y^2*z + 1480*w^3*x*y^2*z + 1104*s^2*x^2*y^2*z + 
        1884*s*w*x^2*y^2*z + 604*w^2*x^2*y^2*z - 372*s*x^3*y^2*z - 
        1624*w*x^3*y^2*z - 318*x^4*y^2*z + 12*s^3*y^3*z + 312*s^2*w*y^3*z + 
        812*s*w^2*y^3*z + 208*w^3*y^3*z - 280*s^2*x*y^3*z + 760*s*w*x*y^3*z - 
        1136*w^2*x*y^3*z - 100*s*x^2*y^3*z + 624*w*x^2*y^3*z + 
        816*x^3*y^3*z - 28*s^2*y^4*z - 326*s*w*y^4*z - 162*w^2*y^4*z + 
        30*s*x*y^4*z - 52*w*x*y^4*z - 650*x^2*y^4*z + 30*s*y^5*z + 
        64*w*y^5*z + 192*x*y^5*z - 10*y^6*z - 27*s^5*z^2 + 30*s^4*w*z^2 + 
        22*s^3*w^2*z^2 + 72*s^2*w^3*z^2 - 195*s*w^4*z^2 + 98*w^5*z^2 - 
        566*s^4*x*z^2 + 572*s^3*w*x*z^2 + 552*s^2*w^2*x*z^2 - 
        716*s*w^3*x*z^2 + 350*w^4*x*z^2 + 1486*s^3*x^2*z^2 - 
        424*s^2*w*x^2*z^2 - 410*s*w^2*x^2*z^2 + 1044*w^3*x^2*z^2 - 
        968*s^2*x^3*z^2 + 868*s*w*x^3*z^2 - 836*w^2*x^3*z^2 + 453*s*x^4*z^2 - 
        278*w*x^4*z^2 - 378*x^5*z^2 + 28*s^4*y*z^2 - 196*s^3*w*y*z^2 - 
        692*s^2*w^2*y*z^2 + 1636*s*w^3*y*z^2 - 200*w^4*y*z^2 - 
        236*s^3*x*y*z^2 + 1720*s^2*w*x*y*z^2 + 1044*s*w^2*x*y*z^2 - 
        800*w^3*x*y*z^2 - 1220*s^2*x^2*y*z^2 - 4372*s*w*x^2*y*z^2 - 
        368*w^2*x^2*y*z^2 + 1180*s*x^3*y*z^2 + 864*w*x^3*y*z^2 + 
        504*x^4*y*z^2 - 2*s^3*y^2*z^2 - 912*s^2*w*y^2*z^2 - 
        794*s*w^2*y^2*z^2 + 76*w^3*y^2*z^2 + 1104*s^2*x*y^2*z^2 + 
        1884*s*w*x*y^2*z^2 + 604*w^2*x*y^2*z^2 - 1314*s*x^2*y^2*z^2 - 
        476*w*x^2*y^2*z^2 - 972*x^3*y^2*z^2 - 4*s^2*y^3*z^2 - 
        300*s*w*y^3*z^2 + 24*w^2*y^3*z^2 - 100*s*x*y^3*z^2 + 
        624*w*x*y^3*z^2 + 1528*x^2*y^3*z^2 + 37*s*y^4*z^2 + 34*w*y^4*z^2 - 
        650*x*y^4*z^2 - 32*y^5*z^2 + 150*s^4*z^3 - 124*s^3*w*z^3 - 
        40*s^2*w^2*z^3 + 12*s*w^3*z^3 - 190*w^4*z^3 + 748*s^3*x*z^3 - 
        1552*s^2*w*x*z^3 + 92*s*w^2*x*z^3 + 8*w^3*x*z^3 - 968*s^2*x^2*z^3 + 
        868*s*w*x^2*z^3 - 836*w^2*x^2*z^3 - 460*s*x^3*z^3 + 744*w*x^3*z^3 + 
        274*x^4*z^3 + 44*s^3*y*z^3 + 1480*s^2*w*y*z^3 - 724*s*w^2*y*z^3 + 
        32*w^3*y*z^3 - 232*s^2*x*y*z^3 - 2824*s*w*x*y*z^3 + 160*w^2*x*y*z^3 + 
        1180*s*x^2*y*z^3 + 864*w*x^2*y*z^3 - 544*x^3*y*z^3 + 48*s^2*y^2*z^3 + 
        1636*s*w*y^2*z^3 - 28*w^2*y^2*z^3 - 372*s*x*y^2*z^3 - 
        1624*w*x*y^2*z^3 - 972*x^2*y^2*z^3 + 36*s*y^3*z^3 - 112*w*y^3*z^3 + 
        816*x*y^3*z^3 + 170*y^4*z^3 - 275*s^3*z^4 - 28*s^2*w*z^4 + 
        49*s*w^2*z^4 + 110*w^3*z^4 - 308*s^2*x*z^4 + 1018*s*w*x*z^4 - 
        234*w^2*x*z^4 + 453*s*x^2*z^4 - 278*w*x^2*z^4 + 274*x^3*z^4 - 
        310*s^2*y*z^4 - 1262*s*w*y*z^4 + 24*w^2*y*z^4 + 518*s*x*y*z^4 + 
        1008*w*x*y*z^4 + 504*x^2*y*z^4 - 315*s*y^2*z^4 - 58*w*y^2*z^4 - 
        318*x*y^2*z^4 - 300*y^3*z^4 + 252*s^2*z^5 + 162*s*w*z^5 + 
        46*w^2*z^5 - 106*s*x*z^5 - 20*w*x*z^5 - 378*x^2*z^5 + 350*s*y*z^5 + 
        176*w*y*z^5 - 112*x*y*z^5 + 266*y^2*z^5 - 117*s*z^6 - 74*w*z^6 + 
        82*x*z^6 - 120*y*z^6 + 22*z^7)*A[y])/(2*OMEGA[s, w, x, y, z]) - 
     ((s^7 - 5*s^6*w + 9*s^5*w^2 - 5*s^4*w^3 - 5*s^3*w^4 + 9*s^2*w^5 - 
        5*s*w^6 + w^7 - 9*s^6*x + 30*s^5*w*x - 23*s^4*w^2*x - 28*s^3*w^3*x + 
        57*s^2*w^4*x - 34*s*w^5*x + 7*w^6*x + 33*s^5*x^2 - 67*s^4*w*x^2 + 
        18*s^3*w^2*x^2 - 14*s^2*w^3*x^2 + 77*s*w^4*x^2 - 47*w^5*x^2 - 
        65*s^4*x^3 + 68*s^3*w*x^3 + 26*s^2*w^2*x^3 + 4*s*w^3*x^3 + 
        95*w^4*x^3 + 75*s^3*x^4 - 27*s^2*w*x^4 - 59*s*w^2*x^4 - 85*w^3*x^4 - 
        51*s^2*x^5 - 2*s*w*x^5 + 29*w^2*x^5 + 19*s*x^6 + 3*w*x^6 - 3*x^7 - 
        7*s^6*y + 18*s^5*w*y - 9*s^4*w^2*y - 4*s^3*w^3*y - 9*s^2*w^4*y + 
        18*s*w^5*y - 7*w^6*y + 42*s^5*x*y - 110*s^4*w*x*y + 52*s^3*w^2*x*y + 
        20*s^2*w^3*x*y + 34*s*w^4*x*y - 38*w^5*x*y - 81*s^4*x^2*y + 
        292*s^3*w*x^2*y - 102*s^2*w^2*x^2*y - 604*s*w^3*x^2*y + 
        111*w^4*x^2*y + 44*s^3*x^3*y - 332*s^2*w*x^3*y + 468*s*w^2*x^3*y - 
        52*w^3*x^3*y + 39*s^2*x^4*y + 138*s*w*x^4*y - 25*w^2*x^4*y - 
        54*s*x^5*y - 6*w*x^5*y + 17*x^6*y + 21*s^5*y^2 - 15*s^4*w*y^2 - 
        6*s^3*w^2*y^2 - 6*s^2*w^3*y^2 - 15*s*w^4*y^2 + 21*w^5*y^2 - 
        75*s^4*x*y^2 + 172*s^3*w*x*y^2 + 94*s^2*w^2*x*y^2 + 108*s*w^3*x*y^2 + 
        85*w^4*x*y^2 + 42*s^3*x^2*y^2 - 298*s^2*w*x^2*y^2 + 
        502*s*w^2*x^2*y^2 - 54*w^3*x^2*y^2 + 18*s^2*x^3*y^2 - 
        244*s*w*x^3*y^2 - 14*w^2*x^3*y^2 + 33*s*x^4*y^2 + w*x^4*y^2 - 
        39*x^5*y^2 - 35*s^4*y^3 - 20*s^3*w*y^3 - 18*s^2*w^2*y^3 - 
        20*s*w^3*y^3 - 35*w^4*y^3 + 60*s^3*x*y^3 - 156*s^2*w*x*y^3 - 
        188*s*w^2*x*y^3 - 100*w^3*x*y^3 + 30*s^2*x^2*y^3 + 52*s*w*x^2*y^3 - 
        34*w^2*x^2*y^3 + 28*s*x^3*y^3 - 4*w*x^3*y^3 + 45*x^4*y^3 + 
        35*s^3*y^4 + 45*s^2*w*y^4 + 45*s*w^2*y^4 + 35*w^3*y^4 - 
        15*s^2*x*y^4 + 86*s*w*x*y^4 + 65*w^2*x*y^4 - 27*s*x^2*y^4 + 
        21*w*x^2*y^4 - 25*x^3*y^4 - 21*s^2*y^5 - 30*s*w*y^5 - 21*w^2*y^5 - 
        6*s*x*y^5 - 22*w*x*y^5 + 3*x^2*y^5 + 7*s*y^6 + 7*w*y^6 + 3*x*y^6 - 
        y^7 - 9*s^6*z + 30*s^5*w*z - 23*s^4*w^2*z - 28*s^3*w^3*z + 
        57*s^2*w^4*z - 34*s*w^5*z + 7*w^6*z + 38*s^5*x*z - 178*s^4*w*x*z + 
        556*s^3*w^2*x*z - 660*s^2*w^3*x*z + 174*s*w^4*x*z + 70*w^5*x*z - 
        47*s^4*x^2*z + 124*s^3*w*x^2*z - 186*s^2*w^2*x^2*z + 
        188*s*w^3*x^2*z - 207*w^4*x^2*z - 12*s^3*x^3*z + 76*s^2*w*x^3*z - 
        308*s*w^2*x^3*z + 116*w^3*x^3*z + 73*s^2*x^4*z + 38*s*w*x^4*z + 
        89*w^2*x^4*z - 58*s*x^5*z - 90*w*x^5*z + 15*x^6*z + 42*s^5*y*z - 
        110*s^4*w*y*z + 52*s^3*w^2*y*z + 20*s^2*w^3*y*z + 34*s*w^4*y*z - 
        38*w^5*y*z - 134*s^4*x*y*z - 424*s^3*w*x*y*z - 36*s^2*w^2*x*y*z + 
        344*s*w^3*x*y*z - 6*w^4*x*y*z + 276*s^3*x^2*y*z + 524*s^2*w*x^2*y*z - 
        276*s*w^2*x^2*y*z + 372*w^3*x^2*y*z - 380*s^2*x^3*y*z + 
        408*s*w*x^3*y*z - 124*w^2*x^3*y*z + 258*s*x^4*y*z - 142*w*x^4*y*z - 
        62*x^5*y*z - 75*s^4*y^2*z + 172*s^3*w*y^2*z + 94*s^2*w^2*y^2*z + 
        108*s*w^3*y^2*z + 85*w^4*y^2*z + 188*s^3*x*y^2*z + 
        580*s^2*w*x*y^2*z - 764*s*w^2*x*y^2*z - 388*w^3*x*y^2*z - 
        306*s^2*x^2*y^2*z - 204*s*w*x^2*y^2*z - 274*w^2*x^2*y^2*z - 
        292*s*x^3*y^2*z + 348*w*x^3*y^2*z + 101*x^4*y^2*z + 60*s^3*y^3*z - 
        156*s^2*w*y^3*z - 188*s*w^2*y^3*z - 100*w^3*y^3*z - 140*s^2*x*y^3*z + 
        184*s*w*x*y^3*z + 500*w^2*x*y^3*z + 36*s*x^2*y^3*z + 68*w*x^2*y^3*z - 
        84*x^3*y^3*z - 15*s^2*y^4*z + 86*s*w*y^4*z + 65*w^2*y^4*z + 
        62*s*x*y^4*z - 162*w*x*y^4*z + 41*x^2*y^4*z - 6*s*y^5*z - 
        22*w*y^5*z - 14*x*y^5*z + 3*y^6*z + 33*s^5*z^2 - 67*s^4*w*z^2 + 
        18*s^3*w^2*z^2 - 14*s^2*w^3*z^2 + 77*s*w^4*z^2 - 47*w^5*z^2 - 
        47*s^4*x*z^2 + 124*s^3*w*x*z^2 - 186*s^2*w^2*x*z^2 + 
        188*s*w^3*x*z^2 - 207*w^4*x*z^2 + 2*s^3*x^2*z^2 - 226*s^2*w*x^2*z^2 + 
        606*s*w^2*x^2*z^2 + 66*w^3*x^2*z^2 - 22*s^2*x^3*z^2 - 
        36*s*w*x^3*z^2 - 118*w^2*x^3*z^2 + 61*s*x^4*z^2 + 333*w*x^4*z^2 - 
        27*x^5*z^2 - 81*s^4*y*z^2 + 292*s^3*w*y*z^2 - 102*s^2*w^2*y*z^2 - 
        604*s*w^3*y*z^2 + 111*w^4*y*z^2 + 276*s^3*x*y*z^2 + 
        524*s^2*w*x*y*z^2 - 276*s*w^2*x*y*z^2 + 372*w^3*x*y*z^2 + 
        298*s^2*x^2*y*z^2 - 1348*s*w*x^2*y*z^2 - 86*w^2*x^2*y*z^2 - 
        204*s*x^3*y*z^2 + 148*w*x^3*y*z^2 + 95*x^4*y*z^2 + 42*s^3*y^2*z^2 - 
        298*s^2*w*y^2*z^2 + 502*s*w^2*y^2*z^2 - 54*w^3*y^2*z^2 - 
        306*s^2*x*y^2*z^2 - 204*s*w*x*y^2*z^2 - 274*w^2*x*y^2*z^2 + 
        902*s*x^2*y^2*z^2 - 314*w*x^2*y^2*z^2 - 62*x^3*y^2*z^2 + 
        30*s^2*y^3*z^2 + 52*s*w*y^3*z^2 - 34*w^2*y^3*z^2 + 36*s*x*y^3*z^2 + 
        68*w*x*y^3*z^2 - 50*x^2*y^3*z^2 - 27*s*y^4*z^2 + 21*w*y^4*z^2 + 
        41*x*y^4*z^2 + 3*y^5*z^2 - 65*s^4*z^3 + 68*s^3*w*z^3 + 
        26*s^2*w^2*z^3 + 4*s*w^3*z^3 + 95*w^4*z^3 - 12*s^3*x*z^3 + 
        76*s^2*w*x*z^3 - 308*s*w^2*x*z^3 + 116*w^3*x*z^3 - 22*s^2*x^2*z^3 - 
        36*s*w*x^2*z^3 - 118*w^2*x^2*z^3 - 44*s*x^3*z^3 - 492*w*x^3*z^3 + 
        15*x^4*z^3 + 44*s^3*y*z^3 - 332*s^2*w*y*z^3 + 468*s*w^2*y*z^3 - 
        52*w^3*y*z^3 - 380*s^2*x*y*z^3 + 408*s*w*x*y*z^3 - 124*w^2*x*y*z^3 - 
        204*s*x^2*y*z^3 + 148*w*x^2*y*z^3 - 100*x^3*y*z^3 + 18*s^2*y^2*z^3 - 
        244*s*w*y^2*z^3 - 14*w^2*y^2*z^3 - 292*s*x*y^2*z^3 + 
        348*w*x*y^2*z^3 - 62*x^2*y^2*z^3 + 28*s*y^3*z^3 - 4*w*y^3*z^3 - 
        84*x*y^3*z^3 - 25*y^4*z^3 + 75*s^3*z^4 - 27*s^2*w*z^4 - 
        59*s*w^2*z^4 - 85*w^3*z^4 + 73*s^2*x*z^4 + 38*s*w*x*z^4 + 
        89*w^2*x*z^4 + 61*s*x^2*z^4 + 333*w*x^2*z^4 + 15*x^3*z^4 + 
        39*s^2*y*z^4 + 138*s*w*y*z^4 - 25*w^2*y*z^4 + 258*s*x*y*z^4 - 
        142*w*x*y*z^4 + 95*x^2*y*z^4 + 33*s*y^2*z^4 + w*y^2*z^4 + 
        101*x*y^2*z^4 + 45*y^3*z^4 - 51*s^2*z^5 - 2*s*w*z^5 + 29*w^2*z^5 - 
        58*s*x*z^5 - 90*w*x*z^5 - 27*x^2*z^5 - 54*s*y*z^5 - 6*w*y*z^5 - 
        62*x*y*z^5 - 39*y^2*z^5 + 19*s*z^6 + 3*w*z^6 + 15*x*z^6 + 17*y*z^6 - 
        3*z^7)*A[w]*A[y])/(w*OMEGA[s, w, x, y, z]) - 
     (2*(s^6 - 10*s^5*w + 35*s^4*w^2 - 60*s^3*w^3 + 55*s^2*w^4 - 26*s*w^5 + 
        5*w^6 - 2*s^5*x + 18*s^4*w*x - 20*s^3*w^2*x - 28*s^2*w^3*x + 
        54*s*w^4*x - 22*w^5*x - 5*s^4*x^2 - 4*s^3*w*x^2 - 6*s^2*w^2*x^2 - 
        20*s*w^3*x^2 + 35*w^4*x^2 + 20*s^3*x^3 + 4*s^2*w*x^3 - 4*s*w^2*x^3 - 
        20*w^3*x^3 - 25*s^2*x^4 - 18*s*w*x^4 - 5*w^2*x^4 + 14*s*x^5 + 
        10*w*x^5 - 3*x^6 - 2*s^5*y + 18*s^4*w*y - 20*s^3*w^2*y - 
        28*s^2*w^3*y + 54*s*w^4*y - 22*w^5*y - 6*s^4*x*y - 56*s^3*w*x*y + 
        300*s^2*w^2*x*y - 280*s*w^3*x*y + 42*w^4*x*y + 12*s^3*x^2*y - 
        100*s^2*w*x^2*y + 100*s*w^2*x^2*y - 12*w^3*x^2*y + 20*s^2*x^3*y + 
        168*s*w*x^3*y + 4*w^2*x^3*y - 42*s*x^4*y - 30*w*x^4*y + 18*x^5*y - 
        5*s^4*y^2 - 4*s^3*w*y^2 - 6*s^2*w^2*y^2 - 20*s*w^3*y^2 + 35*w^4*y^2 + 
        12*s^3*x*y^2 - 100*s^2*w*x*y^2 + 100*s*w^2*x*y^2 - 12*w^3*x*y^2 + 
        10*s^2*x^2*y^2 - 300*s*w*x^2*y^2 + 2*w^2*x^2*y^2 + 28*s*x^3*y^2 + 
        20*w*x^3*y^2 - 45*x^4*y^2 + 20*s^3*y^3 + 4*s^2*w*y^3 - 4*s*w^2*y^3 - 
        20*w^3*y^3 + 20*s^2*x*y^3 + 168*s*w*x*y^3 + 4*w^2*x*y^3 + 
        28*s*x^2*y^3 + 20*w*x^2*y^3 + 60*x^3*y^3 - 25*s^2*y^4 - 18*s*w*y^4 - 
        5*w^2*y^4 - 42*s*x*y^4 - 30*w*x*y^4 - 45*x^2*y^4 + 14*s*y^5 + 
        10*w*y^5 + 18*x*y^5 - 3*y^6 - 14*s^5*z + 14*s^4*w*z + 52*s^3*w^2*z - 
        100*s^2*w^3*z + 58*s*w^4*z - 10*w^5*z + 70*s^4*x*z - 136*s^3*w*x*z + 
        20*s^2*w^2*x*z - 40*s*w^3*x*z + 86*w^4*x*z - 108*s^3*x^2*z + 
        356*s^2*w*x^2*z + 188*s*w^2*x^2*z - 180*w^3*x^2*z + 44*s^2*x^3*z - 
        232*s*w*x^3*z + 124*w^2*x^3*z + 26*s*x^4*z - 2*w*x^4*z - 18*x^5*z + 
        70*s^4*y*z - 136*s^3*w*y*z + 20*s^2*w^2*y*z - 40*s*w^3*y*z + 
        86*w^4*y*z + 24*s^3*x*y*z - 136*s^2*w*x*y*z - 440*s*w^2*x*y*z + 
        40*w^3*x*y*z - 76*s^2*x^2*y*z + 168*s*w*x^2*y*z - 28*w^2*x^2*y*z - 
        72*s*x^3*y*z - 152*w*x^3*y*z + 54*x^4*y*z - 108*s^3*y^2*z + 
        356*s^2*w*y^2*z + 188*s*w^2*y^2*z - 180*w^3*y^2*z - 76*s^2*x*y^2*z + 
        168*s*w*x*y^2*z - 28*w^2*x*y^2*z + 92*s*x^2*y^2*z + 308*w*x^2*y^2*z - 
        36*x^3*y^2*z + 44*s^2*y^3*z - 232*s*w*y^3*z + 124*w^2*y^3*z - 
        72*s*x*y^3*z - 152*w*x*y^3*z - 36*x^2*y^3*z + 26*s*y^4*z - 
        2*w*y^4*z + 54*x*y^4*z - 18*y^5*z + 31*s^4*z^2 + 12*s^3*w*z^2 + 
        50*s^2*w^2*z^2 - 68*s*w^3*z^2 - 25*w^4*z^2 - 164*s^3*x*z^2 - 
        148*s^2*w*x*z^2 - 44*s*w^2*x*z^2 - 156*w^3*x*z^2 + 130*s^2*x^2*z^2 - 
        252*s*w*x^2*z^2 + 90*w^2*x^2*z^2 - 84*s*x^3*z^2 + 4*w*x^3*z^2 + 
        87*x^4*z^2 - 164*s^3*y*z^2 - 148*s^2*w*y*z^2 - 44*s*w^2*y*z^2 - 
        156*w^3*y*z^2 + 156*s^2*x*y*z^2 + 1080*s*w*x*y*z^2 + 
        108*w^2*x*y*z^2 + 52*s*x^2*y*z^2 - 100*w*x^2*y*z^2 - 172*x^3*y*z^2 + 
        130*s^2*y^2*z^2 - 252*s*w*y^2*z^2 + 90*w^2*y^2*z^2 + 52*s*x*y^2*z^2 - 
        100*w*x*y^2*z^2 + 170*x^2*y^2*z^2 - 84*s*y^3*z^2 + 4*w*y^3*z^2 - 
        172*x*y^3*z^2 + 87*y^4*z^2 - 4*s^3*z^3 + 44*s^2*w*z^3 + 
        116*s*w^2*z^3 + 100*w^3*z^3 + 156*s^2*x*z^3 + 120*s*w*x*z^3 + 
        172*w^2*x*z^3 + 84*s*x^2*z^3 + 28*w*x^2*z^3 - 108*x^3*z^3 + 
        156*s^2*y*z^3 + 120*s*w*y*z^3 + 172*w^2*y*z^3 - 360*s*x*y*z^3 - 
        120*w*x*y*z^3 + 140*x^2*y*z^3 + 84*s*y^2*z^3 + 28*w*y^2*z^3 + 
        140*x*y^2*z^3 - 108*y^3*z^3 - 49*s^2*z^4 - 130*s*w*z^4 - 
        125*w^2*z^4 - 90*s*x*z^4 - 110*w*x*z^4 + 27*x^2*z^4 - 90*s*y*z^4 - 
        110*w*y*z^4 - 70*x*y*z^4 + 27*y^2*z^4 + 50*s*z^5 + 70*w*z^5 + 
        30*x*z^5 + 30*y*z^5 - 15*z^6)*A[x]*A[y])/OMEGA[s, w, x, y, z] - 
     (2*(s^6 - 2*s^5*w - 5*s^4*w^2 + 20*s^3*w^3 - 25*s^2*w^4 + 14*s*w^5 - 
        3*w^6 - 6*s^5*x + 6*s^4*w*x + 4*s^3*w^2*x + 12*s^2*w^3*x - 
        30*s*w^4*x + 14*w^5*x + 15*s^4*x^2 - 4*s^3*w*x^2 + 2*s^2*w^2*x^2 + 
        12*s*w^3*x^2 - 25*w^4*x^2 - 20*s^3*x^3 - 4*s^2*w*x^3 + 4*s*w^2*x^3 + 
        20*w^3*x^3 + 15*s^2*x^4 + 6*s*w*x^4 - 5*w^2*x^4 - 6*s*x^5 - 2*w*x^5 + 
        x^6 - 6*s^5*y + 6*s^4*w*y + 4*s^3*w^2*y + 12*s^2*w^3*y - 30*s*w^4*y + 
        14*w^5*y + 18*s^4*x*y - 56*s^3*w*x*y - 100*s^2*w^2*x*y + 
        168*s*w^3*x*y - 30*w^4*x*y - 12*s^3*x^2*y + 100*s^2*w*x^2*y - 
        100*s*w^2*x^2*y + 12*w^3*x^2*y - 12*s^2*x^3*y - 56*s*w*x^3*y + 
        4*w^2*x^3*y + 18*s*x^4*y + 6*w*x^4*y - 6*x^5*y + 15*s^4*y^2 - 
        4*s^3*w*y^2 + 2*s^2*w^2*y^2 + 12*s*w^3*y^2 - 25*w^4*y^2 - 
        12*s^3*x*y^2 + 100*s^2*w*x*y^2 - 100*s*w^2*x*y^2 + 12*w^3*x*y^2 - 
        6*s^2*x^2*y^2 + 100*s*w*x^2*y^2 + 2*w^2*x^2*y^2 - 12*s*x^3*y^2 - 
        4*w*x^3*y^2 + 15*x^4*y^2 - 20*s^3*y^3 - 4*s^2*w*y^3 + 4*s*w^2*y^3 + 
        20*w^3*y^3 - 12*s^2*x*y^3 - 56*s*w*x*y^3 + 4*w^2*x*y^3 - 
        12*s*x^2*y^3 - 4*w*x^2*y^3 - 20*x^3*y^3 + 15*s^2*y^4 + 6*s*w*y^4 - 
        5*w^2*y^4 + 18*s*x*y^4 + 6*w*x*y^4 + 15*x^2*y^4 - 6*s*y^5 - 2*w*y^5 - 
        6*x*y^5 + y^6 - 2*s^5*z + 34*s^4*w*z - 84*s^3*w^2*z + 68*s^2*w^3*z - 
        10*s*w^4*z - 6*w^5*z + 6*s^4*x*z + 24*s^3*w*x*z + 52*s^2*w^2*x*z - 
        72*s*w^3*x*z - 10*w^4*x*z - 4*s^3*x^2*z - 116*s^2*w*x^2*z + 
        52*s*w^2*x^2*z + 68*w^3*x^2*z - 4*s^2*x^3*z + 24*s*w*x^3*z - 
        84*w^2*x^3*z + 6*s*x^4*z + 34*w*x^4*z - 2*x^5*z + 6*s^4*y*z + 
        24*s^3*w*y*z + 52*s^2*w^2*y*z - 72*s*w^3*y*z - 10*w^4*y*z - 
        56*s^3*x*y*z - 88*s^2*w*x*y*z + 216*s*w^2*x*y*z - 72*w^3*x*y*z + 
        100*s^2*x^2*y*z - 88*s*w*x^2*y*z + 52*w^2*x^2*y*z - 56*s*x^3*y*z + 
        24*w*x^3*y*z + 6*x^4*y*z - 4*s^3*y^2*z - 116*s^2*w*y^2*z + 
        52*s*w^2*y^2*z + 68*w^3*y^2*z + 100*s^2*x*y^2*z - 88*s*w*x*y^2*z + 
        52*w^2*x*y^2*z + 100*s*x^2*y^2*z - 116*w*x^2*y^2*z - 4*x^3*y^2*z - 
        4*s^2*y^3*z + 24*s*w*y^3*z - 84*w^2*y^3*z - 56*s*x*y^3*z + 
        24*w*x*y^3*z - 4*x^2*y^3*z + 6*s*y^4*z + 34*w*y^4*z + 6*x*y^4*z - 
        2*y^5*z - 5*s^4*z^2 - 84*s^3*w*z^2 + 42*s^2*w^2*z^2 - 4*s*w^3*z^2 + 
        51*w^4*z^2 + 4*s^3*x*z^2 + 52*s^2*w*x*z^2 - 52*s*w^2*x*z^2 - 
        4*w^3*x*z^2 + 2*s^2*x^2*z^2 + 52*s*w*x^2*z^2 + 42*w^2*x^2*z^2 + 
        4*s*x^3*z^2 - 84*w*x^3*z^2 - 5*x^4*z^2 + 4*s^3*y*z^2 + 
        52*s^2*w*y*z^2 - 52*s*w^2*y*z^2 - 4*w^3*y*z^2 - 100*s^2*x*y*z^2 + 
        216*s*w*x*y*z^2 - 52*w^2*x*y*z^2 - 100*s*x^2*y*z^2 + 52*w*x^2*y*z^2 + 
        4*x^3*y*z^2 + 2*s^2*y^2*z^2 + 52*s*w*y^2*z^2 + 42*w^2*y^2*z^2 - 
        100*s*x*y^2*z^2 + 52*w*x*y^2*z^2 + 2*x^2*y^2*z^2 + 4*s*y^3*z^2 - 
        84*w*y^3*z^2 + 4*x*y^3*z^2 - 5*y^4*z^2 + 20*s^3*z^3 + 68*s^2*w*z^3 - 
        4*s*w^2*z^3 - 84*w^3*z^3 + 12*s^2*x*z^3 - 72*s*w*x*z^3 - 
        4*w^2*x*z^3 + 12*s*x^2*z^3 + 68*w*x^2*z^3 + 20*x^3*z^3 + 
        12*s^2*y*z^3 - 72*s*w*y*z^3 - 4*w^2*y*z^3 + 168*s*x*y*z^3 - 
        72*w*x*y*z^3 + 12*x^2*y*z^3 + 12*s*y^2*z^3 + 68*w*y^2*z^3 + 
        12*x*y^2*z^3 + 20*y^3*z^3 - 25*s^2*z^4 - 10*s*w*z^4 + 51*w^2*z^4 - 
        30*s*x*z^4 - 10*w*x*z^4 - 25*x^2*z^4 - 30*s*y*z^4 - 10*w*y*z^4 - 
        30*x*y*z^4 - 25*y^2*z^4 + 14*s*z^5 - 6*w*z^5 + 14*x*z^5 + 14*y*z^5 - 
        3*z^6)*A[w]*A[x]*A[y])/(w*OMEGA[s, w, x, y, z]) - 
     ((3*s^7 - 24*s^6*w + 81*s^5*w^2 - 150*s^4*w^3 + 165*s^3*w^4 - 
        108*s^2*w^5 + 39*s*w^6 - 6*w^7 - 8*s^6*x + 58*s^5*w*x - 
        158*s^4*w^2*x + 212*s^3*w^3*x - 148*s^2*w^4*x + 50*s*w^5*x - 
        6*w^6*x - 27*s^5*x^2 + 30*s^4*w*x^2 + 22*s^3*w^2*x^2 + 
        72*s^2*w^3*x^2 - 195*s*w^4*x^2 + 98*w^5*x^2 + 150*s^4*x^3 - 
        124*s^3*w*x^3 - 40*s^2*w^2*x^3 + 12*s*w^3*x^3 - 190*w^4*x^3 - 
        275*s^3*x^4 - 28*s^2*w*x^4 + 49*s*w^2*x^4 + 110*w^3*x^4 + 
        252*s^2*x^5 + 162*s*w*x^5 + 46*w^2*x^5 - 117*s*x^6 - 74*w*x^6 + 
        22*x^7 - 8*s^6*y + 58*s^5*w*y - 158*s^4*w^2*y + 212*s^3*w^3*y - 
        148*s^2*w^4*y + 50*s*w^5*y - 6*w^6*y + 158*s^5*x*y - 76*s^4*w*x*y - 
        1020*s^3*w^2*x*y + 1456*s^2*w^3*x*y - 338*s*w^4*x*y - 180*w^5*x*y - 
        566*s^4*x^2*y + 572*s^3*w*x^2*y + 552*s^2*w^2*x^2*y - 
        716*s*w^3*x^2*y + 350*w^4*x^2*y + 748*s^3*x^3*y - 1552*s^2*w*x^3*y + 
        92*s*w^2*x^3*y + 8*w^3*x^3*y - 308*s^2*x^4*y + 1018*s*w*x^4*y - 
        234*w^2*x^4*y - 106*s*x^5*y - 20*w*x^5*y + 82*x^6*y - 27*s^5*y^2 + 
        30*s^4*w*y^2 + 22*s^3*w^2*y^2 + 72*s^2*w^3*y^2 - 195*s*w^4*y^2 + 
        98*w^5*y^2 - 566*s^4*x*y^2 + 572*s^3*w*x*y^2 + 552*s^2*w^2*x*y^2 - 
        716*s*w^3*x*y^2 + 350*w^4*x*y^2 + 1486*s^3*x^2*y^2 - 
        424*s^2*w*x^2*y^2 - 410*s*w^2*x^2*y^2 + 1044*w^3*x^2*y^2 - 
        968*s^2*x^3*y^2 + 868*s*w*x^3*y^2 - 836*w^2*x^3*y^2 + 453*s*x^4*y^2 - 
        278*w*x^4*y^2 - 378*x^5*y^2 + 150*s^4*y^3 - 124*s^3*w*y^3 - 
        40*s^2*w^2*y^3 + 12*s*w^3*y^3 - 190*w^4*y^3 + 748*s^3*x*y^3 - 
        1552*s^2*w*x*y^3 + 92*s*w^2*x*y^3 + 8*w^3*x*y^3 - 968*s^2*x^2*y^3 + 
        868*s*w*x^2*y^3 - 836*w^2*x^2*y^3 - 460*s*x^3*y^3 + 744*w*x^3*y^3 + 
        274*x^4*y^3 - 275*s^3*y^4 - 28*s^2*w*y^4 + 49*s*w^2*y^4 + 
        110*w^3*y^4 - 308*s^2*x*y^4 + 1018*s*w*x*y^4 - 234*w^2*x*y^4 + 
        453*s*x^2*y^4 - 278*w*x^2*y^4 + 274*x^3*y^4 + 252*s^2*y^5 + 
        162*s*w*y^5 + 46*w^2*y^5 - 106*s*x*y^5 - 20*w*x*y^5 - 378*x^2*y^5 - 
        117*s*y^6 - 74*w*y^6 + 82*x*y^6 + 22*y^7 - 14*s^6*z + 66*s^5*w*z - 
        84*s^4*w^2*z - 44*s^3*w^3*z + 186*s^2*w^4*z - 150*s*w^5*z + 
        40*w^6*z + 22*s^5*x*z - 264*s^4*w*x*z + 708*s^3*w^2*x*z - 
        664*s^2*w^3*x*z + 150*s*w^4*x*z + 48*w^5*x*z + 28*s^4*x^2*z - 
        196*s^3*w*x^2*z - 692*s^2*w^2*x^2*z + 1636*s*w^3*x^2*z - 
        200*w^4*x^2*z + 44*s^3*x^3*z + 1480*s^2*w*x^3*z - 724*s*w^2*x^3*z + 
        32*w^3*x^3*z - 310*s^2*x^4*z - 1262*s*w*x^4*z + 24*w^2*x^4*z + 
        350*s*x^5*z + 176*w*x^5*z - 120*x^6*z + 22*s^5*y*z - 264*s^4*w*y*z + 
        708*s^3*w^2*y*z - 664*s^2*w^3*y*z + 150*s*w^4*y*z + 48*w^5*y*z + 
        40*s^4*x*y*z + 872*s^3*w*x*y*z - 1336*s^2*w^2*x*y*z + 
        1112*s*w^3*x*y*z - 304*w^4*x*y*z - 236*s^3*x^2*y*z + 
        1720*s^2*w*x^2*y*z + 1044*s*w^2*x^2*y*z - 800*w^3*x^2*y*z - 
        232*s^2*x^3*y*z - 2824*s*w*x^3*y*z + 160*w^2*x^3*y*z + 
        518*s*x^4*y*z + 1008*w*x^4*y*z - 112*x^5*y*z + 28*s^4*y^2*z - 
        196*s^3*w*y^2*z - 692*s^2*w^2*y^2*z + 1636*s*w^3*y^2*z - 
        200*w^4*y^2*z - 236*s^3*x*y^2*z + 1720*s^2*w*x*y^2*z + 
        1044*s*w^2*x*y^2*z - 800*w^3*x*y^2*z - 1220*s^2*x^2*y^2*z - 
        4372*s*w*x^2*y^2*z - 368*w^2*x^2*y^2*z + 1180*s*x^3*y^2*z + 
        864*w*x^3*y^2*z + 504*x^4*y^2*z + 44*s^3*y^3*z + 1480*s^2*w*y^3*z - 
        724*s*w^2*y^3*z + 32*w^3*y^3*z - 232*s^2*x*y^3*z - 2824*s*w*x*y^3*z + 
        160*w^2*x*y^3*z + 1180*s*x^2*y^3*z + 864*w*x^2*y^3*z - 
        544*x^3*y^3*z - 310*s^2*y^4*z - 1262*s*w*y^4*z + 24*w^2*y^4*z + 
        518*s*x*y^4*z + 1008*w*x*y^4*z + 504*x^2*y^4*z + 350*s*y^5*z + 
        176*w*y^5*z - 112*x*y^5*z - 120*y^6*z + 21*s^5*z^2 - 54*s^4*w*z^2 + 
        6*s^3*w^2*z^2 - 48*s^2*w^3*z^2 + 189*s*w^4*z^2 - 114*w^5*z^2 - 
        18*s^4*x*z^2 + 156*s^3*w*x*z^2 + 144*s^2*w^2*x*z^2 - 
        716*s*w^3*x*z^2 - 142*w^4*x*z^2 - 2*s^3*x^2*z^2 - 912*s^2*w*x^2*z^2 - 
        794*s*w^2*x^2*z^2 + 76*w^3*x^2*z^2 + 48*s^2*x^3*z^2 + 
        1636*s*w*x^3*z^2 - 28*w^2*x^3*z^2 - 315*s*x^4*z^2 - 58*w*x^4*z^2 + 
        266*x^5*z^2 - 18*s^4*y*z^2 + 156*s^3*w*y*z^2 + 144*s^2*w^2*y*z^2 - 
        716*s*w^3*y*z^2 - 142*w^4*y*z^2 - 140*s^3*x*y*z^2 - 
        2400*s^2*w*x*y*z^2 - 1308*s*w^2*x*y*z^2 + 1480*w^3*x*y*z^2 + 
        1104*s^2*x^2*y*z^2 + 1884*s*w*x^2*y*z^2 + 604*w^2*x^2*y*z^2 - 
        372*s*x^3*y*z^2 - 1624*w*x^3*y*z^2 - 318*x^4*y*z^2 - 2*s^3*y^2*z^2 - 
        912*s^2*w*y^2*z^2 - 794*s*w^2*y^2*z^2 + 76*w^3*y^2*z^2 + 
        1104*s^2*x*y^2*z^2 + 1884*s*w*x*y^2*z^2 + 604*w^2*x*y^2*z^2 - 
        1314*s*x^2*y^2*z^2 - 476*w*x^2*y^2*z^2 - 972*x^3*y^2*z^2 + 
        48*s^2*y^3*z^2 + 1636*s*w*y^3*z^2 - 28*w^2*y^3*z^2 - 
        372*s*x*y^3*z^2 - 1624*w*x*y^3*z^2 - 972*x^2*y^3*z^2 - 
        315*s*y^4*z^2 - 58*w*y^4*z^2 - 318*x*y^4*z^2 + 266*y^5*z^2 + 
        36*s^3*w*z^3 + 12*s^2*w^2*z^3 - 36*s*w^3*z^3 + 180*w^4*z^3 + 
        12*s^3*x*z^3 + 312*s^2*w*x*z^3 + 812*s*w^2*x*z^3 + 208*w^3*x*z^3 - 
        4*s^2*x^2*z^3 - 300*s*w*x^2*z^3 + 24*w^2*x^2*z^3 + 36*s*x^3*z^3 - 
        112*w*x^3*z^3 - 300*x^4*z^3 + 12*s^3*y*z^3 + 312*s^2*w*y*z^3 + 
        812*s*w^2*y*z^3 + 208*w^3*y*z^3 - 280*s^2*x*y*z^3 + 760*s*w*x*y*z^3 - 
        1136*w^2*x*y*z^3 - 100*s*x^2*y*z^3 + 624*w*x^2*y*z^3 + 
        816*x^3*y*z^3 - 4*s^2*y^2*z^3 - 300*s*w*y^2*z^3 + 24*w^2*y^2*z^3 - 
        100*s*x*y^2*z^3 + 624*w*x*y^2*z^3 + 1528*x^2*y^2*z^3 + 36*s*y^3*z^3 - 
        112*w*y^3*z^3 + 816*x*y^3*z^3 - 300*y^4*z^3 - 35*s^3*z^4 - 
        84*s^2*w*z^4 - 111*s*w^2*z^4 - 170*w^3*z^4 - 28*s^2*x*z^4 - 
        326*s*w*x*z^4 - 162*w^2*x*z^4 + 37*s*x^2*z^4 + 34*w*x^2*z^4 + 
        170*x^3*z^4 - 28*s^2*y*z^4 - 326*s*w*y*z^4 - 162*w^2*y*z^4 + 
        30*s*x*y*z^4 - 52*w*x*y*z^4 - 650*x^2*y*z^4 + 37*s*y^2*z^4 + 
        34*w*y^2*z^4 - 650*x*y^2*z^4 + 170*y^3*z^4 + 42*s^2*z^5 + 
        90*s*w*z^5 + 96*w^2*z^5 + 30*s*x*z^5 + 64*w*x*z^5 - 32*x^2*z^5 + 
        30*s*y*z^5 + 64*w*y*z^5 + 192*x*y*z^5 - 32*y^2*z^5 - 21*s*z^6 - 
        30*w*z^6 - 10*x*z^6 - 10*y*z^6 + 4*z^7)*A[z])/
      (2*OMEGA[s, w, x, y, z]) - ((s^7 - 5*s^6*w + 9*s^5*w^2 - 5*s^4*w^3 - 
        5*s^3*w^4 + 9*s^2*w^5 - 5*s*w^6 + w^7 - 9*s^6*x + 30*s^5*w*x - 
        23*s^4*w^2*x - 28*s^3*w^3*x + 57*s^2*w^4*x - 34*s*w^5*x + 7*w^6*x + 
        33*s^5*x^2 - 67*s^4*w*x^2 + 18*s^3*w^2*x^2 - 14*s^2*w^3*x^2 + 
        77*s*w^4*x^2 - 47*w^5*x^2 - 65*s^4*x^3 + 68*s^3*w*x^3 + 
        26*s^2*w^2*x^3 + 4*s*w^3*x^3 + 95*w^4*x^3 + 75*s^3*x^4 - 
        27*s^2*w*x^4 - 59*s*w^2*x^4 - 85*w^3*x^4 - 51*s^2*x^5 - 2*s*w*x^5 + 
        29*w^2*x^5 + 19*s*x^6 + 3*w*x^6 - 3*x^7 - 9*s^6*y + 30*s^5*w*y - 
        23*s^4*w^2*y - 28*s^3*w^3*y + 57*s^2*w^4*y - 34*s*w^5*y + 7*w^6*y + 
        38*s^5*x*y - 178*s^4*w*x*y + 556*s^3*w^2*x*y - 660*s^2*w^3*x*y + 
        174*s*w^4*x*y + 70*w^5*x*y - 47*s^4*x^2*y + 124*s^3*w*x^2*y - 
        186*s^2*w^2*x^2*y + 188*s*w^3*x^2*y - 207*w^4*x^2*y - 12*s^3*x^3*y + 
        76*s^2*w*x^3*y - 308*s*w^2*x^3*y + 116*w^3*x^3*y + 73*s^2*x^4*y + 
        38*s*w*x^4*y + 89*w^2*x^4*y - 58*s*x^5*y - 90*w*x^5*y + 15*x^6*y + 
        33*s^5*y^2 - 67*s^4*w*y^2 + 18*s^3*w^2*y^2 - 14*s^2*w^3*y^2 + 
        77*s*w^4*y^2 - 47*w^5*y^2 - 47*s^4*x*y^2 + 124*s^3*w*x*y^2 - 
        186*s^2*w^2*x*y^2 + 188*s*w^3*x*y^2 - 207*w^4*x*y^2 + 2*s^3*x^2*y^2 - 
        226*s^2*w*x^2*y^2 + 606*s*w^2*x^2*y^2 + 66*w^3*x^2*y^2 - 
        22*s^2*x^3*y^2 - 36*s*w*x^3*y^2 - 118*w^2*x^3*y^2 + 61*s*x^4*y^2 + 
        333*w*x^4*y^2 - 27*x^5*y^2 - 65*s^4*y^3 + 68*s^3*w*y^3 + 
        26*s^2*w^2*y^3 + 4*s*w^3*y^3 + 95*w^4*y^3 - 12*s^3*x*y^3 + 
        76*s^2*w*x*y^3 - 308*s*w^2*x*y^3 + 116*w^3*x*y^3 - 22*s^2*x^2*y^3 - 
        36*s*w*x^2*y^3 - 118*w^2*x^2*y^3 - 44*s*x^3*y^3 - 492*w*x^3*y^3 + 
        15*x^4*y^3 + 75*s^3*y^4 - 27*s^2*w*y^4 - 59*s*w^2*y^4 - 85*w^3*y^4 + 
        73*s^2*x*y^4 + 38*s*w*x*y^4 + 89*w^2*x*y^4 + 61*s*x^2*y^4 + 
        333*w*x^2*y^4 + 15*x^3*y^4 - 51*s^2*y^5 - 2*s*w*y^5 + 29*w^2*y^5 - 
        58*s*x*y^5 - 90*w*x*y^5 - 27*x^2*y^5 + 19*s*y^6 + 3*w*y^6 + 
        15*x*y^6 - 3*y^7 - 7*s^6*z + 18*s^5*w*z - 9*s^4*w^2*z - 4*s^3*w^3*z - 
        9*s^2*w^4*z + 18*s*w^5*z - 7*w^6*z + 42*s^5*x*z - 110*s^4*w*x*z + 
        52*s^3*w^2*x*z + 20*s^2*w^3*x*z + 34*s*w^4*x*z - 38*w^5*x*z - 
        81*s^4*x^2*z + 292*s^3*w*x^2*z - 102*s^2*w^2*x^2*z - 
        604*s*w^3*x^2*z + 111*w^4*x^2*z + 44*s^3*x^3*z - 332*s^2*w*x^3*z + 
        468*s*w^2*x^3*z - 52*w^3*x^3*z + 39*s^2*x^4*z + 138*s*w*x^4*z - 
        25*w^2*x^4*z - 54*s*x^5*z - 6*w*x^5*z + 17*x^6*z + 42*s^5*y*z - 
        110*s^4*w*y*z + 52*s^3*w^2*y*z + 20*s^2*w^3*y*z + 34*s*w^4*y*z - 
        38*w^5*y*z - 134*s^4*x*y*z - 424*s^3*w*x*y*z - 36*s^2*w^2*x*y*z + 
        344*s*w^3*x*y*z - 6*w^4*x*y*z + 276*s^3*x^2*y*z + 524*s^2*w*x^2*y*z - 
        276*s*w^2*x^2*y*z + 372*w^3*x^2*y*z - 380*s^2*x^3*y*z + 
        408*s*w*x^3*y*z - 124*w^2*x^3*y*z + 258*s*x^4*y*z - 142*w*x^4*y*z - 
        62*x^5*y*z - 81*s^4*y^2*z + 292*s^3*w*y^2*z - 102*s^2*w^2*y^2*z - 
        604*s*w^3*y^2*z + 111*w^4*y^2*z + 276*s^3*x*y^2*z + 
        524*s^2*w*x*y^2*z - 276*s*w^2*x*y^2*z + 372*w^3*x*y^2*z + 
        298*s^2*x^2*y^2*z - 1348*s*w*x^2*y^2*z - 86*w^2*x^2*y^2*z - 
        204*s*x^3*y^2*z + 148*w*x^3*y^2*z + 95*x^4*y^2*z + 44*s^3*y^3*z - 
        332*s^2*w*y^3*z + 468*s*w^2*y^3*z - 52*w^3*y^3*z - 380*s^2*x*y^3*z + 
        408*s*w*x*y^3*z - 124*w^2*x*y^3*z - 204*s*x^2*y^3*z + 
        148*w*x^2*y^3*z - 100*x^3*y^3*z + 39*s^2*y^4*z + 138*s*w*y^4*z - 
        25*w^2*y^4*z + 258*s*x*y^4*z - 142*w*x*y^4*z + 95*x^2*y^4*z - 
        54*s*y^5*z - 6*w*y^5*z - 62*x*y^5*z + 17*y^6*z + 21*s^5*z^2 - 
        15*s^4*w*z^2 - 6*s^3*w^2*z^2 - 6*s^2*w^3*z^2 - 15*s*w^4*z^2 + 
        21*w^5*z^2 - 75*s^4*x*z^2 + 172*s^3*w*x*z^2 + 94*s^2*w^2*x*z^2 + 
        108*s*w^3*x*z^2 + 85*w^4*x*z^2 + 42*s^3*x^2*z^2 - 298*s^2*w*x^2*z^2 + 
        502*s*w^2*x^2*z^2 - 54*w^3*x^2*z^2 + 18*s^2*x^3*z^2 - 
        244*s*w*x^3*z^2 - 14*w^2*x^3*z^2 + 33*s*x^4*z^2 + w*x^4*z^2 - 
        39*x^5*z^2 - 75*s^4*y*z^2 + 172*s^3*w*y*z^2 + 94*s^2*w^2*y*z^2 + 
        108*s*w^3*y*z^2 + 85*w^4*y*z^2 + 188*s^3*x*y*z^2 + 
        580*s^2*w*x*y*z^2 - 764*s*w^2*x*y*z^2 - 388*w^3*x*y*z^2 - 
        306*s^2*x^2*y*z^2 - 204*s*w*x^2*y*z^2 - 274*w^2*x^2*y*z^2 - 
        292*s*x^3*y*z^2 + 348*w*x^3*y*z^2 + 101*x^4*y*z^2 + 42*s^3*y^2*z^2 - 
        298*s^2*w*y^2*z^2 + 502*s*w^2*y^2*z^2 - 54*w^3*y^2*z^2 - 
        306*s^2*x*y^2*z^2 - 204*s*w*x*y^2*z^2 - 274*w^2*x*y^2*z^2 + 
        902*s*x^2*y^2*z^2 - 314*w*x^2*y^2*z^2 - 62*x^3*y^2*z^2 + 
        18*s^2*y^3*z^2 - 244*s*w*y^3*z^2 - 14*w^2*y^3*z^2 - 292*s*x*y^3*z^2 + 
        348*w*x*y^3*z^2 - 62*x^2*y^3*z^2 + 33*s*y^4*z^2 + w*y^4*z^2 + 
        101*x*y^4*z^2 - 39*y^5*z^2 - 35*s^4*z^3 - 20*s^3*w*z^3 - 
        18*s^2*w^2*z^3 - 20*s*w^3*z^3 - 35*w^4*z^3 + 60*s^3*x*z^3 - 
        156*s^2*w*x*z^3 - 188*s*w^2*x*z^3 - 100*w^3*x*z^3 + 30*s^2*x^2*z^3 + 
        52*s*w*x^2*z^3 - 34*w^2*x^2*z^3 + 28*s*x^3*z^3 - 4*w*x^3*z^3 + 
        45*x^4*z^3 + 60*s^3*y*z^3 - 156*s^2*w*y*z^3 - 188*s*w^2*y*z^3 - 
        100*w^3*y*z^3 - 140*s^2*x*y*z^3 + 184*s*w*x*y*z^3 + 500*w^2*x*y*z^3 + 
        36*s*x^2*y*z^3 + 68*w*x^2*y*z^3 - 84*x^3*y*z^3 + 30*s^2*y^2*z^3 + 
        52*s*w*y^2*z^3 - 34*w^2*y^2*z^3 + 36*s*x*y^2*z^3 + 68*w*x*y^2*z^3 - 
        50*x^2*y^2*z^3 + 28*s*y^3*z^3 - 4*w*y^3*z^3 - 84*x*y^3*z^3 + 
        45*y^4*z^3 + 35*s^3*z^4 + 45*s^2*w*z^4 + 45*s*w^2*z^4 + 35*w^3*z^4 - 
        15*s^2*x*z^4 + 86*s*w*x*z^4 + 65*w^2*x*z^4 - 27*s*x^2*z^4 + 
        21*w*x^2*z^4 - 25*x^3*z^4 - 15*s^2*y*z^4 + 86*s*w*y*z^4 + 
        65*w^2*y*z^4 + 62*s*x*y*z^4 - 162*w*x*y*z^4 + 41*x^2*y*z^4 - 
        27*s*y^2*z^4 + 21*w*y^2*z^4 + 41*x*y^2*z^4 - 25*y^3*z^4 - 
        21*s^2*z^5 - 30*s*w*z^5 - 21*w^2*z^5 - 6*s*x*z^5 - 22*w*x*z^5 + 
        3*x^2*z^5 - 6*s*y*z^5 - 22*w*y*z^5 - 14*x*y*z^5 + 3*y^2*z^5 + 
        7*s*z^6 + 7*w*z^6 + 3*x*z^6 + 3*y*z^6 - z^7)*A[w]*A[z])/
      (w*OMEGA[s, w, x, y, z]) - (2*(s^6 - 10*s^5*w + 35*s^4*w^2 - 
        60*s^3*w^3 + 55*s^2*w^4 - 26*s*w^5 + 5*w^6 - 2*s^5*x + 18*s^4*w*x - 
        20*s^3*w^2*x - 28*s^2*w^3*x + 54*s*w^4*x - 22*w^5*x - 5*s^4*x^2 - 
        4*s^3*w*x^2 - 6*s^2*w^2*x^2 - 20*s*w^3*x^2 + 35*w^4*x^2 + 
        20*s^3*x^3 + 4*s^2*w*x^3 - 4*s*w^2*x^3 - 20*w^3*x^3 - 25*s^2*x^4 - 
        18*s*w*x^4 - 5*w^2*x^4 + 14*s*x^5 + 10*w*x^5 - 3*x^6 - 14*s^5*y + 
        14*s^4*w*y + 52*s^3*w^2*y - 100*s^2*w^3*y + 58*s*w^4*y - 10*w^5*y + 
        70*s^4*x*y - 136*s^3*w*x*y + 20*s^2*w^2*x*y - 40*s*w^3*x*y + 
        86*w^4*x*y - 108*s^3*x^2*y + 356*s^2*w*x^2*y + 188*s*w^2*x^2*y - 
        180*w^3*x^2*y + 44*s^2*x^3*y - 232*s*w*x^3*y + 124*w^2*x^3*y + 
        26*s*x^4*y - 2*w*x^4*y - 18*x^5*y + 31*s^4*y^2 + 12*s^3*w*y^2 + 
        50*s^2*w^2*y^2 - 68*s*w^3*y^2 - 25*w^4*y^2 - 164*s^3*x*y^2 - 
        148*s^2*w*x*y^2 - 44*s*w^2*x*y^2 - 156*w^3*x*y^2 + 130*s^2*x^2*y^2 - 
        252*s*w*x^2*y^2 + 90*w^2*x^2*y^2 - 84*s*x^3*y^2 + 4*w*x^3*y^2 + 
        87*x^4*y^2 - 4*s^3*y^3 + 44*s^2*w*y^3 + 116*s*w^2*y^3 + 100*w^3*y^3 + 
        156*s^2*x*y^3 + 120*s*w*x*y^3 + 172*w^2*x*y^3 + 84*s*x^2*y^3 + 
        28*w*x^2*y^3 - 108*x^3*y^3 - 49*s^2*y^4 - 130*s*w*y^4 - 125*w^2*y^4 - 
        90*s*x*y^4 - 110*w*x*y^4 + 27*x^2*y^4 + 50*s*y^5 + 70*w*y^5 + 
        30*x*y^5 - 15*y^6 - 2*s^5*z + 18*s^4*w*z - 20*s^3*w^2*z - 
        28*s^2*w^3*z + 54*s*w^4*z - 22*w^5*z - 6*s^4*x*z - 56*s^3*w*x*z + 
        300*s^2*w^2*x*z - 280*s*w^3*x*z + 42*w^4*x*z + 12*s^3*x^2*z - 
        100*s^2*w*x^2*z + 100*s*w^2*x^2*z - 12*w^3*x^2*z + 20*s^2*x^3*z + 
        168*s*w*x^3*z + 4*w^2*x^3*z - 42*s*x^4*z - 30*w*x^4*z + 18*x^5*z + 
        70*s^4*y*z - 136*s^3*w*y*z + 20*s^2*w^2*y*z - 40*s*w^3*y*z + 
        86*w^4*y*z + 24*s^3*x*y*z - 136*s^2*w*x*y*z - 440*s*w^2*x*y*z + 
        40*w^3*x*y*z - 76*s^2*x^2*y*z + 168*s*w*x^2*y*z - 28*w^2*x^2*y*z - 
        72*s*x^3*y*z - 152*w*x^3*y*z + 54*x^4*y*z - 164*s^3*y^2*z - 
        148*s^2*w*y^2*z - 44*s*w^2*y^2*z - 156*w^3*y^2*z + 156*s^2*x*y^2*z + 
        1080*s*w*x*y^2*z + 108*w^2*x*y^2*z + 52*s*x^2*y^2*z - 
        100*w*x^2*y^2*z - 172*x^3*y^2*z + 156*s^2*y^3*z + 120*s*w*y^3*z + 
        172*w^2*y^3*z - 360*s*x*y^3*z - 120*w*x*y^3*z + 140*x^2*y^3*z - 
        90*s*y^4*z - 110*w*y^4*z - 70*x*y^4*z + 30*y^5*z - 5*s^4*z^2 - 
        4*s^3*w*z^2 - 6*s^2*w^2*z^2 - 20*s*w^3*z^2 + 35*w^4*z^2 + 
        12*s^3*x*z^2 - 100*s^2*w*x*z^2 + 100*s*w^2*x*z^2 - 12*w^3*x*z^2 + 
        10*s^2*x^2*z^2 - 300*s*w*x^2*z^2 + 2*w^2*x^2*z^2 + 28*s*x^3*z^2 + 
        20*w*x^3*z^2 - 45*x^4*z^2 - 108*s^3*y*z^2 + 356*s^2*w*y*z^2 + 
        188*s*w^2*y*z^2 - 180*w^3*y*z^2 - 76*s^2*x*y*z^2 + 168*s*w*x*y*z^2 - 
        28*w^2*x*y*z^2 + 92*s*x^2*y*z^2 + 308*w*x^2*y*z^2 - 36*x^3*y*z^2 + 
        130*s^2*y^2*z^2 - 252*s*w*y^2*z^2 + 90*w^2*y^2*z^2 + 52*s*x*y^2*z^2 - 
        100*w*x*y^2*z^2 + 170*x^2*y^2*z^2 + 84*s*y^3*z^2 + 28*w*y^3*z^2 + 
        140*x*y^3*z^2 + 27*y^4*z^2 + 20*s^3*z^3 + 4*s^2*w*z^3 - 4*s*w^2*z^3 - 
        20*w^3*z^3 + 20*s^2*x*z^3 + 168*s*w*x*z^3 + 4*w^2*x*z^3 + 
        28*s*x^2*z^3 + 20*w*x^2*z^3 + 60*x^3*z^3 + 44*s^2*y*z^3 - 
        232*s*w*y*z^3 + 124*w^2*y*z^3 - 72*s*x*y*z^3 - 152*w*x*y*z^3 - 
        36*x^2*y*z^3 - 84*s*y^2*z^3 + 4*w*y^2*z^3 - 172*x*y^2*z^3 - 
        108*y^3*z^3 - 25*s^2*z^4 - 18*s*w*z^4 - 5*w^2*z^4 - 42*s*x*z^4 - 
        30*w*x*z^4 - 45*x^2*z^4 + 26*s*y*z^4 - 2*w*y*z^4 + 54*x*y*z^4 + 
        87*y^2*z^4 + 14*s*z^5 + 10*w*z^5 + 18*x*z^5 - 18*y*z^5 - 3*z^6)*A[x]*
       A[z])/OMEGA[s, w, x, y, z] - 
     (2*(s^6 - 2*s^5*w - 5*s^4*w^2 + 20*s^3*w^3 - 25*s^2*w^4 + 14*s*w^5 - 
        3*w^6 - 6*s^5*x + 6*s^4*w*x + 4*s^3*w^2*x + 12*s^2*w^3*x - 
        30*s*w^4*x + 14*w^5*x + 15*s^4*x^2 - 4*s^3*w*x^2 + 2*s^2*w^2*x^2 + 
        12*s*w^3*x^2 - 25*w^4*x^2 - 20*s^3*x^3 - 4*s^2*w*x^3 + 4*s*w^2*x^3 + 
        20*w^3*x^3 + 15*s^2*x^4 + 6*s*w*x^4 - 5*w^2*x^4 - 6*s*x^5 - 2*w*x^5 + 
        x^6 - 2*s^5*y + 34*s^4*w*y - 84*s^3*w^2*y + 68*s^2*w^3*y - 
        10*s*w^4*y - 6*w^5*y + 6*s^4*x*y + 24*s^3*w*x*y + 52*s^2*w^2*x*y - 
        72*s*w^3*x*y - 10*w^4*x*y - 4*s^3*x^2*y - 116*s^2*w*x^2*y + 
        52*s*w^2*x^2*y + 68*w^3*x^2*y - 4*s^2*x^3*y + 24*s*w*x^3*y - 
        84*w^2*x^3*y + 6*s*x^4*y + 34*w*x^4*y - 2*x^5*y - 5*s^4*y^2 - 
        84*s^3*w*y^2 + 42*s^2*w^2*y^2 - 4*s*w^3*y^2 + 51*w^4*y^2 + 
        4*s^3*x*y^2 + 52*s^2*w*x*y^2 - 52*s*w^2*x*y^2 - 4*w^3*x*y^2 + 
        2*s^2*x^2*y^2 + 52*s*w*x^2*y^2 + 42*w^2*x^2*y^2 + 4*s*x^3*y^2 - 
        84*w*x^3*y^2 - 5*x^4*y^2 + 20*s^3*y^3 + 68*s^2*w*y^3 - 4*s*w^2*y^3 - 
        84*w^3*y^3 + 12*s^2*x*y^3 - 72*s*w*x*y^3 - 4*w^2*x*y^3 + 
        12*s*x^2*y^3 + 68*w*x^2*y^3 + 20*x^3*y^3 - 25*s^2*y^4 - 10*s*w*y^4 + 
        51*w^2*y^4 - 30*s*x*y^4 - 10*w*x*y^4 - 25*x^2*y^4 + 14*s*y^5 - 
        6*w*y^5 + 14*x*y^5 - 3*y^6 - 6*s^5*z + 6*s^4*w*z + 4*s^3*w^2*z + 
        12*s^2*w^3*z - 30*s*w^4*z + 14*w^5*z + 18*s^4*x*z - 56*s^3*w*x*z - 
        100*s^2*w^2*x*z + 168*s*w^3*x*z - 30*w^4*x*z - 12*s^3*x^2*z + 
        100*s^2*w*x^2*z - 100*s*w^2*x^2*z + 12*w^3*x^2*z - 12*s^2*x^3*z - 
        56*s*w*x^3*z + 4*w^2*x^3*z + 18*s*x^4*z + 6*w*x^4*z - 6*x^5*z + 
        6*s^4*y*z + 24*s^3*w*y*z + 52*s^2*w^2*y*z - 72*s*w^3*y*z - 
        10*w^4*y*z - 56*s^3*x*y*z - 88*s^2*w*x*y*z + 216*s*w^2*x*y*z - 
        72*w^3*x*y*z + 100*s^2*x^2*y*z - 88*s*w*x^2*y*z + 52*w^2*x^2*y*z - 
        56*s*x^3*y*z + 24*w*x^3*y*z + 6*x^4*y*z + 4*s^3*y^2*z + 
        52*s^2*w*y^2*z - 52*s*w^2*y^2*z - 4*w^3*y^2*z - 100*s^2*x*y^2*z + 
        216*s*w*x*y^2*z - 52*w^2*x*y^2*z - 100*s*x^2*y^2*z + 52*w*x^2*y^2*z + 
        4*x^3*y^2*z + 12*s^2*y^3*z - 72*s*w*y^3*z - 4*w^2*y^3*z + 
        168*s*x*y^3*z - 72*w*x*y^3*z + 12*x^2*y^3*z - 30*s*y^4*z - 
        10*w*y^4*z - 30*x*y^4*z + 14*y^5*z + 15*s^4*z^2 - 4*s^3*w*z^2 + 
        2*s^2*w^2*z^2 + 12*s*w^3*z^2 - 25*w^4*z^2 - 12*s^3*x*z^2 + 
        100*s^2*w*x*z^2 - 100*s*w^2*x*z^2 + 12*w^3*x*z^2 - 6*s^2*x^2*z^2 + 
        100*s*w*x^2*z^2 + 2*w^2*x^2*z^2 - 12*s*x^3*z^2 - 4*w*x^3*z^2 + 
        15*x^4*z^2 - 4*s^3*y*z^2 - 116*s^2*w*y*z^2 + 52*s*w^2*y*z^2 + 
        68*w^3*y*z^2 + 100*s^2*x*y*z^2 - 88*s*w*x*y*z^2 + 52*w^2*x*y*z^2 + 
        100*s*x^2*y*z^2 - 116*w*x^2*y*z^2 - 4*x^3*y*z^2 + 2*s^2*y^2*z^2 + 
        52*s*w*y^2*z^2 + 42*w^2*y^2*z^2 - 100*s*x*y^2*z^2 + 52*w*x*y^2*z^2 + 
        2*x^2*y^2*z^2 + 12*s*y^3*z^2 + 68*w*y^3*z^2 + 12*x*y^3*z^2 - 
        25*y^4*z^2 - 20*s^3*z^3 - 4*s^2*w*z^3 + 4*s*w^2*z^3 + 20*w^3*z^3 - 
        12*s^2*x*z^3 - 56*s*w*x*z^3 + 4*w^2*x*z^3 - 12*s*x^2*z^3 - 
        4*w*x^2*z^3 - 20*x^3*z^3 - 4*s^2*y*z^3 + 24*s*w*y*z^3 - 
        84*w^2*y*z^3 - 56*s*x*y*z^3 + 24*w*x*y*z^3 - 4*x^2*y*z^3 + 
        4*s*y^2*z^3 - 84*w*y^2*z^3 + 4*x*y^2*z^3 + 20*y^3*z^3 + 15*s^2*z^4 + 
        6*s*w*z^4 - 5*w^2*z^4 + 18*s*x*z^4 + 6*w*x*z^4 + 15*x^2*z^4 + 
        6*s*y*z^4 + 34*w*y*z^4 + 6*x*y*z^4 - 5*y^2*z^4 - 6*s*z^5 - 2*w*z^5 - 
        6*x*z^5 - 2*y*z^5 + z^6)*A[w]*A[x]*A[z])/(w*OMEGA[s, w, x, y, z]) - 
     (2*(s^6 - 10*s^5*w + 35*s^4*w^2 - 60*s^3*w^3 + 55*s^2*w^4 - 26*s*w^5 + 
        5*w^6 - 14*s^5*x + 14*s^4*w*x + 52*s^3*w^2*x - 100*s^2*w^3*x + 
        58*s*w^4*x - 10*w^5*x + 31*s^4*x^2 + 12*s^3*w*x^2 + 50*s^2*w^2*x^2 - 
        68*s*w^3*x^2 - 25*w^4*x^2 - 4*s^3*x^3 + 44*s^2*w*x^3 + 
        116*s*w^2*x^3 + 100*w^3*x^3 - 49*s^2*x^4 - 130*s*w*x^4 - 
        125*w^2*x^4 + 50*s*x^5 + 70*w*x^5 - 15*x^6 - 2*s^5*y + 18*s^4*w*y - 
        20*s^3*w^2*y - 28*s^2*w^3*y + 54*s*w^4*y - 22*w^5*y + 70*s^4*x*y - 
        136*s^3*w*x*y + 20*s^2*w^2*x*y - 40*s*w^3*x*y + 86*w^4*x*y - 
        164*s^3*x^2*y - 148*s^2*w*x^2*y - 44*s*w^2*x^2*y - 156*w^3*x^2*y + 
        156*s^2*x^3*y + 120*s*w*x^3*y + 172*w^2*x^3*y - 90*s*x^4*y - 
        110*w*x^4*y + 30*x^5*y - 5*s^4*y^2 - 4*s^3*w*y^2 - 6*s^2*w^2*y^2 - 
        20*s*w^3*y^2 + 35*w^4*y^2 - 108*s^3*x*y^2 + 356*s^2*w*x*y^2 + 
        188*s*w^2*x*y^2 - 180*w^3*x*y^2 + 130*s^2*x^2*y^2 - 252*s*w*x^2*y^2 + 
        90*w^2*x^2*y^2 + 84*s*x^3*y^2 + 28*w*x^3*y^2 + 27*x^4*y^2 + 
        20*s^3*y^3 + 4*s^2*w*y^3 - 4*s*w^2*y^3 - 20*w^3*y^3 + 44*s^2*x*y^3 - 
        232*s*w*x*y^3 + 124*w^2*x*y^3 - 84*s*x^2*y^3 + 4*w*x^2*y^3 - 
        108*x^3*y^3 - 25*s^2*y^4 - 18*s*w*y^4 - 5*w^2*y^4 + 26*s*x*y^4 - 
        2*w*x*y^4 + 87*x^2*y^4 + 14*s*y^5 + 10*w*y^5 - 18*x*y^5 - 3*y^6 - 
        2*s^5*z + 18*s^4*w*z - 20*s^3*w^2*z - 28*s^2*w^3*z + 54*s*w^4*z - 
        22*w^5*z + 70*s^4*x*z - 136*s^3*w*x*z + 20*s^2*w^2*x*z - 
        40*s*w^3*x*z + 86*w^4*x*z - 164*s^3*x^2*z - 148*s^2*w*x^2*z - 
        44*s*w^2*x^2*z - 156*w^3*x^2*z + 156*s^2*x^3*z + 120*s*w*x^3*z + 
        172*w^2*x^3*z - 90*s*x^4*z - 110*w*x^4*z + 30*x^5*z - 6*s^4*y*z - 
        56*s^3*w*y*z + 300*s^2*w^2*y*z - 280*s*w^3*y*z + 42*w^4*y*z + 
        24*s^3*x*y*z - 136*s^2*w*x*y*z - 440*s*w^2*x*y*z + 40*w^3*x*y*z + 
        156*s^2*x^2*y*z + 1080*s*w*x^2*y*z + 108*w^2*x^2*y*z - 
        360*s*x^3*y*z - 120*w*x^3*y*z - 70*x^4*y*z + 12*s^3*y^2*z - 
        100*s^2*w*y^2*z + 100*s*w^2*y^2*z - 12*w^3*y^2*z - 76*s^2*x*y^2*z + 
        168*s*w*x*y^2*z - 28*w^2*x*y^2*z + 52*s*x^2*y^2*z - 100*w*x^2*y^2*z + 
        140*x^3*y^2*z + 20*s^2*y^3*z + 168*s*w*y^3*z + 4*w^2*y^3*z - 
        72*s*x*y^3*z - 152*w*x*y^3*z - 172*x^2*y^3*z - 42*s*y^4*z - 
        30*w*y^4*z + 54*x*y^4*z + 18*y^5*z - 5*s^4*z^2 - 4*s^3*w*z^2 - 
        6*s^2*w^2*z^2 - 20*s*w^3*z^2 + 35*w^4*z^2 - 108*s^3*x*z^2 + 
        356*s^2*w*x*z^2 + 188*s*w^2*x*z^2 - 180*w^3*x*z^2 + 130*s^2*x^2*z^2 - 
        252*s*w*x^2*z^2 + 90*w^2*x^2*z^2 + 84*s*x^3*z^2 + 28*w*x^3*z^2 + 
        27*x^4*z^2 + 12*s^3*y*z^2 - 100*s^2*w*y*z^2 + 100*s*w^2*y*z^2 - 
        12*w^3*y*z^2 - 76*s^2*x*y*z^2 + 168*s*w*x*y*z^2 - 28*w^2*x*y*z^2 + 
        52*s*x^2*y*z^2 - 100*w*x^2*y*z^2 + 140*x^3*y*z^2 + 10*s^2*y^2*z^2 - 
        300*s*w*y^2*z^2 + 2*w^2*y^2*z^2 + 92*s*x*y^2*z^2 + 308*w*x*y^2*z^2 + 
        170*x^2*y^2*z^2 + 28*s*y^3*z^2 + 20*w*y^3*z^2 - 36*x*y^3*z^2 - 
        45*y^4*z^2 + 20*s^3*z^3 + 4*s^2*w*z^3 - 4*s*w^2*z^3 - 20*w^3*z^3 + 
        44*s^2*x*z^3 - 232*s*w*x*z^3 + 124*w^2*x*z^3 - 84*s*x^2*z^3 + 
        4*w*x^2*z^3 - 108*x^3*z^3 + 20*s^2*y*z^3 + 168*s*w*y*z^3 + 
        4*w^2*y*z^3 - 72*s*x*y*z^3 - 152*w*x*y*z^3 - 172*x^2*y*z^3 + 
        28*s*y^2*z^3 + 20*w*y^2*z^3 - 36*x*y^2*z^3 + 60*y^3*z^3 - 
        25*s^2*z^4 - 18*s*w*z^4 - 5*w^2*z^4 + 26*s*x*z^4 - 2*w*x*z^4 + 
        87*x^2*z^4 - 42*s*y*z^4 - 30*w*y*z^4 + 54*x*y*z^4 - 45*y^2*z^4 + 
        14*s*z^5 + 10*w*z^5 - 18*x*z^5 + 18*y*z^5 - 3*z^6)*A[y]*A[z])/
      OMEGA[s, w, x, y, z] - (2*(s^6 - 2*s^5*w - 5*s^4*w^2 + 20*s^3*w^3 - 
        25*s^2*w^4 + 14*s*w^5 - 3*w^6 - 2*s^5*x + 34*s^4*w*x - 84*s^3*w^2*x + 
        68*s^2*w^3*x - 10*s*w^4*x - 6*w^5*x - 5*s^4*x^2 - 84*s^3*w*x^2 + 
        42*s^2*w^2*x^2 - 4*s*w^3*x^2 + 51*w^4*x^2 + 20*s^3*x^3 + 
        68*s^2*w*x^3 - 4*s*w^2*x^3 - 84*w^3*x^3 - 25*s^2*x^4 - 10*s*w*x^4 + 
        51*w^2*x^4 + 14*s*x^5 - 6*w*x^5 - 3*x^6 - 6*s^5*y + 6*s^4*w*y + 
        4*s^3*w^2*y + 12*s^2*w^3*y - 30*s*w^4*y + 14*w^5*y + 6*s^4*x*y + 
        24*s^3*w*x*y + 52*s^2*w^2*x*y - 72*s*w^3*x*y - 10*w^4*x*y + 
        4*s^3*x^2*y + 52*s^2*w*x^2*y - 52*s*w^2*x^2*y - 4*w^3*x^2*y + 
        12*s^2*x^3*y - 72*s*w*x^3*y - 4*w^2*x^3*y - 30*s*x^4*y - 10*w*x^4*y + 
        14*x^5*y + 15*s^4*y^2 - 4*s^3*w*y^2 + 2*s^2*w^2*y^2 + 12*s*w^3*y^2 - 
        25*w^4*y^2 - 4*s^3*x*y^2 - 116*s^2*w*x*y^2 + 52*s*w^2*x*y^2 + 
        68*w^3*x*y^2 + 2*s^2*x^2*y^2 + 52*s*w*x^2*y^2 + 42*w^2*x^2*y^2 + 
        12*s*x^3*y^2 + 68*w*x^3*y^2 - 25*x^4*y^2 - 20*s^3*y^3 - 4*s^2*w*y^3 + 
        4*s*w^2*y^3 + 20*w^3*y^3 - 4*s^2*x*y^3 + 24*s*w*x*y^3 - 
        84*w^2*x*y^3 + 4*s*x^2*y^3 - 84*w*x^2*y^3 + 20*x^3*y^3 + 15*s^2*y^4 + 
        6*s*w*y^4 - 5*w^2*y^4 + 6*s*x*y^4 + 34*w*x*y^4 - 5*x^2*y^4 - 
        6*s*y^5 - 2*w*y^5 - 2*x*y^5 + y^6 - 6*s^5*z + 6*s^4*w*z + 
        4*s^3*w^2*z + 12*s^2*w^3*z - 30*s*w^4*z + 14*w^5*z + 6*s^4*x*z + 
        24*s^3*w*x*z + 52*s^2*w^2*x*z - 72*s*w^3*x*z - 10*w^4*x*z + 
        4*s^3*x^2*z + 52*s^2*w*x^2*z - 52*s*w^2*x^2*z - 4*w^3*x^2*z + 
        12*s^2*x^3*z - 72*s*w*x^3*z - 4*w^2*x^3*z - 30*s*x^4*z - 10*w*x^4*z + 
        14*x^5*z + 18*s^4*y*z - 56*s^3*w*y*z - 100*s^2*w^2*y*z + 
        168*s*w^3*y*z - 30*w^4*y*z - 56*s^3*x*y*z - 88*s^2*w*x*y*z + 
        216*s*w^2*x*y*z - 72*w^3*x*y*z - 100*s^2*x^2*y*z + 216*s*w*x^2*y*z - 
        52*w^2*x^2*y*z + 168*s*x^3*y*z - 72*w*x^3*y*z - 30*x^4*y*z - 
        12*s^3*y^2*z + 100*s^2*w*y^2*z - 100*s*w^2*y^2*z + 12*w^3*y^2*z + 
        100*s^2*x*y^2*z - 88*s*w*x*y^2*z + 52*w^2*x*y^2*z - 100*s*x^2*y^2*z + 
        52*w*x^2*y^2*z + 12*x^3*y^2*z - 12*s^2*y^3*z - 56*s*w*y^3*z + 
        4*w^2*y^3*z - 56*s*x*y^3*z + 24*w*x*y^3*z + 4*x^2*y^3*z + 
        18*s*y^4*z + 6*w*y^4*z + 6*x*y^4*z - 6*y^5*z + 15*s^4*z^2 - 
        4*s^3*w*z^2 + 2*s^2*w^2*z^2 + 12*s*w^3*z^2 - 25*w^4*z^2 - 
        4*s^3*x*z^2 - 116*s^2*w*x*z^2 + 52*s*w^2*x*z^2 + 68*w^3*x*z^2 + 
        2*s^2*x^2*z^2 + 52*s*w*x^2*z^2 + 42*w^2*x^2*z^2 + 12*s*x^3*z^2 + 
        68*w*x^3*z^2 - 25*x^4*z^2 - 12*s^3*y*z^2 + 100*s^2*w*y*z^2 - 
        100*s*w^2*y*z^2 + 12*w^3*y*z^2 + 100*s^2*x*y*z^2 - 88*s*w*x*y*z^2 + 
        52*w^2*x*y*z^2 - 100*s*x^2*y*z^2 + 52*w*x^2*y*z^2 + 12*x^3*y*z^2 - 
        6*s^2*y^2*z^2 + 100*s*w*y^2*z^2 + 2*w^2*y^2*z^2 + 100*s*x*y^2*z^2 - 
        116*w*x*y^2*z^2 + 2*x^2*y^2*z^2 - 12*s*y^3*z^2 - 4*w*y^3*z^2 - 
        4*x*y^3*z^2 + 15*y^4*z^2 - 20*s^3*z^3 - 4*s^2*w*z^3 + 4*s*w^2*z^3 + 
        20*w^3*z^3 - 4*s^2*x*z^3 + 24*s*w*x*z^3 - 84*w^2*x*z^3 + 
        4*s*x^2*z^3 - 84*w*x^2*z^3 + 20*x^3*z^3 - 12*s^2*y*z^3 - 
        56*s*w*y*z^3 + 4*w^2*y*z^3 - 56*s*x*y*z^3 + 24*w*x*y*z^3 + 
        4*x^2*y*z^3 - 12*s*y^2*z^3 - 4*w*y^2*z^3 - 4*x*y^2*z^3 - 20*y^3*z^3 + 
        15*s^2*z^4 + 6*s*w*z^4 - 5*w^2*z^4 + 6*s*x*z^4 + 34*w*x*z^4 - 
        5*x^2*z^4 + 18*s*y*z^4 + 6*w*y*z^4 + 6*x*y*z^4 + 15*y^2*z^4 - 
        6*s*z^5 - 2*w*z^5 - 2*x*z^5 - 6*y*z^5 + z^6)*A[w]*A[y]*A[z])/
      (w*OMEGA[s, w, x, y, z]) - (8*(3*s^5 - 9*s^4*w + 6*s^3*w^2 + 
        6*s^2*w^3 - 9*s*w^4 + 3*w^5 - 9*s^4*x + 20*s^3*w*x - 22*s^2*w^2*x + 
        20*s*w^3*x - 9*w^4*x + 6*s^3*x^2 - 22*s^2*w*x^2 - 22*s*w^2*x^2 + 
        6*w^3*x^2 + 6*s^2*x^3 + 20*s*w*x^3 + 6*w^2*x^3 - 9*s*x^4 - 9*w*x^4 + 
        3*x^5 - 9*s^4*y + 20*s^3*w*y - 22*s^2*w^2*y + 20*s*w^3*y - 9*w^4*y + 
        20*s^3*x*y + 12*s^2*w*x*y + 12*s*w^2*x*y + 20*w^3*x*y - 
        22*s^2*x^2*y + 12*s*w*x^2*y - 22*w^2*x^2*y + 20*s*x^3*y + 
        20*w*x^3*y - 9*x^4*y + 6*s^3*y^2 - 22*s^2*w*y^2 - 22*s*w^2*y^2 + 
        6*w^3*y^2 - 22*s^2*x*y^2 + 12*s*w*x*y^2 - 22*w^2*x*y^2 - 
        22*s*x^2*y^2 - 22*w*x^2*y^2 + 6*x^3*y^2 + 6*s^2*y^3 + 20*s*w*y^3 + 
        6*w^2*y^3 + 20*s*x*y^3 + 20*w*x*y^3 + 6*x^2*y^3 - 9*s*y^4 - 9*w*y^4 - 
        9*x*y^4 + 3*y^5 - 9*s^4*z + 20*s^3*w*z - 22*s^2*w^2*z + 20*s*w^3*z - 
        9*w^4*z + 20*s^3*x*z + 12*s^2*w*x*z + 12*s*w^2*x*z + 20*w^3*x*z - 
        22*s^2*x^2*z + 12*s*w*x^2*z - 22*w^2*x^2*z + 20*s*x^3*z + 
        20*w*x^3*z - 9*x^4*z + 20*s^3*y*z + 12*s^2*w*y*z + 12*s*w^2*y*z + 
        20*w^3*y*z + 12*s^2*x*y*z - 216*s*w*x*y*z + 12*w^2*x*y*z + 
        12*s*x^2*y*z + 12*w*x^2*y*z + 20*x^3*y*z - 22*s^2*y^2*z + 
        12*s*w*y^2*z - 22*w^2*y^2*z + 12*s*x*y^2*z + 12*w*x*y^2*z - 
        22*x^2*y^2*z + 20*s*y^3*z + 20*w*y^3*z + 20*x*y^3*z - 9*y^4*z + 
        6*s^3*z^2 - 22*s^2*w*z^2 - 22*s*w^2*z^2 + 6*w^3*z^2 - 22*s^2*x*z^2 + 
        12*s*w*x*z^2 - 22*w^2*x*z^2 - 22*s*x^2*z^2 - 22*w*x^2*z^2 + 
        6*x^3*z^2 - 22*s^2*y*z^2 + 12*s*w*y*z^2 - 22*w^2*y*z^2 + 
        12*s*x*y*z^2 + 12*w*x*y*z^2 - 22*x^2*y*z^2 - 22*s*y^2*z^2 - 
        22*w*y^2*z^2 - 22*x*y^2*z^2 + 6*y^3*z^2 + 6*s^2*z^3 + 20*s*w*z^3 + 
        6*w^2*z^3 + 20*s*x*z^3 + 20*w*x*z^3 + 6*x^2*z^3 + 20*s*y*z^3 + 
        20*w*y*z^3 + 20*x*y*z^3 + 6*y^2*z^3 - 9*s*z^4 - 9*w*z^4 - 9*x*z^4 - 
        9*y*z^4 + 3*z^5)*A[x]*A[y]*A[z])/OMEGA[s, w, x, y, z] + 
     (2*(s^7 - 7*s^6*w + 21*s^5*w^2 - 35*s^4*w^3 + 35*s^3*w^4 - 21*s^2*w^5 + 
        7*s*w^6 - w^7 - 7*s^6*x + 30*s^5*w*x - 45*s^4*w^2*x + 20*s^3*w^3*x + 
        15*s^2*w^4*x - 18*s*w^5*x + 5*w^6*x + 21*s^5*x^2 - 45*s^4*w*x^2 + 
        18*s^3*w^2*x^2 + 6*s^2*w^3*x^2 + 9*s*w^4*x^2 - 9*w^5*x^2 - 
        35*s^4*x^3 + 20*s^3*w*x^3 + 6*s^2*w^2*x^3 + 4*s*w^3*x^3 + 5*w^4*x^3 + 
        35*s^3*x^4 + 15*s^2*w*x^4 + 9*s*w^2*x^4 + 5*w^3*x^4 - 21*s^2*x^5 - 
        18*s*w*x^5 - 9*w^2*x^5 + 7*s*x^6 + 5*w*x^6 - x^7 - 7*s^6*y + 
        30*s^5*w*y - 45*s^4*w^2*y + 20*s^3*w^3*y + 15*s^2*w^4*y - 
        18*s*w^5*y + 5*w^6*y + 30*s^5*x*y - 110*s^4*w*x*y + 172*s^3*w^2*x*y - 
        156*s^2*w^3*x*y + 86*s*w^4*x*y - 22*w^5*x*y - 45*s^4*x^2*y + 
        172*s^3*w*x^2*y - 102*s^2*w^2*x^2*y - 68*s*w^3*x^2*y + 43*w^4*x^2*y + 
        20*s^3*x^3*y - 156*s^2*w*x^3*y - 68*s*w^2*x^3*y - 52*w^3*x^3*y + 
        15*s^2*x^4*y + 86*s*w*x^4*y + 43*w^2*x^4*y - 18*s*x^5*y - 
        22*w*x^5*y + 5*x^6*y + 21*s^5*y^2 - 45*s^4*w*y^2 + 18*s^3*w^2*y^2 + 
        6*s^2*w^3*y^2 + 9*s*w^4*y^2 - 9*w^5*y^2 - 45*s^4*x*y^2 + 
        172*s^3*w*x*y^2 - 102*s^2*w^2*x*y^2 - 68*s*w^3*x*y^2 + 43*w^4*x*y^2 + 
        18*s^3*x^2*y^2 - 102*s^2*w*x^2*y^2 + 502*s*w^2*x^2*y^2 - 
        34*w^3*x^2*y^2 + 6*s^2*x^3*y^2 - 68*s*w*x^3*y^2 - 34*w^2*x^3*y^2 + 
        9*s*x^4*y^2 + 43*w*x^4*y^2 - 9*x^5*y^2 - 35*s^4*y^3 + 20*s^3*w*y^3 + 
        6*s^2*w^2*y^3 + 4*s*w^3*y^3 + 5*w^4*y^3 + 20*s^3*x*y^3 - 
        156*s^2*w*x*y^3 - 68*s*w^2*x*y^3 - 52*w^3*x*y^3 + 6*s^2*x^2*y^3 - 
        68*s*w*x^2*y^3 - 34*w^2*x^2*y^3 + 4*s*x^3*y^3 - 52*w*x^3*y^3 + 
        5*x^4*y^3 + 35*s^3*y^4 + 15*s^2*w*y^4 + 9*s*w^2*y^4 + 5*w^3*y^4 + 
        15*s^2*x*y^4 + 86*s*w*x*y^4 + 43*w^2*x*y^4 + 9*s*x^2*y^4 + 
        43*w*x^2*y^4 + 5*x^3*y^4 - 21*s^2*y^5 - 18*s*w*y^5 - 9*w^2*y^5 - 
        18*s*x*y^5 - 22*w*x*y^5 - 9*x^2*y^5 + 7*s*y^6 + 5*w*y^6 + 5*x*y^6 - 
        y^7 - 7*s^6*z + 30*s^5*w*z - 45*s^4*w^2*z + 20*s^3*w^3*z + 
        15*s^2*w^4*z - 18*s*w^5*z + 5*w^6*z + 30*s^5*x*z - 110*s^4*w*x*z + 
        172*s^3*w^2*x*z - 156*s^2*w^3*x*z + 86*s*w^4*x*z - 22*w^5*x*z - 
        45*s^4*x^2*z + 172*s^3*w*x^2*z - 102*s^2*w^2*x^2*z - 68*s*w^3*x^2*z + 
        43*w^4*x^2*z + 20*s^3*x^3*z - 156*s^2*w*x^3*z - 68*s*w^2*x^3*z - 
        52*w^3*x^3*z + 15*s^2*x^4*z + 86*s*w*x^4*z + 43*w^2*x^4*z - 
        18*s*x^5*z - 22*w*x^5*z + 5*x^6*z + 30*s^5*y*z - 110*s^4*w*y*z + 
        172*s^3*w^2*y*z - 156*s^2*w^3*y*z + 86*s*w^4*y*z - 22*w^5*y*z - 
        110*s^4*x*y*z - 376*s^3*w*x*y*z + 348*s^2*w^2*x*y*z + 
        232*s*w^3*x*y*z - 94*w^4*x*y*z + 172*s^3*x^2*y*z + 
        348*s^2*w*x^2*y*z - 380*s*w^2*x^2*y*z + 116*w^3*x^2*y*z - 
        156*s^2*x^3*y*z + 232*s*w*x^3*y*z + 116*w^2*x^3*y*z + 86*s*x^4*y*z - 
        94*w*x^4*y*z - 22*x^5*y*z - 45*s^4*y^2*z + 172*s^3*w*y^2*z - 
        102*s^2*w^2*y^2*z - 68*s*w^3*y^2*z + 43*w^4*y^2*z + 172*s^3*x*y^2*z + 
        348*s^2*w*x*y^2*z - 380*s*w^2*x*y^2*z + 116*w^3*x*y^2*z - 
        102*s^2*x^2*y^2*z - 380*s*w*x^2*y^2*z - 190*w^2*x^2*y^2*z - 
        68*s*x^3*y^2*z + 116*w*x^3*y^2*z + 43*x^4*y^2*z + 20*s^3*y^3*z - 
        156*s^2*w*y^3*z - 68*s*w^2*y^3*z - 52*w^3*y^3*z - 156*s^2*x*y^3*z + 
        232*s*w*x*y^3*z + 116*w^2*x*y^3*z - 68*s*x^2*y^3*z + 
        116*w*x^2*y^3*z - 52*x^3*y^3*z + 15*s^2*y^4*z + 86*s*w*y^4*z + 
        43*w^2*y^4*z + 86*s*x*y^4*z - 94*w*x*y^4*z + 43*x^2*y^4*z - 
        18*s*y^5*z - 22*w*y^5*z - 22*x*y^5*z + 5*y^6*z + 21*s^5*z^2 - 
        45*s^4*w*z^2 + 18*s^3*w^2*z^2 + 6*s^2*w^3*z^2 + 9*s*w^4*z^2 - 
        9*w^5*z^2 - 45*s^4*x*z^2 + 172*s^3*w*x*z^2 - 102*s^2*w^2*x*z^2 - 
        68*s*w^3*x*z^2 + 43*w^4*x*z^2 + 18*s^3*x^2*z^2 - 102*s^2*w*x^2*z^2 + 
        502*s*w^2*x^2*z^2 - 34*w^3*x^2*z^2 + 6*s^2*x^3*z^2 - 68*s*w*x^3*z^2 - 
        34*w^2*x^3*z^2 + 9*s*x^4*z^2 + 43*w*x^4*z^2 - 9*x^5*z^2 - 
        45*s^4*y*z^2 + 172*s^3*w*y*z^2 - 102*s^2*w^2*y*z^2 - 68*s*w^3*y*z^2 + 
        43*w^4*y*z^2 + 172*s^3*x*y*z^2 + 348*s^2*w*x*y*z^2 - 
        380*s*w^2*x*y*z^2 + 116*w^3*x*y*z^2 - 102*s^2*x^2*y*z^2 - 
        380*s*w*x^2*y*z^2 - 190*w^2*x^2*y*z^2 - 68*s*x^3*y*z^2 + 
        116*w*x^3*y*z^2 + 43*x^4*y*z^2 + 18*s^3*y^2*z^2 - 102*s^2*w*y^2*z^2 + 
        502*s*w^2*y^2*z^2 - 34*w^3*y^2*z^2 - 102*s^2*x*y^2*z^2 - 
        380*s*w*x*y^2*z^2 - 190*w^2*x*y^2*z^2 + 502*s*x^2*y^2*z^2 - 
        190*w*x^2*y^2*z^2 - 34*x^3*y^2*z^2 + 6*s^2*y^3*z^2 - 68*s*w*y^3*z^2 - 
        34*w^2*y^3*z^2 - 68*s*x*y^3*z^2 + 116*w*x*y^3*z^2 - 34*x^2*y^3*z^2 + 
        9*s*y^4*z^2 + 43*w*y^4*z^2 + 43*x*y^4*z^2 - 9*y^5*z^2 - 35*s^4*z^3 + 
        20*s^3*w*z^3 + 6*s^2*w^2*z^3 + 4*s*w^3*z^3 + 5*w^4*z^3 + 
        20*s^3*x*z^3 - 156*s^2*w*x*z^3 - 68*s*w^2*x*z^3 - 52*w^3*x*z^3 + 
        6*s^2*x^2*z^3 - 68*s*w*x^2*z^3 - 34*w^2*x^2*z^3 + 4*s*x^3*z^3 - 
        52*w*x^3*z^3 + 5*x^4*z^3 + 20*s^3*y*z^3 - 156*s^2*w*y*z^3 - 
        68*s*w^2*y*z^3 - 52*w^3*y*z^3 - 156*s^2*x*y*z^3 + 232*s*w*x*y*z^3 + 
        116*w^2*x*y*z^3 - 68*s*x^2*y*z^3 + 116*w*x^2*y*z^3 - 52*x^3*y*z^3 + 
        6*s^2*y^2*z^3 - 68*s*w*y^2*z^3 - 34*w^2*y^2*z^3 - 68*s*x*y^2*z^3 + 
        116*w*x*y^2*z^3 - 34*x^2*y^2*z^3 + 4*s*y^3*z^3 - 52*w*y^3*z^3 - 
        52*x*y^3*z^3 + 5*y^4*z^3 + 35*s^3*z^4 + 15*s^2*w*z^4 + 9*s*w^2*z^4 + 
        5*w^3*z^4 + 15*s^2*x*z^4 + 86*s*w*x*z^4 + 43*w^2*x*z^4 + 
        9*s*x^2*z^4 + 43*w*x^2*z^4 + 5*x^3*z^4 + 15*s^2*y*z^4 + 
        86*s*w*y*z^4 + 43*w^2*y*z^4 + 86*s*x*y*z^4 - 94*w*x*y*z^4 + 
        43*x^2*y*z^4 + 9*s*y^2*z^4 + 43*w*y^2*z^4 + 43*x*y^2*z^4 + 
        5*y^3*z^4 - 21*s^2*z^5 - 18*s*w*z^5 - 9*w^2*z^5 - 18*s*x*z^5 - 
        22*w*x*z^5 - 9*x^2*z^5 - 18*s*y*z^5 - 22*w*y*z^5 - 22*x*y*z^5 - 
        9*y^2*z^5 + 7*s*z^6 + 5*w*z^6 + 5*x*z^6 + 5*y*z^6 - z^7)*
       I41[w, x, y, z])/OMEGA[s, w, x, y, z] + 
     (4*x*(s^6 - 6*s^5*w + 15*s^4*w^2 - 20*s^3*w^3 + 15*s^2*w^4 - 6*s*w^5 + 
        w^6 - 6*s^5*x + 18*s^4*w*x - 12*s^3*w^2*x - 12*s^2*w^3*x + 
        18*s*w^4*x - 6*w^5*x + 15*s^4*x^2 - 12*s^3*w*x^2 - 6*s^2*w^2*x^2 - 
        12*s*w^3*x^2 + 15*w^4*x^2 - 20*s^3*x^3 - 12*s^2*w*x^3 - 
        12*s*w^2*x^3 - 20*w^3*x^3 + 15*s^2*x^4 + 18*s*w*x^4 + 15*w^2*x^4 - 
        6*s*x^5 - 6*w*x^5 + x^6 - 2*s^5*y + 6*s^4*w*y - 4*s^3*w^2*y - 
        4*s^2*w^3*y + 6*s*w^4*y - 2*w^5*y + 6*s^4*x*y - 56*s^3*w*x*y + 
        100*s^2*w^2*x*y - 56*s*w^3*x*y + 6*w^4*x*y - 4*s^3*x^2*y + 
        100*s^2*w*x^2*y + 100*s*w^2*x^2*y - 4*w^3*x^2*y - 4*s^2*x^3*y - 
        56*s*w*x^3*y - 4*w^2*x^3*y + 6*s*x^4*y + 6*w*x^4*y - 2*x^5*y - 
        5*s^4*y^2 + 4*s^3*w*y^2 + 2*s^2*w^2*y^2 + 4*s*w^3*y^2 - 5*w^4*y^2 + 
        4*s^3*x*y^2 - 100*s^2*w*x*y^2 - 100*s*w^2*x*y^2 + 4*w^3*x*y^2 + 
        2*s^2*x^2*y^2 - 100*s*w*x^2*y^2 + 2*w^2*x^2*y^2 + 4*s*x^3*y^2 + 
        4*w*x^3*y^2 - 5*x^4*y^2 + 20*s^3*y^3 + 12*s^2*w*y^3 + 12*s*w^2*y^3 + 
        20*w^3*y^3 + 12*s^2*x*y^3 + 168*s*w*x*y^3 + 12*w^2*x*y^3 + 
        12*s*x^2*y^3 + 12*w*x^2*y^3 + 20*x^3*y^3 - 25*s^2*y^4 - 30*s*w*y^4 - 
        25*w^2*y^4 - 30*s*x*y^4 - 30*w*x*y^4 - 25*x^2*y^4 + 14*s*y^5 + 
        14*w*y^5 + 14*x*y^5 - 3*y^6 - 2*s^5*z + 6*s^4*w*z - 4*s^3*w^2*z - 
        4*s^2*w^3*z + 6*s*w^4*z - 2*w^5*z + 6*s^4*x*z - 56*s^3*w*x*z + 
        100*s^2*w^2*x*z - 56*s*w^3*x*z + 6*w^4*x*z - 4*s^3*x^2*z + 
        100*s^2*w*x^2*z + 100*s*w^2*x^2*z - 4*w^3*x^2*z - 4*s^2*x^3*z - 
        56*s*w*x^3*z - 4*w^2*x^3*z + 6*s*x^4*z + 6*w*x^4*z - 2*x^5*z + 
        34*s^4*y*z + 24*s^3*w*y*z - 116*s^2*w^2*y*z + 24*s*w^3*y*z + 
        34*w^4*y*z + 24*s^3*x*y*z - 88*s^2*w*x*y*z - 88*s*w^2*x*y*z + 
        24*w^3*x*y*z - 116*s^2*x^2*y*z - 88*s*w*x^2*y*z - 116*w^2*x^2*y*z + 
        24*s*x^3*y*z + 24*w*x^3*y*z + 34*x^4*y*z - 84*s^3*y^2*z + 
        52*s^2*w*y^2*z + 52*s*w^2*y^2*z - 84*w^3*y^2*z + 52*s^2*x*y^2*z + 
        216*s*w*x*y^2*z + 52*w^2*x*y^2*z + 52*s*x^2*y^2*z + 52*w*x^2*y^2*z - 
        84*x^3*y^2*z + 68*s^2*y^3*z - 72*s*w*y^3*z + 68*w^2*y^3*z - 
        72*s*x*y^3*z - 72*w*x*y^3*z + 68*x^2*y^3*z - 10*s*y^4*z - 
        10*w*y^4*z - 10*x*y^4*z - 6*y^5*z - 5*s^4*z^2 + 4*s^3*w*z^2 + 
        2*s^2*w^2*z^2 + 4*s*w^3*z^2 - 5*w^4*z^2 + 4*s^3*x*z^2 - 
        100*s^2*w*x*z^2 - 100*s*w^2*x*z^2 + 4*w^3*x*z^2 + 2*s^2*x^2*z^2 - 
        100*s*w*x^2*z^2 + 2*w^2*x^2*z^2 + 4*s*x^3*z^2 + 4*w*x^3*z^2 - 
        5*x^4*z^2 - 84*s^3*y*z^2 + 52*s^2*w*y*z^2 + 52*s*w^2*y*z^2 - 
        84*w^3*y*z^2 + 52*s^2*x*y*z^2 + 216*s*w*x*y*z^2 + 52*w^2*x*y*z^2 + 
        52*s*x^2*y*z^2 + 52*w*x^2*y*z^2 - 84*x^3*y*z^2 + 42*s^2*y^2*z^2 - 
        52*s*w*y^2*z^2 + 42*w^2*y^2*z^2 - 52*s*x*y^2*z^2 - 52*w*x*y^2*z^2 + 
        42*x^2*y^2*z^2 - 4*s*y^3*z^2 - 4*w*y^3*z^2 - 4*x*y^3*z^2 + 
        51*y^4*z^2 + 20*s^3*z^3 + 12*s^2*w*z^3 + 12*s*w^2*z^3 + 20*w^3*z^3 + 
        12*s^2*x*z^3 + 168*s*w*x*z^3 + 12*w^2*x*z^3 + 12*s*x^2*z^3 + 
        12*w*x^2*z^3 + 20*x^3*z^3 + 68*s^2*y*z^3 - 72*s*w*y*z^3 + 
        68*w^2*y*z^3 - 72*s*x*y*z^3 - 72*w*x*y*z^3 + 68*x^2*y*z^3 - 
        4*s*y^2*z^3 - 4*w*y^2*z^3 - 4*x*y^2*z^3 - 84*y^3*z^3 - 25*s^2*z^4 - 
        30*s*w*z^4 - 25*w^2*z^4 - 30*s*x*z^4 - 30*w*x*z^4 - 25*x^2*z^4 - 
        10*s*y*z^4 - 10*w*y*z^4 - 10*x*y*z^4 + 51*y^2*z^4 + 14*s*z^5 + 
        14*w*z^5 + 14*x*z^5 - 6*y*z^5 - 3*z^6)*I41[x, w, y, z])/
      OMEGA[s, w, x, y, z] + (4*y*(s^6 - 6*s^5*w + 15*s^4*w^2 - 20*s^3*w^3 + 
        15*s^2*w^4 - 6*s*w^5 + w^6 - 2*s^5*x + 6*s^4*w*x - 4*s^3*w^2*x - 
        4*s^2*w^3*x + 6*s*w^4*x - 2*w^5*x - 5*s^4*x^2 + 4*s^3*w*x^2 + 
        2*s^2*w^2*x^2 + 4*s*w^3*x^2 - 5*w^4*x^2 + 20*s^3*x^3 + 12*s^2*w*x^3 + 
        12*s*w^2*x^3 + 20*w^3*x^3 - 25*s^2*x^4 - 30*s*w*x^4 - 25*w^2*x^4 + 
        14*s*x^5 + 14*w*x^5 - 3*x^6 - 6*s^5*y + 18*s^4*w*y - 12*s^3*w^2*y - 
        12*s^2*w^3*y + 18*s*w^4*y - 6*w^5*y + 6*s^4*x*y - 56*s^3*w*x*y + 
        100*s^2*w^2*x*y - 56*s*w^3*x*y + 6*w^4*x*y + 4*s^3*x^2*y - 
        100*s^2*w*x^2*y - 100*s*w^2*x^2*y + 4*w^3*x^2*y + 12*s^2*x^3*y + 
        168*s*w*x^3*y + 12*w^2*x^3*y - 30*s*x^4*y - 30*w*x^4*y + 14*x^5*y + 
        15*s^4*y^2 - 12*s^3*w*y^2 - 6*s^2*w^2*y^2 - 12*s*w^3*y^2 + 
        15*w^4*y^2 - 4*s^3*x*y^2 + 100*s^2*w*x*y^2 + 100*s*w^2*x*y^2 - 
        4*w^3*x*y^2 + 2*s^2*x^2*y^2 - 100*s*w*x^2*y^2 + 2*w^2*x^2*y^2 + 
        12*s*x^3*y^2 + 12*w*x^3*y^2 - 25*x^4*y^2 - 20*s^3*y^3 - 
        12*s^2*w*y^3 - 12*s*w^2*y^3 - 20*w^3*y^3 - 4*s^2*x*y^3 - 
        56*s*w*x*y^3 - 4*w^2*x*y^3 + 4*s*x^2*y^3 + 4*w*x^2*y^3 + 20*x^3*y^3 + 
        15*s^2*y^4 + 18*s*w*y^4 + 15*w^2*y^4 + 6*s*x*y^4 + 6*w*x*y^4 - 
        5*x^2*y^4 - 6*s*y^5 - 6*w*y^5 - 2*x*y^5 + y^6 - 2*s^5*z + 6*s^4*w*z - 
        4*s^3*w^2*z - 4*s^2*w^3*z + 6*s*w^4*z - 2*w^5*z + 34*s^4*x*z + 
        24*s^3*w*x*z - 116*s^2*w^2*x*z + 24*s*w^3*x*z + 34*w^4*x*z - 
        84*s^3*x^2*z + 52*s^2*w*x^2*z + 52*s*w^2*x^2*z - 84*w^3*x^2*z + 
        68*s^2*x^3*z - 72*s*w*x^3*z + 68*w^2*x^3*z - 10*s*x^4*z - 
        10*w*x^4*z - 6*x^5*z + 6*s^4*y*z - 56*s^3*w*y*z + 100*s^2*w^2*y*z - 
        56*s*w^3*y*z + 6*w^4*y*z + 24*s^3*x*y*z - 88*s^2*w*x*y*z - 
        88*s*w^2*x*y*z + 24*w^3*x*y*z + 52*s^2*x^2*y*z + 216*s*w*x^2*y*z + 
        52*w^2*x^2*y*z - 72*s*x^3*y*z - 72*w*x^3*y*z - 10*x^4*y*z - 
        4*s^3*y^2*z + 100*s^2*w*y^2*z + 100*s*w^2*y^2*z - 4*w^3*y^2*z - 
        116*s^2*x*y^2*z - 88*s*w*x*y^2*z - 116*w^2*x*y^2*z + 52*s*x^2*y^2*z + 
        52*w*x^2*y^2*z + 68*x^3*y^2*z - 4*s^2*y^3*z - 56*s*w*y^3*z - 
        4*w^2*y^3*z + 24*s*x*y^3*z + 24*w*x*y^3*z - 84*x^2*y^3*z + 
        6*s*y^4*z + 6*w*y^4*z + 34*x*y^4*z - 2*y^5*z - 5*s^4*z^2 + 
        4*s^3*w*z^2 + 2*s^2*w^2*z^2 + 4*s*w^3*z^2 - 5*w^4*z^2 - 
        84*s^3*x*z^2 + 52*s^2*w*x*z^2 + 52*s*w^2*x*z^2 - 84*w^3*x*z^2 + 
        42*s^2*x^2*z^2 - 52*s*w*x^2*z^2 + 42*w^2*x^2*z^2 - 4*s*x^3*z^2 - 
        4*w*x^3*z^2 + 51*x^4*z^2 + 4*s^3*y*z^2 - 100*s^2*w*y*z^2 - 
        100*s*w^2*y*z^2 + 4*w^3*y*z^2 + 52*s^2*x*y*z^2 + 216*s*w*x*y*z^2 + 
        52*w^2*x*y*z^2 - 52*s*x^2*y*z^2 - 52*w*x^2*y*z^2 - 4*x^3*y*z^2 + 
        2*s^2*y^2*z^2 - 100*s*w*y^2*z^2 + 2*w^2*y^2*z^2 + 52*s*x*y^2*z^2 + 
        52*w*x*y^2*z^2 + 42*x^2*y^2*z^2 + 4*s*y^3*z^2 + 4*w*y^3*z^2 - 
        84*x*y^3*z^2 - 5*y^4*z^2 + 20*s^3*z^3 + 12*s^2*w*z^3 + 12*s*w^2*z^3 + 
        20*w^3*z^3 + 68*s^2*x*z^3 - 72*s*w*x*z^3 + 68*w^2*x*z^3 - 
        4*s*x^2*z^3 - 4*w*x^2*z^3 - 84*x^3*z^3 + 12*s^2*y*z^3 + 
        168*s*w*y*z^3 + 12*w^2*y*z^3 - 72*s*x*y*z^3 - 72*w*x*y*z^3 - 
        4*x^2*y*z^3 + 12*s*y^2*z^3 + 12*w*y^2*z^3 + 68*x*y^2*z^3 + 
        20*y^3*z^3 - 25*s^2*z^4 - 30*s*w*z^4 - 25*w^2*z^4 - 10*s*x*z^4 - 
        10*w*x*z^4 + 51*x^2*z^4 - 30*s*y*z^4 - 30*w*y*z^4 - 10*x*y*z^4 - 
        25*y^2*z^4 + 14*s*z^5 + 14*w*z^5 - 6*x*z^5 + 14*y*z^5 - 3*z^6)*
       I41[y, w, x, z])/OMEGA[s, w, x, y, z] + 
     (4*z*(s^6 - 6*s^5*w + 15*s^4*w^2 - 20*s^3*w^3 + 15*s^2*w^4 - 6*s*w^5 + 
        w^6 - 2*s^5*x + 6*s^4*w*x - 4*s^3*w^2*x - 4*s^2*w^3*x + 6*s*w^4*x - 
        2*w^5*x - 5*s^4*x^2 + 4*s^3*w*x^2 + 2*s^2*w^2*x^2 + 4*s*w^3*x^2 - 
        5*w^4*x^2 + 20*s^3*x^3 + 12*s^2*w*x^3 + 12*s*w^2*x^3 + 20*w^3*x^3 - 
        25*s^2*x^4 - 30*s*w*x^4 - 25*w^2*x^4 + 14*s*x^5 + 14*w*x^5 - 3*x^6 - 
        2*s^5*y + 6*s^4*w*y - 4*s^3*w^2*y - 4*s^2*w^3*y + 6*s*w^4*y - 
        2*w^5*y + 34*s^4*x*y + 24*s^3*w*x*y - 116*s^2*w^2*x*y + 
        24*s*w^3*x*y + 34*w^4*x*y - 84*s^3*x^2*y + 52*s^2*w*x^2*y + 
        52*s*w^2*x^2*y - 84*w^3*x^2*y + 68*s^2*x^3*y - 72*s*w*x^3*y + 
        68*w^2*x^3*y - 10*s*x^4*y - 10*w*x^4*y - 6*x^5*y - 5*s^4*y^2 + 
        4*s^3*w*y^2 + 2*s^2*w^2*y^2 + 4*s*w^3*y^2 - 5*w^4*y^2 - 
        84*s^3*x*y^2 + 52*s^2*w*x*y^2 + 52*s*w^2*x*y^2 - 84*w^3*x*y^2 + 
        42*s^2*x^2*y^2 - 52*s*w*x^2*y^2 + 42*w^2*x^2*y^2 - 4*s*x^3*y^2 - 
        4*w*x^3*y^2 + 51*x^4*y^2 + 20*s^3*y^3 + 12*s^2*w*y^3 + 12*s*w^2*y^3 + 
        20*w^3*y^3 + 68*s^2*x*y^3 - 72*s*w*x*y^3 + 68*w^2*x*y^3 - 
        4*s*x^2*y^3 - 4*w*x^2*y^3 - 84*x^3*y^3 - 25*s^2*y^4 - 30*s*w*y^4 - 
        25*w^2*y^4 - 10*s*x*y^4 - 10*w*x*y^4 + 51*x^2*y^4 + 14*s*y^5 + 
        14*w*y^5 - 6*x*y^5 - 3*y^6 - 6*s^5*z + 18*s^4*w*z - 12*s^3*w^2*z - 
        12*s^2*w^3*z + 18*s*w^4*z - 6*w^5*z + 6*s^4*x*z - 56*s^3*w*x*z + 
        100*s^2*w^2*x*z - 56*s*w^3*x*z + 6*w^4*x*z + 4*s^3*x^2*z - 
        100*s^2*w*x^2*z - 100*s*w^2*x^2*z + 4*w^3*x^2*z + 12*s^2*x^3*z + 
        168*s*w*x^3*z + 12*w^2*x^3*z - 30*s*x^4*z - 30*w*x^4*z + 14*x^5*z + 
        6*s^4*y*z - 56*s^3*w*y*z + 100*s^2*w^2*y*z - 56*s*w^3*y*z + 
        6*w^4*y*z + 24*s^3*x*y*z - 88*s^2*w*x*y*z - 88*s*w^2*x*y*z + 
        24*w^3*x*y*z + 52*s^2*x^2*y*z + 216*s*w*x^2*y*z + 52*w^2*x^2*y*z - 
        72*s*x^3*y*z - 72*w*x^3*y*z - 10*x^4*y*z + 4*s^3*y^2*z - 
        100*s^2*w*y^2*z - 100*s*w^2*y^2*z + 4*w^3*y^2*z + 52*s^2*x*y^2*z + 
        216*s*w*x*y^2*z + 52*w^2*x*y^2*z - 52*s*x^2*y^2*z - 52*w*x^2*y^2*z - 
        4*x^3*y^2*z + 12*s^2*y^3*z + 168*s*w*y^3*z + 12*w^2*y^3*z - 
        72*s*x*y^3*z - 72*w*x*y^3*z - 4*x^2*y^3*z - 30*s*y^4*z - 30*w*y^4*z - 
        10*x*y^4*z + 14*y^5*z + 15*s^4*z^2 - 12*s^3*w*z^2 - 6*s^2*w^2*z^2 - 
        12*s*w^3*z^2 + 15*w^4*z^2 - 4*s^3*x*z^2 + 100*s^2*w*x*z^2 + 
        100*s*w^2*x*z^2 - 4*w^3*x*z^2 + 2*s^2*x^2*z^2 - 100*s*w*x^2*z^2 + 
        2*w^2*x^2*z^2 + 12*s*x^3*z^2 + 12*w*x^3*z^2 - 25*x^4*z^2 - 
        4*s^3*y*z^2 + 100*s^2*w*y*z^2 + 100*s*w^2*y*z^2 - 4*w^3*y*z^2 - 
        116*s^2*x*y*z^2 - 88*s*w*x*y*z^2 - 116*w^2*x*y*z^2 + 52*s*x^2*y*z^2 + 
        52*w*x^2*y*z^2 + 68*x^3*y*z^2 + 2*s^2*y^2*z^2 - 100*s*w*y^2*z^2 + 
        2*w^2*y^2*z^2 + 52*s*x*y^2*z^2 + 52*w*x*y^2*z^2 + 42*x^2*y^2*z^2 + 
        12*s*y^3*z^2 + 12*w*y^3*z^2 + 68*x*y^3*z^2 - 25*y^4*z^2 - 
        20*s^3*z^3 - 12*s^2*w*z^3 - 12*s*w^2*z^3 - 20*w^3*z^3 - 4*s^2*x*z^3 - 
        56*s*w*x*z^3 - 4*w^2*x*z^3 + 4*s*x^2*z^3 + 4*w*x^2*z^3 + 20*x^3*z^3 - 
        4*s^2*y*z^3 - 56*s*w*y*z^3 - 4*w^2*y*z^3 + 24*s*x*y*z^3 + 
        24*w*x*y*z^3 - 84*x^2*y*z^3 + 4*s*y^2*z^3 + 4*w*y^2*z^3 - 
        84*x*y^2*z^3 + 20*y^3*z^3 + 15*s^2*z^4 + 18*s*w*z^4 + 15*w^2*z^4 + 
        6*s*x*z^4 + 6*w*x*z^4 - 5*x^2*z^4 + 6*s*y*z^4 + 6*w*y*z^4 + 
        34*x*y*z^4 - 5*y^2*z^4 - 6*s*z^5 - 6*w*z^5 - 2*x*z^5 - 2*y*z^5 + z^6)*
       I41[z, w, x, y])/OMEGA[s, w, x, y, z] + 
     (2*x*(-s^7 + 5*s^6*w - 9*s^5*w^2 + 5*s^4*w^3 + 5*s^3*w^4 - 9*s^2*w^5 + 
        5*s*w^6 - w^7 + 7*s^6*x - 18*s^5*w*x + 9*s^4*w^2*x + 4*s^3*w^3*x + 
        9*s^2*w^4*x - 18*s*w^5*x + 7*w^6*x - 21*s^5*x^2 + 15*s^4*w*x^2 + 
        6*s^3*w^2*x^2 + 6*s^2*w^3*x^2 + 15*s*w^4*x^2 - 21*w^5*x^2 + 
        35*s^4*x^3 + 20*s^3*w*x^3 + 18*s^2*w^2*x^3 + 20*s*w^3*x^3 + 
        35*w^4*x^3 - 35*s^3*x^4 - 45*s^2*w*x^4 - 45*s*w^2*x^4 - 35*w^3*x^4 + 
        21*s^2*x^5 + 30*s*w*x^5 + 21*w^2*x^5 - 7*s*x^6 - 7*w*x^6 + x^7 + 
        6*s^6*y - 24*s^5*w*y + 38*s^4*w^2*y - 32*s^3*w^3*y + 18*s^2*w^4*y - 
        8*s*w^5*y + 2*w^6*y - 24*s^5*x*y + 92*s^4*w*x*y - 64*s^3*w^2*x*y - 
        56*s^2*w^3*x*y + 56*s*w^4*x*y - 4*w^5*x*y + 30*s^4*x^2*y - 
        160*s^3*w*x^2*y - 100*s^2*w^2*x^2*y - 144*s*w^3*x^2*y - 
        10*w^4*x^2*y + 168*s^2*w*x^3*y + 176*s*w^2*x^3*y + 40*w^3*x^3*y - 
        30*s^2*x^4*y - 104*s*w*x^4*y - 50*w^2*x^4*y + 24*s*x^5*y + 
        28*w*x^5*y - 6*x^6*y - 15*s^5*y^2 + 49*s^4*w*y^2 - 30*s^3*w^2*y^2 - 
        22*s^2*w^3*y^2 + 13*s*w^4*y^2 + 5*w^5*y^2 + 27*s^4*x*y^2 - 
        124*s^3*w*x*y^2 + 402*s^2*w^2*x*y^2 + 100*s*w^3*x*y^2 - 
        21*w^4*x*y^2 - 6*s^3*x^2*y^2 - 2*s^2*w*x^2*y^2 - 202*s*w^2*x^2*y^2 + 
        18*w^3*x^2*y^2 + 6*s^2*x^3*y^2 + 116*s*w*x^3*y^2 + 22*w^2*x^3*y^2 - 
        27*s*x^4*y^2 - 39*w*x^4*y^2 + 15*x^5*y^2 + 20*s^4*y^3 - 
        56*s^3*w*y^3 - 32*s^2*w^2*y^3 - 40*s*w^3*y^3 - 20*w^4*y^3 - 
        8*s^3*x*y^3 + 32*s^2*w*x*y^3 - 168*s*w^2*x*y^3 + 16*w^3*x*y^3 - 
        56*s*w*x^2*y^3 + 8*w^2*x^2*y^3 + 8*s*x^3*y^3 + 16*w*x^3*y^3 - 
        20*x^4*y^3 - 15*s^3*y^4 + 39*s^2*w*y^4 + 47*s*w^2*y^4 + 25*w^3*y^4 - 
        3*s^2*x*y^4 + 30*s*w*x*y^4 + 13*w^2*x*y^4 + 3*s*x^2*y^4 + 
        11*w*x^2*y^4 + 15*x^3*y^4 + 6*s^2*y^5 - 16*s*w*y^5 - 14*w^2*y^5 - 
        12*w*x*y^5 - 6*x^2*y^5 - s*y^6 + 3*w*y^6 + x*y^6 + 6*s^6*z - 
        24*s^5*w*z + 38*s^4*w^2*z - 32*s^3*w^3*z + 18*s^2*w^4*z - 8*s*w^5*z + 
        2*w^6*z - 24*s^5*x*z + 92*s^4*w*x*z - 64*s^3*w^2*x*z - 
        56*s^2*w^3*x*z + 56*s*w^4*x*z - 4*w^5*x*z + 30*s^4*x^2*z - 
        160*s^3*w*x^2*z - 100*s^2*w^2*x^2*z - 144*s*w^3*x^2*z - 
        10*w^4*x^2*z + 168*s^2*w*x^3*z + 176*s*w^2*x^3*z + 40*w^3*x^3*z - 
        30*s^2*x^4*z - 104*s*w*x^4*z - 50*w^2*x^4*z + 24*s*x^5*z + 
        28*w*x^5*z - 6*x^6*z - 26*s^5*y*z - 26*s^4*w*y*z - 52*s^3*w^2*y*z + 
        252*s^2*w^3*y*z - 114*s*w^4*y*z - 34*w^5*y*z + 98*s^4*x*y*z + 
        280*s^3*w*x*y*z - 276*s^2*w^2*x*y*z + 88*s*w^3*x*y*z + 66*w^4*x*y*z - 
        164*s^3*x^2*y*z + 116*s^2*w*x^2*y*z + 452*s*w^2*x^2*y*z - 
        20*w^3*x^2*y*z + 164*s^2*x^3*y*z - 328*s*w*x^3*y*z + 4*w^2*x^3*y*z - 
        98*s*x^4*y*z - 42*w*x^4*y*z + 26*x^5*y*z + 44*s^4*y^2*z + 
        56*s^3*w*y^2*z - 96*s^2*w^2*y^2*z + 40*s*w^3*y^2*z + 84*w^4*y^2*z - 
        120*s^3*x*y^2*z - 416*s^2*w*x*y^2*z - 216*s*w^2*x*y^2*z - 
        144*w^3*x*y^2*z + 312*s*w*x^2*y^2*z - 8*w^2*x^2*y^2*z + 
        120*s*x^3*y^2*z + 112*w*x^3*y^2*z - 44*x^4*y^2*z - 36*s^3*y^3*z + 
        68*s^2*w*y^3*z + 164*s*w^2*y^3*z - 68*w^3*y^3*z + 44*s^2*x*y^3*z + 
        72*s*w*x*y^3*z - 20*w^2*x*y^3*z - 44*s*x^2*y^3*z - 204*w*x^2*y^3*z + 
        36*x^3*y^3*z + 14*s^2*y^4*z - 80*s*w*y^4*z + 10*w^2*y^4*z + 
        100*w*x*y^4*z - 14*x^2*y^4*z - 2*s*y^5*z + 6*w*y^5*z + 2*x*y^5*z - 
        15*s^5*z^2 + 49*s^4*w*z^2 - 30*s^3*w^2*z^2 - 22*s^2*w^3*z^2 + 
        13*s*w^4*z^2 + 5*w^5*z^2 + 27*s^4*x*z^2 - 124*s^3*w*x*z^2 + 
        402*s^2*w^2*x*z^2 + 100*s*w^3*x*z^2 - 21*w^4*x*z^2 - 6*s^3*x^2*z^2 - 
        2*s^2*w*x^2*z^2 - 202*s*w^2*x^2*z^2 + 18*w^3*x^2*z^2 + 
        6*s^2*x^3*z^2 + 116*s*w*x^3*z^2 + 22*w^2*x^3*z^2 - 27*s*x^4*z^2 - 
        39*w*x^4*z^2 + 15*x^5*z^2 + 44*s^4*y*z^2 + 56*s^3*w*y*z^2 - 
        96*s^2*w^2*y*z^2 + 40*s*w^3*y*z^2 + 84*w^4*y*z^2 - 120*s^3*x*y*z^2 - 
        416*s^2*w*x*y*z^2 - 216*s*w^2*x*y*z^2 - 144*w^3*x*y*z^2 + 
        312*s*w*x^2*y*z^2 - 8*w^2*x^2*y*z^2 + 120*s*x^3*y*z^2 + 
        112*w*x^3*y*z^2 - 44*x^4*y*z^2 - 26*s^3*y^2*z^2 - 86*s^2*w*y^2*z^2 - 
        294*s*w^2*y^2*z^2 - 42*w^3*y^2*z^2 + 302*s^2*x*y^2*z^2 + 
        52*s*w*x*y^2*z^2 + 398*w^2*x*y^2*z^2 - 302*s*x^2*y^2*z^2 + 
        2*w*x^2*y^2*z^2 + 26*x^3*y^2*z^2 - 20*s^2*y^3*z^2 + 96*s*w*y^3*z^2 + 
        4*w^2*y^3*z^2 - 88*w*x*y^3*z^2 + 20*x^2*y^3*z^2 + 17*s*y^4*z^2 - 
        51*w*y^4*z^2 - 17*x*y^4*z^2 + 20*s^4*z^3 - 56*s^3*w*z^3 - 
        32*s^2*w^2*z^3 - 40*s*w^3*z^3 - 20*w^4*z^3 - 8*s^3*x*z^3 + 
        32*s^2*w*x*z^3 - 168*s*w^2*x*z^3 + 16*w^3*x*z^3 - 56*s*w*x^2*z^3 + 
        8*w^2*x^2*z^3 + 8*s*x^3*z^3 + 16*w*x^3*z^3 - 20*x^4*z^3 - 
        36*s^3*y*z^3 + 68*s^2*w*y*z^3 + 164*s*w^2*y*z^3 - 68*w^3*y*z^3 + 
        44*s^2*x*y*z^3 + 72*s*w*x*y*z^3 - 20*w^2*x*y*z^3 - 44*s*x^2*y*z^3 - 
        204*w*x^2*y*z^3 + 36*x^3*y*z^3 - 20*s^2*y^2*z^3 + 96*s*w*y^2*z^3 + 
        4*w^2*y^2*z^3 - 88*w*x*y^2*z^3 + 20*x^2*y^2*z^3 - 28*s*y^3*z^3 + 
        84*w*y^3*z^3 + 28*x*y^3*z^3 - 15*s^3*z^4 + 39*s^2*w*z^4 + 
        47*s*w^2*z^4 + 25*w^3*z^4 - 3*s^2*x*z^4 + 30*s*w*x*z^4 + 
        13*w^2*x*z^4 + 3*s*x^2*z^4 + 11*w*x^2*z^4 + 15*x^3*z^4 + 
        14*s^2*y*z^4 - 80*s*w*y*z^4 + 10*w^2*y*z^4 + 100*w*x*y*z^4 - 
        14*x^2*y*z^4 + 17*s*y^2*z^4 - 51*w*y^2*z^4 - 17*x*y^2*z^4 + 
        6*s^2*z^5 - 16*s*w*z^5 - 14*w^2*z^5 - 12*w*x*z^5 - 6*x^2*z^5 - 
        2*s*y*z^5 + 6*w*y*z^5 + 2*x*y*z^5 - s*z^6 + 3*w*z^6 + x*z^6)*
       I412[w, x, y, z])/OMEGA[s, w, x, y, z] + 
     (2*y*(-s^7 + 5*s^6*w - 9*s^5*w^2 + 5*s^4*w^3 + 5*s^3*w^4 - 9*s^2*w^5 + 
        5*s*w^6 - w^7 + 6*s^6*x - 24*s^5*w*x + 38*s^4*w^2*x - 32*s^3*w^3*x + 
        18*s^2*w^4*x - 8*s*w^5*x + 2*w^6*x - 15*s^5*x^2 + 49*s^4*w*x^2 - 
        30*s^3*w^2*x^2 - 22*s^2*w^3*x^2 + 13*s*w^4*x^2 + 5*w^5*x^2 + 
        20*s^4*x^3 - 56*s^3*w*x^3 - 32*s^2*w^2*x^3 - 40*s*w^3*x^3 - 
        20*w^4*x^3 - 15*s^3*x^4 + 39*s^2*w*x^4 + 47*s*w^2*x^4 + 25*w^3*x^4 + 
        6*s^2*x^5 - 16*s*w*x^5 - 14*w^2*x^5 - s*x^6 + 3*w*x^6 + 7*s^6*y - 
        18*s^5*w*y + 9*s^4*w^2*y + 4*s^3*w^3*y + 9*s^2*w^4*y - 18*s*w^5*y + 
        7*w^6*y - 24*s^5*x*y + 92*s^4*w*x*y - 64*s^3*w^2*x*y - 
        56*s^2*w^3*x*y + 56*s*w^4*x*y - 4*w^5*x*y + 27*s^4*x^2*y - 
        124*s^3*w*x^2*y + 402*s^2*w^2*x^2*y + 100*s*w^3*x^2*y - 
        21*w^4*x^2*y - 8*s^3*x^3*y + 32*s^2*w*x^3*y - 168*s*w^2*x^3*y + 
        16*w^3*x^3*y - 3*s^2*x^4*y + 30*s*w*x^4*y + 13*w^2*x^4*y - 
        12*w*x^5*y + x^6*y - 21*s^5*y^2 + 15*s^4*w*y^2 + 6*s^3*w^2*y^2 + 
        6*s^2*w^3*y^2 + 15*s*w^4*y^2 - 21*w^5*y^2 + 30*s^4*x*y^2 - 
        160*s^3*w*x*y^2 - 100*s^2*w^2*x*y^2 - 144*s*w^3*x*y^2 - 
        10*w^4*x*y^2 - 6*s^3*x^2*y^2 - 2*s^2*w*x^2*y^2 - 202*s*w^2*x^2*y^2 + 
        18*w^3*x^2*y^2 - 56*s*w*x^3*y^2 + 8*w^2*x^3*y^2 + 3*s*x^4*y^2 + 
        11*w*x^4*y^2 - 6*x^5*y^2 + 35*s^4*y^3 + 20*s^3*w*y^3 + 
        18*s^2*w^2*y^3 + 20*s*w^3*y^3 + 35*w^4*y^3 + 168*s^2*w*x*y^3 + 
        176*s*w^2*x*y^3 + 40*w^3*x*y^3 + 6*s^2*x^2*y^3 + 116*s*w*x^2*y^3 + 
        22*w^2*x^2*y^3 + 8*s*x^3*y^3 + 16*w*x^3*y^3 + 15*x^4*y^3 - 
        35*s^3*y^4 - 45*s^2*w*y^4 - 45*s*w^2*y^4 - 35*w^3*y^4 - 
        30*s^2*x*y^4 - 104*s*w*x*y^4 - 50*w^2*x*y^4 - 27*s*x^2*y^4 - 
        39*w*x^2*y^4 - 20*x^3*y^4 + 21*s^2*y^5 + 30*s*w*y^5 + 21*w^2*y^5 + 
        24*s*x*y^5 + 28*w*x*y^5 + 15*x^2*y^5 - 7*s*y^6 - 7*w*y^6 - 6*x*y^6 + 
        y^7 + 6*s^6*z - 24*s^5*w*z + 38*s^4*w^2*z - 32*s^3*w^3*z + 
        18*s^2*w^4*z - 8*s*w^5*z + 2*w^6*z - 26*s^5*x*z - 26*s^4*w*x*z - 
        52*s^3*w^2*x*z + 252*s^2*w^3*x*z - 114*s*w^4*x*z - 34*w^5*x*z + 
        44*s^4*x^2*z + 56*s^3*w*x^2*z - 96*s^2*w^2*x^2*z + 40*s*w^3*x^2*z + 
        84*w^4*x^2*z - 36*s^3*x^3*z + 68*s^2*w*x^3*z + 164*s*w^2*x^3*z - 
        68*w^3*x^3*z + 14*s^2*x^4*z - 80*s*w*x^4*z + 10*w^2*x^4*z - 
        2*s*x^5*z + 6*w*x^5*z - 24*s^5*y*z + 92*s^4*w*y*z - 64*s^3*w^2*y*z - 
        56*s^2*w^3*y*z + 56*s*w^4*y*z - 4*w^5*y*z + 98*s^4*x*y*z + 
        280*s^3*w*x*y*z - 276*s^2*w^2*x*y*z + 88*s*w^3*x*y*z + 66*w^4*x*y*z - 
        120*s^3*x^2*y*z - 416*s^2*w*x^2*y*z - 216*s*w^2*x^2*y*z - 
        144*w^3*x^2*y*z + 44*s^2*x^3*y*z + 72*s*w*x^3*y*z - 20*w^2*x^3*y*z + 
        100*w*x^4*y*z + 2*x^5*y*z + 30*s^4*y^2*z - 160*s^3*w*y^2*z - 
        100*s^2*w^2*y^2*z - 144*s*w^3*y^2*z - 10*w^4*y^2*z - 
        164*s^3*x*y^2*z + 116*s^2*w*x*y^2*z + 452*s*w^2*x*y^2*z - 
        20*w^3*x*y^2*z + 312*s*w*x^2*y^2*z - 8*w^2*x^2*y^2*z - 
        44*s*x^3*y^2*z - 204*w*x^3*y^2*z - 14*x^4*y^2*z + 168*s^2*w*y^3*z + 
        176*s*w^2*y^3*z + 40*w^3*y^3*z + 164*s^2*x*y^3*z - 328*s*w*x*y^3*z + 
        4*w^2*x*y^3*z + 120*s*x^2*y^3*z + 112*w*x^2*y^3*z + 36*x^3*y^3*z - 
        30*s^2*y^4*z - 104*s*w*y^4*z - 50*w^2*y^4*z - 98*s*x*y^4*z - 
        42*w*x*y^4*z - 44*x^2*y^4*z + 24*s*y^5*z + 28*w*y^5*z + 26*x*y^5*z - 
        6*y^6*z - 15*s^5*z^2 + 49*s^4*w*z^2 - 30*s^3*w^2*z^2 - 
        22*s^2*w^3*z^2 + 13*s*w^4*z^2 + 5*w^5*z^2 + 44*s^4*x*z^2 + 
        56*s^3*w*x*z^2 - 96*s^2*w^2*x*z^2 + 40*s*w^3*x*z^2 + 84*w^4*x*z^2 - 
        26*s^3*x^2*z^2 - 86*s^2*w*x^2*z^2 - 294*s*w^2*x^2*z^2 - 
        42*w^3*x^2*z^2 - 20*s^2*x^3*z^2 + 96*s*w*x^3*z^2 + 4*w^2*x^3*z^2 + 
        17*s*x^4*z^2 - 51*w*x^4*z^2 + 27*s^4*y*z^2 - 124*s^3*w*y*z^2 + 
        402*s^2*w^2*y*z^2 + 100*s*w^3*y*z^2 - 21*w^4*y*z^2 - 
        120*s^3*x*y*z^2 - 416*s^2*w*x*y*z^2 - 216*s*w^2*x*y*z^2 - 
        144*w^3*x*y*z^2 + 302*s^2*x^2*y*z^2 + 52*s*w*x^2*y*z^2 + 
        398*w^2*x^2*y*z^2 - 88*w*x^3*y*z^2 - 17*x^4*y*z^2 - 6*s^3*y^2*z^2 - 
        2*s^2*w*y^2*z^2 - 202*s*w^2*y^2*z^2 + 18*w^3*y^2*z^2 + 
        312*s*w*x*y^2*z^2 - 8*w^2*x*y^2*z^2 - 302*s*x^2*y^2*z^2 + 
        2*w*x^2*y^2*z^2 + 20*x^3*y^2*z^2 + 6*s^2*y^3*z^2 + 116*s*w*y^3*z^2 + 
        22*w^2*y^3*z^2 + 120*s*x*y^3*z^2 + 112*w*x*y^3*z^2 + 26*x^2*y^3*z^2 - 
        27*s*y^4*z^2 - 39*w*y^4*z^2 - 44*x*y^4*z^2 + 15*y^5*z^2 + 
        20*s^4*z^3 - 56*s^3*w*z^3 - 32*s^2*w^2*z^3 - 40*s*w^3*z^3 - 
        20*w^4*z^3 - 36*s^3*x*z^3 + 68*s^2*w*x*z^3 + 164*s*w^2*x*z^3 - 
        68*w^3*x*z^3 - 20*s^2*x^2*z^3 + 96*s*w*x^2*z^3 + 4*w^2*x^2*z^3 - 
        28*s*x^3*z^3 + 84*w*x^3*z^3 - 8*s^3*y*z^3 + 32*s^2*w*y*z^3 - 
        168*s*w^2*y*z^3 + 16*w^3*y*z^3 + 44*s^2*x*y*z^3 + 72*s*w*x*y*z^3 - 
        20*w^2*x*y*z^3 - 88*w*x^2*y*z^3 + 28*x^3*y*z^3 - 56*s*w*y^2*z^3 + 
        8*w^2*y^2*z^3 - 44*s*x*y^2*z^3 - 204*w*x*y^2*z^3 + 20*x^2*y^2*z^3 + 
        8*s*y^3*z^3 + 16*w*y^3*z^3 + 36*x*y^3*z^3 - 20*y^4*z^3 - 15*s^3*z^4 + 
        39*s^2*w*z^4 + 47*s*w^2*z^4 + 25*w^3*z^4 + 14*s^2*x*z^4 - 
        80*s*w*x*z^4 + 10*w^2*x*z^4 + 17*s*x^2*z^4 - 51*w*x^2*z^4 - 
        3*s^2*y*z^4 + 30*s*w*y*z^4 + 13*w^2*y*z^4 + 100*w*x*y*z^4 - 
        17*x^2*y*z^4 + 3*s*y^2*z^4 + 11*w*y^2*z^4 - 14*x*y^2*z^4 + 
        15*y^3*z^4 + 6*s^2*z^5 - 16*s*w*z^5 - 14*w^2*z^5 - 2*s*x*z^5 + 
        6*w*x*z^5 - 12*w*y*z^5 + 2*x*y*z^5 - 6*y^2*z^5 - s*z^6 + 3*w*z^6 + 
        y*z^6)*I412[w, y, x, z])/OMEGA[s, w, x, y, z] + 
     (2*z*(-s^7 + 5*s^6*w - 9*s^5*w^2 + 5*s^4*w^3 + 5*s^3*w^4 - 9*s^2*w^5 + 
        5*s*w^6 - w^7 + 6*s^6*x - 24*s^5*w*x + 38*s^4*w^2*x - 32*s^3*w^3*x + 
        18*s^2*w^4*x - 8*s*w^5*x + 2*w^6*x - 15*s^5*x^2 + 49*s^4*w*x^2 - 
        30*s^3*w^2*x^2 - 22*s^2*w^3*x^2 + 13*s*w^4*x^2 + 5*w^5*x^2 + 
        20*s^4*x^3 - 56*s^3*w*x^3 - 32*s^2*w^2*x^3 - 40*s*w^3*x^3 - 
        20*w^4*x^3 - 15*s^3*x^4 + 39*s^2*w*x^4 + 47*s*w^2*x^4 + 25*w^3*x^4 + 
        6*s^2*x^5 - 16*s*w*x^5 - 14*w^2*x^5 - s*x^6 + 3*w*x^6 + 6*s^6*y - 
        24*s^5*w*y + 38*s^4*w^2*y - 32*s^3*w^3*y + 18*s^2*w^4*y - 8*s*w^5*y + 
        2*w^6*y - 26*s^5*x*y - 26*s^4*w*x*y - 52*s^3*w^2*x*y + 
        252*s^2*w^3*x*y - 114*s*w^4*x*y - 34*w^5*x*y + 44*s^4*x^2*y + 
        56*s^3*w*x^2*y - 96*s^2*w^2*x^2*y + 40*s*w^3*x^2*y + 84*w^4*x^2*y - 
        36*s^3*x^3*y + 68*s^2*w*x^3*y + 164*s*w^2*x^3*y - 68*w^3*x^3*y + 
        14*s^2*x^4*y - 80*s*w*x^4*y + 10*w^2*x^4*y - 2*s*x^5*y + 6*w*x^5*y - 
        15*s^5*y^2 + 49*s^4*w*y^2 - 30*s^3*w^2*y^2 - 22*s^2*w^3*y^2 + 
        13*s*w^4*y^2 + 5*w^5*y^2 + 44*s^4*x*y^2 + 56*s^3*w*x*y^2 - 
        96*s^2*w^2*x*y^2 + 40*s*w^3*x*y^2 + 84*w^4*x*y^2 - 26*s^3*x^2*y^2 - 
        86*s^2*w*x^2*y^2 - 294*s*w^2*x^2*y^2 - 42*w^3*x^2*y^2 - 
        20*s^2*x^3*y^2 + 96*s*w*x^3*y^2 + 4*w^2*x^3*y^2 + 17*s*x^4*y^2 - 
        51*w*x^4*y^2 + 20*s^4*y^3 - 56*s^3*w*y^3 - 32*s^2*w^2*y^3 - 
        40*s*w^3*y^3 - 20*w^4*y^3 - 36*s^3*x*y^3 + 68*s^2*w*x*y^3 + 
        164*s*w^2*x*y^3 - 68*w^3*x*y^3 - 20*s^2*x^2*y^3 + 96*s*w*x^2*y^3 + 
        4*w^2*x^2*y^3 - 28*s*x^3*y^3 + 84*w*x^3*y^3 - 15*s^3*y^4 + 
        39*s^2*w*y^4 + 47*s*w^2*y^4 + 25*w^3*y^4 + 14*s^2*x*y^4 - 
        80*s*w*x*y^4 + 10*w^2*x*y^4 + 17*s*x^2*y^4 - 51*w*x^2*y^4 + 
        6*s^2*y^5 - 16*s*w*y^5 - 14*w^2*y^5 - 2*s*x*y^5 + 6*w*x*y^5 - s*y^6 + 
        3*w*y^6 + 7*s^6*z - 18*s^5*w*z + 9*s^4*w^2*z + 4*s^3*w^3*z + 
        9*s^2*w^4*z - 18*s*w^5*z + 7*w^6*z - 24*s^5*x*z + 92*s^4*w*x*z - 
        64*s^3*w^2*x*z - 56*s^2*w^3*x*z + 56*s*w^4*x*z - 4*w^5*x*z + 
        27*s^4*x^2*z - 124*s^3*w*x^2*z + 402*s^2*w^2*x^2*z + 
        100*s*w^3*x^2*z - 21*w^4*x^2*z - 8*s^3*x^3*z + 32*s^2*w*x^3*z - 
        168*s*w^2*x^3*z + 16*w^3*x^3*z - 3*s^2*x^4*z + 30*s*w*x^4*z + 
        13*w^2*x^4*z - 12*w*x^5*z + x^6*z - 24*s^5*y*z + 92*s^4*w*y*z - 
        64*s^3*w^2*y*z - 56*s^2*w^3*y*z + 56*s*w^4*y*z - 4*w^5*y*z + 
        98*s^4*x*y*z + 280*s^3*w*x*y*z - 276*s^2*w^2*x*y*z + 88*s*w^3*x*y*z + 
        66*w^4*x*y*z - 120*s^3*x^2*y*z - 416*s^2*w*x^2*y*z - 
        216*s*w^2*x^2*y*z - 144*w^3*x^2*y*z + 44*s^2*x^3*y*z + 
        72*s*w*x^3*y*z - 20*w^2*x^3*y*z + 100*w*x^4*y*z + 2*x^5*y*z + 
        27*s^4*y^2*z - 124*s^3*w*y^2*z + 402*s^2*w^2*y^2*z + 
        100*s*w^3*y^2*z - 21*w^4*y^2*z - 120*s^3*x*y^2*z - 
        416*s^2*w*x*y^2*z - 216*s*w^2*x*y^2*z - 144*w^3*x*y^2*z + 
        302*s^2*x^2*y^2*z + 52*s*w*x^2*y^2*z + 398*w^2*x^2*y^2*z - 
        88*w*x^3*y^2*z - 17*x^4*y^2*z - 8*s^3*y^3*z + 32*s^2*w*y^3*z - 
        168*s*w^2*y^3*z + 16*w^3*y^3*z + 44*s^2*x*y^3*z + 72*s*w*x*y^3*z - 
        20*w^2*x*y^3*z - 88*w*x^2*y^3*z + 28*x^3*y^3*z - 3*s^2*y^4*z + 
        30*s*w*y^4*z + 13*w^2*y^4*z + 100*w*x*y^4*z - 17*x^2*y^4*z - 
        12*w*y^5*z + 2*x*y^5*z + y^6*z - 21*s^5*z^2 + 15*s^4*w*z^2 + 
        6*s^3*w^2*z^2 + 6*s^2*w^3*z^2 + 15*s*w^4*z^2 - 21*w^5*z^2 + 
        30*s^4*x*z^2 - 160*s^3*w*x*z^2 - 100*s^2*w^2*x*z^2 - 
        144*s*w^3*x*z^2 - 10*w^4*x*z^2 - 6*s^3*x^2*z^2 - 2*s^2*w*x^2*z^2 - 
        202*s*w^2*x^2*z^2 + 18*w^3*x^2*z^2 - 56*s*w*x^3*z^2 + 8*w^2*x^3*z^2 + 
        3*s*x^4*z^2 + 11*w*x^4*z^2 - 6*x^5*z^2 + 30*s^4*y*z^2 - 
        160*s^3*w*y*z^2 - 100*s^2*w^2*y*z^2 - 144*s*w^3*y*z^2 - 
        10*w^4*y*z^2 - 164*s^3*x*y*z^2 + 116*s^2*w*x*y*z^2 + 
        452*s*w^2*x*y*z^2 - 20*w^3*x*y*z^2 + 312*s*w*x^2*y*z^2 - 
        8*w^2*x^2*y*z^2 - 44*s*x^3*y*z^2 - 204*w*x^3*y*z^2 - 14*x^4*y*z^2 - 
        6*s^3*y^2*z^2 - 2*s^2*w*y^2*z^2 - 202*s*w^2*y^2*z^2 + 
        18*w^3*y^2*z^2 + 312*s*w*x*y^2*z^2 - 8*w^2*x*y^2*z^2 - 
        302*s*x^2*y^2*z^2 + 2*w*x^2*y^2*z^2 + 20*x^3*y^2*z^2 - 
        56*s*w*y^3*z^2 + 8*w^2*y^3*z^2 - 44*s*x*y^3*z^2 - 204*w*x*y^3*z^2 + 
        20*x^2*y^3*z^2 + 3*s*y^4*z^2 + 11*w*y^4*z^2 - 14*x*y^4*z^2 - 
        6*y^5*z^2 + 35*s^4*z^3 + 20*s^3*w*z^3 + 18*s^2*w^2*z^3 + 
        20*s*w^3*z^3 + 35*w^4*z^3 + 168*s^2*w*x*z^3 + 176*s*w^2*x*z^3 + 
        40*w^3*x*z^3 + 6*s^2*x^2*z^3 + 116*s*w*x^2*z^3 + 22*w^2*x^2*z^3 + 
        8*s*x^3*z^3 + 16*w*x^3*z^3 + 15*x^4*z^3 + 168*s^2*w*y*z^3 + 
        176*s*w^2*y*z^3 + 40*w^3*y*z^3 + 164*s^2*x*y*z^3 - 328*s*w*x*y*z^3 + 
        4*w^2*x*y*z^3 + 120*s*x^2*y*z^3 + 112*w*x^2*y*z^3 + 36*x^3*y*z^3 + 
        6*s^2*y^2*z^3 + 116*s*w*y^2*z^3 + 22*w^2*y^2*z^3 + 120*s*x*y^2*z^3 + 
        112*w*x*y^2*z^3 + 26*x^2*y^2*z^3 + 8*s*y^3*z^3 + 16*w*y^3*z^3 + 
        36*x*y^3*z^3 + 15*y^4*z^3 - 35*s^3*z^4 - 45*s^2*w*z^4 - 
        45*s*w^2*z^4 - 35*w^3*z^4 - 30*s^2*x*z^4 - 104*s*w*x*z^4 - 
        50*w^2*x*z^4 - 27*s*x^2*z^4 - 39*w*x^2*z^4 - 20*x^3*z^4 - 
        30*s^2*y*z^4 - 104*s*w*y*z^4 - 50*w^2*y*z^4 - 98*s*x*y*z^4 - 
        42*w*x*y*z^4 - 44*x^2*y*z^4 - 27*s*y^2*z^4 - 39*w*y^2*z^4 - 
        44*x*y^2*z^4 - 20*y^3*z^4 + 21*s^2*z^5 + 30*s*w*z^5 + 21*w^2*z^5 + 
        24*s*x*z^5 + 28*w*x*z^5 + 15*x^2*z^5 + 24*s*y*z^5 + 28*w*y*z^5 + 
        26*x*y*z^5 + 15*y^2*z^5 - 7*s*z^6 - 7*w*z^6 - 6*x*z^6 - 6*y*z^6 + 
        z^7)*I412[w, z, x, y])/OMEGA[s, w, x, y, z] + 
     (2*x*y*(-5*s^6 + 26*s^5*w - 55*s^4*w^2 + 60*s^3*w^3 - 35*s^2*w^4 + 
        10*s*w^5 - w^6 + 22*s^5*x - 54*s^4*w*x + 28*s^3*w^2*x + 
        20*s^2*w^3*x - 18*s*w^4*x + 2*w^5*x - 35*s^4*x^2 + 20*s^3*w*x^2 + 
        6*s^2*w^2*x^2 + 4*s*w^3*x^2 + 5*w^4*x^2 + 20*s^3*x^3 + 4*s^2*w*x^3 - 
        4*s*w^2*x^3 - 20*w^3*x^3 + 5*s^2*x^4 + 18*s*w*x^4 + 25*w^2*x^4 - 
        10*s*x^5 - 14*w*x^5 + 3*x^6 + 22*s^5*y - 54*s^4*w*y + 28*s^3*w^2*y + 
        20*s^2*w^3*y - 18*s*w^4*y + 2*w^5*y - 42*s^4*x*y + 280*s^3*w*x*y - 
        300*s^2*w^2*x*y + 56*s*w^3*x*y + 6*w^4*x*y + 12*s^3*x^2*y - 
        100*s^2*w*x^2*y + 100*s*w^2*x^2*y - 12*w^3*x^2*y - 4*s^2*x^3*y - 
        168*s*w*x^3*y - 20*w^2*x^3*y + 30*s*x^4*y + 42*w*x^4*y - 18*x^5*y - 
        35*s^4*y^2 + 20*s^3*w*y^2 + 6*s^2*w^2*y^2 + 4*s*w^3*y^2 + 5*w^4*y^2 + 
        12*s^3*x*y^2 - 100*s^2*w*x*y^2 + 100*s*w^2*x*y^2 - 12*w^3*x*y^2 - 
        2*s^2*x^2*y^2 + 300*s*w*x^2*y^2 - 10*w^2*x^2*y^2 - 20*s*x^3*y^2 - 
        28*w*x^3*y^2 + 45*x^4*y^2 + 20*s^3*y^3 + 4*s^2*w*y^3 - 4*s*w^2*y^3 - 
        20*w^3*y^3 - 4*s^2*x*y^3 - 168*s*w*x*y^3 - 20*w^2*x*y^3 - 
        20*s*x^2*y^3 - 28*w*x^2*y^3 - 60*x^3*y^3 + 5*s^2*y^4 + 18*s*w*y^4 + 
        25*w^2*y^4 + 30*s*x*y^4 + 42*w*x*y^4 + 45*x^2*y^4 - 10*s*y^5 - 
        14*w*y^5 - 18*x*y^5 + 3*y^6 - 2*s^5*z - 22*s^4*w*z + 76*s^3*w^2*z - 
        76*s^2*w^3*z + 22*s*w^4*z + 2*w^5*z - 50*s^4*x*z - 40*s^3*w*x*z + 
        68*s^2*w^2*x*z + 56*s*w^3*x*z - 34*w^4*x*z + 156*s^3*x^2*z - 
        100*s^2*w*x^2*z - 268*s*w^2*x^2*z + 84*w^3*x^2*z - 148*s^2*x^3*z + 
        152*s*w*x^3*z - 68*w^2*x^3*z + 38*s*x^4*z + 10*w*x^4*z + 6*x^5*z - 
        50*s^4*y*z - 40*s^3*w*y*z + 68*s^2*w^2*y*z + 56*s*w^3*y*z - 
        34*w^4*y*z - 120*s^3*x*y*z + 392*s^2*w*x*y*z + 88*s*w^2*x*y*z - 
        104*w^3*x*y*z + 116*s^2*x^2*y*z - 216*s*w*x^2*y*z + 164*w^2*x^2*y*z + 
        72*s*x^3*y*z - 8*w*x^3*y*z - 18*x^4*y*z + 156*s^3*y^2*z - 
        100*s^2*w*y^2*z - 268*s*w^2*y^2*z + 84*w^3*y^2*z + 116*s^2*x*y^2*z - 
        216*s*w*x*y^2*z + 164*w^2*x*y^2*z - 220*s*x^2*y^2*z - 4*w*x^2*y^2*z + 
        12*x^3*y^2*z - 148*s^2*y^3*z + 152*s*w*y^3*z - 68*w^2*y^3*z + 
        72*s*x*y^3*z - 8*w*x*y^3*z + 12*x^2*y^3*z + 38*s*y^4*z + 10*w*y^4*z - 
        18*x*y^4*z + 6*y^5*z + 61*s^4*z^2 - 12*s^3*w*z^2 + 38*s^2*w^2*z^2 - 
        92*s*w^3*z^2 + 5*w^4*z^2 + 76*s^3*x*z^2 - 4*s^2*w*x*z^2 + 
        100*s*w^2*x*z^2 + 84*w^3*x*z^2 - 2*s^2*x^2*z^2 + 204*s*w*x^2*z^2 - 
        42*w^2*x^2*z^2 - 84*s*x^3*z^2 + 4*w*x^3*z^2 - 51*x^4*z^2 + 
        76*s^3*y*z^2 - 4*s^2*w*y*z^2 + 100*s*w^2*y*z^2 + 84*w^3*y*z^2 - 
        156*s^2*x*y*z^2 - 216*s*w*x*y*z^2 - 204*w^2*x*y*z^2 + 
        52*s*x^2*y*z^2 - 100*w*x^2*y*z^2 + 92*x^3*y*z^2 - 2*s^2*y^2*z^2 + 
        204*s*w*y^2*z^2 - 42*w^2*y^2*z^2 + 52*s*x*y^2*z^2 - 100*w*x*y^2*z^2 - 
        82*x^2*y^2*z^2 - 84*s*y^3*z^2 + 4*w*y^3*z^2 + 92*x*y^3*z^2 - 
        51*y^4*z^2 - 124*s^3*z^3 - 28*s^2*w*z^3 + 44*s*w^2*z^3 - 20*w^3*z^3 - 
        84*s^2*x*z^3 - 168*s*w*x*z^3 - 68*w^2*x*z^3 + 60*s*x^2*z^3 + 
        4*w*x^2*z^3 + 84*x^3*z^3 - 84*s^2*y*z^3 - 168*s*w*y*z^3 - 
        68*w^2*y*z^3 + 72*s*x*y*z^3 + 312*w*x*y*z^3 - 52*x^2*y*z^3 + 
        60*s*y^2*z^3 + 4*w*y^2*z^3 - 52*x*y^2*z^3 + 84*y^3*z^3 + 
        101*s^2*z^4 + 50*s*w*z^4 + 25*w^2*z^4 + 30*s*x*z^4 + 10*w*x*z^4 - 
        51*x^2*z^4 + 30*s*y*z^4 + 10*w*y*z^4 - 10*x*y*z^4 - 51*y^2*z^4 - 
        34*s*z^5 - 14*w*z^5 + 6*x*z^5 + 6*y*z^5 + 3*z^6)*I412[x, y, w, z])/
      OMEGA[s, w, x, y, z] + (2*x*z*(-5*s^6 + 26*s^5*w - 55*s^4*w^2 + 
        60*s^3*w^3 - 35*s^2*w^4 + 10*s*w^5 - w^6 + 22*s^5*x - 54*s^4*w*x + 
        28*s^3*w^2*x + 20*s^2*w^3*x - 18*s*w^4*x + 2*w^5*x - 35*s^4*x^2 + 
        20*s^3*w*x^2 + 6*s^2*w^2*x^2 + 4*s*w^3*x^2 + 5*w^4*x^2 + 20*s^3*x^3 + 
        4*s^2*w*x^3 - 4*s*w^2*x^3 - 20*w^3*x^3 + 5*s^2*x^4 + 18*s*w*x^4 + 
        25*w^2*x^4 - 10*s*x^5 - 14*w*x^5 + 3*x^6 - 2*s^5*y - 22*s^4*w*y + 
        76*s^3*w^2*y - 76*s^2*w^3*y + 22*s*w^4*y + 2*w^5*y - 50*s^4*x*y - 
        40*s^3*w*x*y + 68*s^2*w^2*x*y + 56*s*w^3*x*y - 34*w^4*x*y + 
        156*s^3*x^2*y - 100*s^2*w*x^2*y - 268*s*w^2*x^2*y + 84*w^3*x^2*y - 
        148*s^2*x^3*y + 152*s*w*x^3*y - 68*w^2*x^3*y + 38*s*x^4*y + 
        10*w*x^4*y + 6*x^5*y + 61*s^4*y^2 - 12*s^3*w*y^2 + 38*s^2*w^2*y^2 - 
        92*s*w^3*y^2 + 5*w^4*y^2 + 76*s^3*x*y^2 - 4*s^2*w*x*y^2 + 
        100*s*w^2*x*y^2 + 84*w^3*x*y^2 - 2*s^2*x^2*y^2 + 204*s*w*x^2*y^2 - 
        42*w^2*x^2*y^2 - 84*s*x^3*y^2 + 4*w*x^3*y^2 - 51*x^4*y^2 - 
        124*s^3*y^3 - 28*s^2*w*y^3 + 44*s*w^2*y^3 - 20*w^3*y^3 - 
        84*s^2*x*y^3 - 168*s*w*x*y^3 - 68*w^2*x*y^3 + 60*s*x^2*y^3 + 
        4*w*x^2*y^3 + 84*x^3*y^3 + 101*s^2*y^4 + 50*s*w*y^4 + 25*w^2*y^4 + 
        30*s*x*y^4 + 10*w*x*y^4 - 51*x^2*y^4 - 34*s*y^5 - 14*w*y^5 + 
        6*x*y^5 + 3*y^6 + 22*s^5*z - 54*s^4*w*z + 28*s^3*w^2*z + 
        20*s^2*w^3*z - 18*s*w^4*z + 2*w^5*z - 42*s^4*x*z + 280*s^3*w*x*z - 
        300*s^2*w^2*x*z + 56*s*w^3*x*z + 6*w^4*x*z + 12*s^3*x^2*z - 
        100*s^2*w*x^2*z + 100*s*w^2*x^2*z - 12*w^3*x^2*z - 4*s^2*x^3*z - 
        168*s*w*x^3*z - 20*w^2*x^3*z + 30*s*x^4*z + 42*w*x^4*z - 18*x^5*z - 
        50*s^4*y*z - 40*s^3*w*y*z + 68*s^2*w^2*y*z + 56*s*w^3*y*z - 
        34*w^4*y*z - 120*s^3*x*y*z + 392*s^2*w*x*y*z + 88*s*w^2*x*y*z - 
        104*w^3*x*y*z + 116*s^2*x^2*y*z - 216*s*w*x^2*y*z + 164*w^2*x^2*y*z + 
        72*s*x^3*y*z - 8*w*x^3*y*z - 18*x^4*y*z + 76*s^3*y^2*z - 
        4*s^2*w*y^2*z + 100*s*w^2*y^2*z + 84*w^3*y^2*z - 156*s^2*x*y^2*z - 
        216*s*w*x*y^2*z - 204*w^2*x*y^2*z + 52*s*x^2*y^2*z - 
        100*w*x^2*y^2*z + 92*x^3*y^2*z - 84*s^2*y^3*z - 168*s*w*y^3*z - 
        68*w^2*y^3*z + 72*s*x*y^3*z + 312*w*x*y^3*z - 52*x^2*y^3*z + 
        30*s*y^4*z + 10*w*y^4*z - 10*x*y^4*z + 6*y^5*z - 35*s^4*z^2 + 
        20*s^3*w*z^2 + 6*s^2*w^2*z^2 + 4*s*w^3*z^2 + 5*w^4*z^2 + 
        12*s^3*x*z^2 - 100*s^2*w*x*z^2 + 100*s*w^2*x*z^2 - 12*w^3*x*z^2 - 
        2*s^2*x^2*z^2 + 300*s*w*x^2*z^2 - 10*w^2*x^2*z^2 - 20*s*x^3*z^2 - 
        28*w*x^3*z^2 + 45*x^4*z^2 + 156*s^3*y*z^2 - 100*s^2*w*y*z^2 - 
        268*s*w^2*y*z^2 + 84*w^3*y*z^2 + 116*s^2*x*y*z^2 - 216*s*w*x*y*z^2 + 
        164*w^2*x*y*z^2 - 220*s*x^2*y*z^2 - 4*w*x^2*y*z^2 + 12*x^3*y*z^2 - 
        2*s^2*y^2*z^2 + 204*s*w*y^2*z^2 - 42*w^2*y^2*z^2 + 52*s*x*y^2*z^2 - 
        100*w*x*y^2*z^2 - 82*x^2*y^2*z^2 + 60*s*y^3*z^2 + 4*w*y^3*z^2 - 
        52*x*y^3*z^2 - 51*y^4*z^2 + 20*s^3*z^3 + 4*s^2*w*z^3 - 4*s*w^2*z^3 - 
        20*w^3*z^3 - 4*s^2*x*z^3 - 168*s*w*x*z^3 - 20*w^2*x*z^3 - 
        20*s*x^2*z^3 - 28*w*x^2*z^3 - 60*x^3*z^3 - 148*s^2*y*z^3 + 
        152*s*w*y*z^3 - 68*w^2*y*z^3 + 72*s*x*y*z^3 - 8*w*x*y*z^3 + 
        12*x^2*y*z^3 - 84*s*y^2*z^3 + 4*w*y^2*z^3 + 92*x*y^2*z^3 + 
        84*y^3*z^3 + 5*s^2*z^4 + 18*s*w*z^4 + 25*w^2*z^4 + 30*s*x*z^4 + 
        42*w*x*z^4 + 45*x^2*z^4 + 38*s*y*z^4 + 10*w*y*z^4 - 18*x*y*z^4 - 
        51*y^2*z^4 - 10*s*z^5 - 14*w*z^5 - 18*x*z^5 + 6*y*z^5 + 3*z^6)*
       I412[x, z, w, y])/OMEGA[s, w, x, y, z] + 
     (2*y*z*(-5*s^6 + 26*s^5*w - 55*s^4*w^2 + 60*s^3*w^3 - 35*s^2*w^4 + 
        10*s*w^5 - w^6 - 2*s^5*x - 22*s^4*w*x + 76*s^3*w^2*x - 76*s^2*w^3*x + 
        22*s*w^4*x + 2*w^5*x + 61*s^4*x^2 - 12*s^3*w*x^2 + 38*s^2*w^2*x^2 - 
        92*s*w^3*x^2 + 5*w^4*x^2 - 124*s^3*x^3 - 28*s^2*w*x^3 + 
        44*s*w^2*x^3 - 20*w^3*x^3 + 101*s^2*x^4 + 50*s*w*x^4 + 25*w^2*x^4 - 
        34*s*x^5 - 14*w*x^5 + 3*x^6 + 22*s^5*y - 54*s^4*w*y + 28*s^3*w^2*y + 
        20*s^2*w^3*y - 18*s*w^4*y + 2*w^5*y - 50*s^4*x*y - 40*s^3*w*x*y + 
        68*s^2*w^2*x*y + 56*s*w^3*x*y - 34*w^4*x*y + 76*s^3*x^2*y - 
        4*s^2*w*x^2*y + 100*s*w^2*x^2*y + 84*w^3*x^2*y - 84*s^2*x^3*y - 
        168*s*w*x^3*y - 68*w^2*x^3*y + 30*s*x^4*y + 10*w*x^4*y + 6*x^5*y - 
        35*s^4*y^2 + 20*s^3*w*y^2 + 6*s^2*w^2*y^2 + 4*s*w^3*y^2 + 5*w^4*y^2 + 
        156*s^3*x*y^2 - 100*s^2*w*x*y^2 - 268*s*w^2*x*y^2 + 84*w^3*x*y^2 - 
        2*s^2*x^2*y^2 + 204*s*w*x^2*y^2 - 42*w^2*x^2*y^2 + 60*s*x^3*y^2 + 
        4*w*x^3*y^2 - 51*x^4*y^2 + 20*s^3*y^3 + 4*s^2*w*y^3 - 4*s*w^2*y^3 - 
        20*w^3*y^3 - 148*s^2*x*y^3 + 152*s*w*x*y^3 - 68*w^2*x*y^3 - 
        84*s*x^2*y^3 + 4*w*x^2*y^3 + 84*x^3*y^3 + 5*s^2*y^4 + 18*s*w*y^4 + 
        25*w^2*y^4 + 38*s*x*y^4 + 10*w*x*y^4 - 51*x^2*y^4 - 10*s*y^5 - 
        14*w*y^5 + 6*x*y^5 + 3*y^6 + 22*s^5*z - 54*s^4*w*z + 28*s^3*w^2*z + 
        20*s^2*w^3*z - 18*s*w^4*z + 2*w^5*z - 50*s^4*x*z - 40*s^3*w*x*z + 
        68*s^2*w^2*x*z + 56*s*w^3*x*z - 34*w^4*x*z + 76*s^3*x^2*z - 
        4*s^2*w*x^2*z + 100*s*w^2*x^2*z + 84*w^3*x^2*z - 84*s^2*x^3*z - 
        168*s*w*x^3*z - 68*w^2*x^3*z + 30*s*x^4*z + 10*w*x^4*z + 6*x^5*z - 
        42*s^4*y*z + 280*s^3*w*y*z - 300*s^2*w^2*y*z + 56*s*w^3*y*z + 
        6*w^4*y*z - 120*s^3*x*y*z + 392*s^2*w*x*y*z + 88*s*w^2*x*y*z - 
        104*w^3*x*y*z - 156*s^2*x^2*y*z - 216*s*w*x^2*y*z - 204*w^2*x^2*y*z + 
        72*s*x^3*y*z + 312*w*x^3*y*z - 10*x^4*y*z + 12*s^3*y^2*z - 
        100*s^2*w*y^2*z + 100*s*w^2*y^2*z - 12*w^3*y^2*z + 116*s^2*x*y^2*z - 
        216*s*w*x*y^2*z + 164*w^2*x*y^2*z + 52*s*x^2*y^2*z - 
        100*w*x^2*y^2*z - 52*x^3*y^2*z - 4*s^2*y^3*z - 168*s*w*y^3*z - 
        20*w^2*y^3*z + 72*s*x*y^3*z - 8*w*x*y^3*z + 92*x^2*y^3*z + 
        30*s*y^4*z + 42*w*y^4*z - 18*x*y^4*z - 18*y^5*z - 35*s^4*z^2 + 
        20*s^3*w*z^2 + 6*s^2*w^2*z^2 + 4*s*w^3*z^2 + 5*w^4*z^2 + 
        156*s^3*x*z^2 - 100*s^2*w*x*z^2 - 268*s*w^2*x*z^2 + 84*w^3*x*z^2 - 
        2*s^2*x^2*z^2 + 204*s*w*x^2*z^2 - 42*w^2*x^2*z^2 + 60*s*x^3*z^2 + 
        4*w*x^3*z^2 - 51*x^4*z^2 + 12*s^3*y*z^2 - 100*s^2*w*y*z^2 + 
        100*s*w^2*y*z^2 - 12*w^3*y*z^2 + 116*s^2*x*y*z^2 - 216*s*w*x*y*z^2 + 
        164*w^2*x*y*z^2 + 52*s*x^2*y*z^2 - 100*w*x^2*y*z^2 - 52*x^3*y*z^2 - 
        2*s^2*y^2*z^2 + 300*s*w*y^2*z^2 - 10*w^2*y^2*z^2 - 220*s*x*y^2*z^2 - 
        4*w*x*y^2*z^2 - 82*x^2*y^2*z^2 - 20*s*y^3*z^2 - 28*w*y^3*z^2 + 
        12*x*y^3*z^2 + 45*y^4*z^2 + 20*s^3*z^3 + 4*s^2*w*z^3 - 4*s*w^2*z^3 - 
        20*w^3*z^3 - 148*s^2*x*z^3 + 152*s*w*x*z^3 - 68*w^2*x*z^3 - 
        84*s*x^2*z^3 + 4*w*x^2*z^3 + 84*x^3*z^3 - 4*s^2*y*z^3 - 
        168*s*w*y*z^3 - 20*w^2*y*z^3 + 72*s*x*y*z^3 - 8*w*x*y*z^3 + 
        92*x^2*y*z^3 - 20*s*y^2*z^3 - 28*w*y^2*z^3 + 12*x*y^2*z^3 - 
        60*y^3*z^3 + 5*s^2*z^4 + 18*s*w*z^4 + 25*w^2*z^4 + 38*s*x*z^4 + 
        10*w*x*z^4 - 51*x^2*z^4 + 30*s*y*z^4 + 42*w*y*z^4 - 18*x*y*z^4 + 
        45*y^2*z^4 - 10*s*z^5 - 14*w*z^5 + 6*x*z^5 - 18*y*z^5 + 3*z^6)*
       I412[y, z, w, x])/OMEGA[s, w, x, y, z] - 
     (3*(s^7 - 7*s^6*w + 21*s^5*w^2 - 35*s^4*w^3 + 35*s^3*w^4 - 21*s^2*w^5 + 
        7*s*w^6 - w^7 - 5*s^6*x + 18*s^5*w*x - 15*s^4*w^2*x - 20*s^3*w^3*x + 
        45*s^2*w^4*x - 30*s*w^5*x + 7*w^6*x + 9*s^5*x^2 - 9*s^4*w*x^2 - 
        6*s^3*w^2*x^2 - 18*s^2*w^3*x^2 + 45*s*w^4*x^2 - 21*w^5*x^2 - 
        5*s^4*x^3 - 4*s^3*w*x^3 - 6*s^2*w^2*x^3 - 20*s*w^3*x^3 + 35*w^4*x^3 - 
        5*s^3*x^4 - 9*s^2*w*x^4 - 15*s*w^2*x^4 - 35*w^3*x^4 + 9*s^2*x^5 + 
        18*s*w*x^5 + 21*w^2*x^5 - 5*s*x^6 - 7*w*x^6 + x^7 - 5*s^6*y + 
        18*s^5*w*y - 15*s^4*w^2*y - 20*s^3*w^3*y + 45*s^2*w^4*y - 
        30*s*w^5*y + 7*w^6*y + 22*s^5*x*y - 86*s^4*w*x*y + 156*s^3*w^2*x*y - 
        172*s^2*w^3*x*y + 110*s*w^4*x*y - 30*w^5*x*y - 43*s^4*x^2*y + 
        68*s^3*w*x^2*y + 102*s^2*w^2*x^2*y - 172*s*w^3*x^2*y + 45*w^4*x^2*y + 
        52*s^3*x^3*y + 68*s^2*w*x^3*y + 156*s*w^2*x^3*y - 20*w^3*x^3*y - 
        43*s^2*x^4*y - 86*s*w*x^4*y - 15*w^2*x^4*y + 22*s*x^5*y + 
        18*w*x^5*y - 5*x^6*y + 9*s^5*y^2 - 9*s^4*w*y^2 - 6*s^3*w^2*y^2 - 
        18*s^2*w^3*y^2 + 45*s*w^4*y^2 - 21*w^5*y^2 - 43*s^4*x*y^2 + 
        68*s^3*w*x*y^2 + 102*s^2*w^2*x*y^2 - 172*s*w^3*x*y^2 + 45*w^4*x*y^2 + 
        34*s^3*x^2*y^2 - 502*s^2*w*x^2*y^2 + 102*s*w^2*x^2*y^2 - 
        18*w^3*x^2*y^2 + 34*s^2*x^3*y^2 + 68*s*w*x^3*y^2 - 6*w^2*x^3*y^2 - 
        43*s*x^4*y^2 - 9*w*x^4*y^2 + 9*x^5*y^2 - 5*s^4*y^3 - 4*s^3*w*y^3 - 
        6*s^2*w^2*y^3 - 20*s*w^3*y^3 + 35*w^4*y^3 + 52*s^3*x*y^3 + 
        68*s^2*w*x*y^3 + 156*s*w^2*x*y^3 - 20*w^3*x*y^3 + 34*s^2*x^2*y^3 + 
        68*s*w*x^2*y^3 - 6*w^2*x^2*y^3 + 52*s*x^3*y^3 - 4*w*x^3*y^3 - 
        5*x^4*y^3 - 5*s^3*y^4 - 9*s^2*w*y^4 - 15*s*w^2*y^4 - 35*w^3*y^4 - 
        43*s^2*x*y^4 - 86*s*w*x*y^4 - 15*w^2*x*y^4 - 43*s*x^2*y^4 - 
        9*w*x^2*y^4 - 5*x^3*y^4 + 9*s^2*y^5 + 18*s*w*y^5 + 21*w^2*y^5 + 
        22*s*x*y^5 + 18*w*x*y^5 + 9*x^2*y^5 - 5*s*y^6 - 7*w*y^6 - 5*x*y^6 + 
        y^7 - 5*s^6*z + 18*s^5*w*z - 15*s^4*w^2*z - 20*s^3*w^3*z + 
        45*s^2*w^4*z - 30*s*w^5*z + 7*w^6*z + 22*s^5*x*z - 86*s^4*w*x*z + 
        156*s^3*w^2*x*z - 172*s^2*w^3*x*z + 110*s*w^4*x*z - 30*w^5*x*z - 
        43*s^4*x^2*z + 68*s^3*w*x^2*z + 102*s^2*w^2*x^2*z - 172*s*w^3*x^2*z + 
        45*w^4*x^2*z + 52*s^3*x^3*z + 68*s^2*w*x^3*z + 156*s*w^2*x^3*z - 
        20*w^3*x^3*z - 43*s^2*x^4*z - 86*s*w*x^4*z - 15*w^2*x^4*z + 
        22*s*x^5*z + 18*w*x^5*z - 5*x^6*z + 22*s^5*y*z - 86*s^4*w*y*z + 
        156*s^3*w^2*y*z - 172*s^2*w^3*y*z + 110*s*w^4*y*z - 30*w^5*y*z + 
        94*s^4*x*y*z - 232*s^3*w*x*y*z - 348*s^2*w^2*x*y*z + 
        376*s*w^3*x*y*z + 110*w^4*x*y*z - 116*s^3*x^2*y*z + 
        380*s^2*w*x^2*y*z - 348*s*w^2*x^2*y*z - 172*w^3*x^2*y*z - 
        116*s^2*x^3*y*z - 232*s*w*x^3*y*z + 156*w^2*x^3*y*z + 94*s*x^4*y*z - 
        86*w*x^4*y*z + 22*x^5*y*z - 43*s^4*y^2*z + 68*s^3*w*y^2*z + 
        102*s^2*w^2*y^2*z - 172*s*w^3*y^2*z + 45*w^4*y^2*z - 
        116*s^3*x*y^2*z + 380*s^2*w*x*y^2*z - 348*s*w^2*x*y^2*z - 
        172*w^3*x*y^2*z + 190*s^2*x^2*y^2*z + 380*s*w*x^2*y^2*z + 
        102*w^2*x^2*y^2*z - 116*s*x^3*y^2*z + 68*w*x^3*y^2*z - 43*x^4*y^2*z + 
        52*s^3*y^3*z + 68*s^2*w*y^3*z + 156*s*w^2*y^3*z - 20*w^3*y^3*z - 
        116*s^2*x*y^3*z - 232*s*w*x*y^3*z + 156*w^2*x*y^3*z - 
        116*s*x^2*y^3*z + 68*w*x^2*y^3*z + 52*x^3*y^3*z - 43*s^2*y^4*z - 
        86*s*w*y^4*z - 15*w^2*y^4*z + 94*s*x*y^4*z - 86*w*x*y^4*z - 
        43*x^2*y^4*z + 22*s*y^5*z + 18*w*y^5*z + 22*x*y^5*z - 5*y^6*z + 
        9*s^5*z^2 - 9*s^4*w*z^2 - 6*s^3*w^2*z^2 - 18*s^2*w^3*z^2 + 
        45*s*w^4*z^2 - 21*w^5*z^2 - 43*s^4*x*z^2 + 68*s^3*w*x*z^2 + 
        102*s^2*w^2*x*z^2 - 172*s*w^3*x*z^2 + 45*w^4*x*z^2 + 34*s^3*x^2*z^2 - 
        502*s^2*w*x^2*z^2 + 102*s*w^2*x^2*z^2 - 18*w^3*x^2*z^2 + 
        34*s^2*x^3*z^2 + 68*s*w*x^3*z^2 - 6*w^2*x^3*z^2 - 43*s*x^4*z^2 - 
        9*w*x^4*z^2 + 9*x^5*z^2 - 43*s^4*y*z^2 + 68*s^3*w*y*z^2 + 
        102*s^2*w^2*y*z^2 - 172*s*w^3*y*z^2 + 45*w^4*y*z^2 - 
        116*s^3*x*y*z^2 + 380*s^2*w*x*y*z^2 - 348*s*w^2*x*y*z^2 - 
        172*w^3*x*y*z^2 + 190*s^2*x^2*y*z^2 + 380*s*w*x^2*y*z^2 + 
        102*w^2*x^2*y*z^2 - 116*s*x^3*y*z^2 + 68*w*x^3*y*z^2 - 43*x^4*y*z^2 + 
        34*s^3*y^2*z^2 - 502*s^2*w*y^2*z^2 + 102*s*w^2*y^2*z^2 - 
        18*w^3*y^2*z^2 + 190*s^2*x*y^2*z^2 + 380*s*w*x*y^2*z^2 + 
        102*w^2*x*y^2*z^2 + 190*s*x^2*y^2*z^2 - 502*w*x^2*y^2*z^2 + 
        34*x^3*y^2*z^2 + 34*s^2*y^3*z^2 + 68*s*w*y^3*z^2 - 6*w^2*y^3*z^2 - 
        116*s*x*y^3*z^2 + 68*w*x*y^3*z^2 + 34*x^2*y^3*z^2 - 43*s*y^4*z^2 - 
        9*w*y^4*z^2 - 43*x*y^4*z^2 + 9*y^5*z^2 - 5*s^4*z^3 - 4*s^3*w*z^3 - 
        6*s^2*w^2*z^3 - 20*s*w^3*z^3 + 35*w^4*z^3 + 52*s^3*x*z^3 + 
        68*s^2*w*x*z^3 + 156*s*w^2*x*z^3 - 20*w^3*x*z^3 + 34*s^2*x^2*z^3 + 
        68*s*w*x^2*z^3 - 6*w^2*x^2*z^3 + 52*s*x^3*z^3 - 4*w*x^3*z^3 - 
        5*x^4*z^3 + 52*s^3*y*z^3 + 68*s^2*w*y*z^3 + 156*s*w^2*y*z^3 - 
        20*w^3*y*z^3 - 116*s^2*x*y*z^3 - 232*s*w*x*y*z^3 + 156*w^2*x*y*z^3 - 
        116*s*x^2*y*z^3 + 68*w*x^2*y*z^3 + 52*x^3*y*z^3 + 34*s^2*y^2*z^3 + 
        68*s*w*y^2*z^3 - 6*w^2*y^2*z^3 - 116*s*x*y^2*z^3 + 68*w*x*y^2*z^3 + 
        34*x^2*y^2*z^3 + 52*s*y^3*z^3 - 4*w*y^3*z^3 + 52*x*y^3*z^3 - 
        5*y^4*z^3 - 5*s^3*z^4 - 9*s^2*w*z^4 - 15*s*w^2*z^4 - 35*w^3*z^4 - 
        43*s^2*x*z^4 - 86*s*w*x*z^4 - 15*w^2*x*z^4 - 43*s*x^2*z^4 - 
        9*w*x^2*z^4 - 5*x^3*z^4 - 43*s^2*y*z^4 - 86*s*w*y*z^4 - 
        15*w^2*y*z^4 + 94*s*x*y*z^4 - 86*w*x*y*z^4 - 43*x^2*y*z^4 - 
        43*s*y^2*z^4 - 9*w*y^2*z^4 - 43*x*y^2*z^4 - 5*y^3*z^4 + 9*s^2*z^5 + 
        18*s*w*z^5 + 21*w^2*z^5 + 22*s*x*z^5 + 18*w*x*z^5 + 9*x^2*z^5 + 
        22*s*y*z^5 + 18*w*y*z^5 + 22*x*y*z^5 + 9*y^2*z^5 - 5*s*z^6 - 
        7*w*z^6 - 5*x*z^6 - 5*y*z^6 + z^7)*J4[w, x, y, z])/
      OMEGA[s, w, x, y, z]
 
derivative[J4][0, 1, 0, 0][w_, x_, y_, z_] := 
    derivative[J4][1, 0, 0, 0][x, w, y, z]
 
derivative[J4][0, 0, 1, 0][w_, x_, y_, z_] := 
    derivative[J4][1, 0, 0, 0][y, w, x, z]
 
derivative[J4][0, 0, 0, 1][w_, x_, y_, z_] := 
    derivative[J4][1, 0, 0, 0][z, w, x, y]
 
sdds[I41][w_, x_, y_, z_] := (-3*s + 16*w)/24 - 
     ((2*s + 3*w - 4*x - 4*y - 4*z)*A[w])/(4*w) - (A[w]*A[x])/w - 
     (A[w]*A[y])/w - (A[w]*A[z])/w + I41[w, x, y, z] - x*I412[w, x, y, z] - 
     y*I412[w, y, x, z] - z*I412[w, z, x, y] - J4[w, x, y, z]
 
sdds[I412][w_, x_, y_, z_] := 
    -(s^8 - 8*s^7*w + 31*s^6*w^2 - 74*s^5*w^3 + 115*s^4*w^4 - 116*s^3*w^5 + 
        73*s^2*w^6 - 26*s*w^7 + 4*w^8 - 8*s^7*x + 34*s^6*w*x - 54*s^5*w^2*x + 
        4*s^4*w^3*x + 124*s^3*w^4*x - 198*s^2*w^5*x + 130*s*w^6*x - 
        32*w^7*x + 31*s^6*x^2 - 54*s^5*w*x^2 + 18*s^4*w^2*x^2 - 
        8*s^3*w^3*x^2 + 135*s^2*w^4*x^2 - 234*s*w^5*x^2 + 112*w^6*x^2 - 
        74*s^5*x^3 + 4*s^4*w*x^3 - 8*s^3*w^2*x^3 - 20*s^2*w^3*x^3 + 
        130*s*w^4*x^3 - 224*w^5*x^3 + 115*s^4*x^4 + 124*s^3*w*x^4 + 
        135*s^2*w^2*x^4 + 130*s*w^3*x^4 + 280*w^4*x^4 - 116*s^3*x^5 - 
        198*s^2*w*x^5 - 234*s*w^2*x^5 - 224*w^3*x^5 + 73*s^2*x^6 + 
        130*s*w*x^6 + 112*w^2*x^6 - 26*s*x^7 - 32*w*x^7 + 4*x^8 - 8*s^7*y + 
        34*s^6*w*y - 42*s^5*w^2*y - 32*s^4*w^3*y + 148*s^3*w^4*y - 
        174*s^2*w^5*y + 94*s*w^6*y - 20*w^7*y + 34*s^6*x*y - 92*s^5*w*x*y + 
        128*s^4*w^2*x*y - 368*s^3*w^3*x*y + 650*s^2*w^4*x*y - 452*s*w^5*x*y + 
        100*w^6*x*y - 42*s^5*x^2*y + 128*s^4*w*x^2*y + 184*s^3*w^2*x^2*y - 
        476*s^2*w^3*x^2*y + 962*s*w^4*x^2*y - 180*w^5*x^2*y - 32*s^4*x^3*y - 
        368*s^3*w*x^3*y - 476*s^2*w^2*x^3*y - 1208*s*w^3*x^3*y + 
        100*w^4*x^3*y + 148*s^3*x^4*y + 650*s^2*w*x^4*y + 962*s*w^2*x^4*y + 
        100*w^3*x^4*y - 174*s^2*x^5*y - 452*s*w*x^5*y - 180*w^2*x^5*y + 
        94*s*x^6*y + 100*w*x^6*y - 20*x^7*y + 31*s^6*y^2 - 78*s^5*w*y^2 + 
        30*s^4*w^2*y^2 - 8*s^3*w^3*y^2 + 111*s^2*w^4*y^2 - 114*s*w^5*y^2 + 
        28*w^6*y^2 - 78*s^5*x*y^2 + 356*s^4*w*x*y^2 + 40*s^3*w^2*x*y^2 - 
        1196*s^2*w^3*x*y^2 + 374*s*w^4*x*y^2 - 72*w^5*x*y^2 + 
        30*s^4*x^2*y^2 + 40*s^3*w*x^2*y^2 + 1402*s^2*w^2*x^2*y^2 - 
        260*s*w^3*x^2*y^2 + 36*w^4*x^2*y^2 - 8*s^3*x^3*y^2 - 
        1196*s^2*w*x^3*y^2 - 260*s*w^2*x^3*y^2 + 16*w^3*x^3*y^2 + 
        111*s^2*x^4*y^2 + 374*s*w*x^4*y^2 + 36*w^2*x^4*y^2 - 114*s*x^5*y^2 - 
        72*w*x^5*y^2 + 28*x^6*y^2 - 62*s^5*y^3 + 88*s^4*w*y^3 + 
        40*s^3*w^2*y^3 + 28*s^2*w^3*y^3 + 70*s*w^4*y^3 + 28*w^5*y^3 + 
        88*s^4*x*y^3 - 752*s^3*w*x*y^3 + 580*s^2*w^2*x*y^3 + 
        424*s*w^3*x*y^3 - 20*w^4*x*y^3 + 40*s^3*x^2*y^3 + 580*s^2*w*x^2*y^3 + 
        292*s*w^2*x^2*y^3 - 8*w^3*x^2*y^3 + 28*s^2*x^3*y^3 + 
        424*s*w*x^3*y^3 - 8*w^2*x^3*y^3 + 70*s*x^4*y^3 - 20*w*x^4*y^3 + 
        28*x^5*y^3 + 55*s^4*y^4 - 68*s^3*w*y^4 - 105*s^2*w^2*y^4 - 
        110*s*w^3*y^4 - 140*w^4*y^4 - 68*s^3*x*y^4 + 50*s^2*w*x*y^4 - 
        946*s*w^2*x*y^4 - 80*w^3*x*y^4 - 105*s^2*x^2*y^4 - 946*s*w*x^2*y^4 - 
        72*w^2*x^2*y^4 - 110*s*x^3*y^4 - 80*w*x^3*y^4 - 140*x^4*y^4 + 
        4*s^3*y^5 + 114*s^2*w*y^5 + 186*s*w^2*y^5 + 196*w^3*y^5 + 
        114*s^2*x*y^5 + 604*s*w*x*y^5 + 252*w^2*x*y^5 + 186*s*x^2*y^5 + 
        252*w*x^2*y^5 + 196*x^3*y^5 - 47*s^2*y^6 - 134*s*w*y^6 - 
        140*w^2*y^6 - 134*s*x*y^6 - 200*w*x*y^6 - 140*x^2*y^6 + 34*s*y^7 + 
        52*w*y^7 + 52*x*y^7 - 8*y^8 - 8*s^7*z + 34*s^6*w*z - 42*s^5*w^2*z - 
        32*s^4*w^3*z + 148*s^3*w^4*z - 174*s^2*w^5*z + 94*s*w^6*z - 
        20*w^7*z + 34*s^6*x*z - 92*s^5*w*x*z + 128*s^4*w^2*x*z - 
        368*s^3*w^3*x*z + 650*s^2*w^4*x*z - 452*s*w^5*x*z + 100*w^6*x*z - 
        42*s^5*x^2*z + 128*s^4*w*x^2*z + 184*s^3*w^2*x^2*z - 
        476*s^2*w^3*x^2*z + 962*s*w^4*x^2*z - 180*w^5*x^2*z - 32*s^4*x^3*z - 
        368*s^3*w*x^3*z - 476*s^2*w^2*x^3*z - 1208*s*w^3*x^3*z + 
        100*w^4*x^3*z + 148*s^3*x^4*z + 650*s^2*w*x^4*z + 962*s*w^2*x^4*z + 
        100*w^3*x^4*z - 174*s^2*x^5*z - 452*s*w*x^5*z - 180*w^2*x^5*z + 
        94*s*x^6*z + 100*w*x^6*z - 20*x^7*z + 58*s^6*y*z - 164*s^5*w*y*z + 
        164*s^4*w^2*y*z + 304*s^3*w^3*y*z - 646*s^2*w^4*y*z + 196*s*w^5*y*z + 
        88*w^6*y*z - 164*s^5*x*y*z - 392*s^4*w*x*y*z - 368*s^3*w^2*x*y*z + 
        1912*s^2*w^3*x*y*z - 908*s*w^4*x*y*z - 464*w^5*x*y*z + 
        164*s^4*x^2*y*z - 368*s^3*w*x^2*y*z - 3044*s^2*w^2*x^2*y*z + 
        712*s*w^3*x^2*y*z + 1064*w^4*x^2*y*z + 304*s^3*x^3*y*z + 
        1912*s^2*w*x^3*y*z + 712*s*w^2*x^3*y*z - 1376*w^3*x^3*y*z - 
        646*s^2*x^4*y*z - 908*s*w*x^4*y*z + 1064*w^2*x^4*y*z + 
        196*s*x^5*y*z - 464*w*x^5*y*z + 88*x^6*y*z - 210*s^5*y^2*z + 
        296*s^4*w*y^2*z - 584*s^3*w^2*y^2*z + 868*s^2*w^3*y^2*z - 
        406*s*w^4*y^2*z - 156*w^5*y^2*z + 296*s^4*x*y^2*z + 
        1840*s^3*w*x*y^2*z + 1084*s^2*w^2*x*y^2*z + 664*s*w^3*x*y^2*z + 
        404*w^4*x*y^2*z - 584*s^3*x^2*y^2*z + 1084*s^2*w*x^2*y^2*z - 
        1796*s*w^2*x^2*y^2*z - 248*w^3*x^2*y^2*z + 868*s^2*x^3*y^2*z + 
        664*s*w*x^3*y^2*z - 248*w^2*x^3*y^2*z - 406*s*x^4*y^2*z + 
        404*w*x^4*y^2*z - 156*x^5*y^2*z + 532*s^4*y^3*z - 80*s^3*w*y^3*z - 
        764*s^2*w^2*y^3*z - 680*s*w^3*y^3*z + 160*w^4*y^3*z - 
        80*s^3*x*y^3*z - 2696*s^2*w*x*y^3*z + 40*s*w^2*x*y^3*z + 
        640*w^3*x*y^3*z - 764*s^2*x^2*y^3*z + 40*s*w*x^2*y^3*z + 
        448*w^2*x^2*y^3*z - 680*s*x^3*y^3*z + 640*w*x^3*y^3*z + 
        160*x^4*y^3*z - 812*s^3*y^4*z + 74*s^2*w*y^4*z + 1106*s*w^2*y^4*z - 
        140*w^3*y^4*z + 74*s^2*x*y^4*z + 748*s*w*x*y^4*z - 1204*w^2*x*y^4*z + 
        1106*s*x^2*y^4*z - 1204*w*x^2*y^4*z - 140*x^3*y^4*z + 642*s^2*y^5*z - 
        92*s*w*y^5*z + 120*w^2*y^5*z - 92*s*x*y^5*z + 592*w*x*y^5*z + 
        120*x^2*y^5*z - 218*s*y^6*z - 68*w*y^6*z - 68*x*y^6*z + 16*y^7*z + 
        31*s^6*z^2 - 78*s^5*w*z^2 + 30*s^4*w^2*z^2 - 8*s^3*w^3*z^2 + 
        111*s^2*w^4*z^2 - 114*s*w^5*z^2 + 28*w^6*z^2 - 78*s^5*x*z^2 + 
        356*s^4*w*x*z^2 + 40*s^3*w^2*x*z^2 - 1196*s^2*w^3*x*z^2 + 
        374*s*w^4*x*z^2 - 72*w^5*x*z^2 + 30*s^4*x^2*z^2 + 40*s^3*w*x^2*z^2 + 
        1402*s^2*w^2*x^2*z^2 - 260*s*w^3*x^2*z^2 + 36*w^4*x^2*z^2 - 
        8*s^3*x^3*z^2 - 1196*s^2*w*x^3*z^2 - 260*s*w^2*x^3*z^2 + 
        16*w^3*x^3*z^2 + 111*s^2*x^4*z^2 + 374*s*w*x^4*z^2 + 36*w^2*x^4*z^2 - 
        114*s*x^5*z^2 - 72*w*x^5*z^2 + 28*x^6*z^2 - 210*s^5*y*z^2 + 
        296*s^4*w*y*z^2 - 584*s^3*w^2*y*z^2 + 868*s^2*w^3*y*z^2 - 
        406*s*w^4*y*z^2 - 156*w^5*y*z^2 + 296*s^4*x*y*z^2 + 
        1840*s^3*w*x*y*z^2 + 1084*s^2*w^2*x*y*z^2 + 664*s*w^3*x*y*z^2 + 
        404*w^4*x*y*z^2 - 584*s^3*x^2*y*z^2 + 1084*s^2*w*x^2*y*z^2 - 
        1796*s*w^2*x^2*y*z^2 - 248*w^3*x^2*y*z^2 + 868*s^2*x^3*y*z^2 + 
        664*s*w*x^3*y*z^2 - 248*w^2*x^3*y*z^2 - 406*s*x^4*y*z^2 + 
        404*w*x^4*y*z^2 - 156*x^5*y*z^2 + 234*s^4*y^2*z^2 - 
        728*s^3*w*y^2*z^2 - 182*s^2*w^2*y^2*z^2 + 2860*s*w^3*y^2*z^2 + 
        216*w^4*y^2*z^2 - 728*s^3*x*y^2*z^2 - 5204*s^2*w*x*y^2*z^2 + 
        532*s*w^2*x*y^2*z^2 - 2144*w^3*x*y^2*z^2 - 182*s^2*x^2*y^2*z^2 + 
        532*s*w*x^2*y^2*z^2 + 784*w^2*x^2*y^2*z^2 + 2860*s*x^3*y^2*z^2 - 
        2144*w*x^3*y^2*z^2 + 216*x^4*y^2*z^2 + 40*s^3*y^3*z^2 + 
        1348*s^2*w*y^3*z^2 - 2060*s*w^2*y^3*z^2 - 56*w^3*y^3*z^2 + 
        1348*s^2*x*y^3*z^2 + 184*s*w*x*y^3*z^2 + 952*w^2*x*y^3*z^2 - 
        2060*s*x^2*y^3*z^2 + 952*w*x^2*y^3*z^2 - 56*x^3*y^3*z^2 - 
        609*s^2*y^4*z^2 - 730*s*w*y^4*z^2 + 12*w^2*y^4*z^2 - 
        730*s*x*y^4*z^2 + 968*w*x*y^4*z^2 + 12*x^2*y^4*z^2 + 450*s*y^5*z^2 - 
        108*w*y^5*z^2 - 108*x*y^5*z^2 + 64*y^6*z^2 - 62*s^5*z^3 + 
        88*s^4*w*z^3 + 40*s^3*w^2*z^3 + 28*s^2*w^3*z^3 + 70*s*w^4*z^3 + 
        28*w^5*z^3 + 88*s^4*x*z^3 - 752*s^3*w*x*z^3 + 580*s^2*w^2*x*z^3 + 
        424*s*w^3*x*z^3 - 20*w^4*x*z^3 + 40*s^3*x^2*z^3 + 580*s^2*w*x^2*z^3 + 
        292*s*w^2*x^2*z^3 - 8*w^3*x^2*z^3 + 28*s^2*x^3*z^3 + 
        424*s*w*x^3*z^3 - 8*w^2*x^3*z^3 + 70*s*x^4*z^3 - 20*w*x^4*z^3 + 
        28*x^5*z^3 + 532*s^4*y*z^3 - 80*s^3*w*y*z^3 - 764*s^2*w^2*y*z^3 - 
        680*s*w^3*y*z^3 + 160*w^4*y*z^3 - 80*s^3*x*y*z^3 - 
        2696*s^2*w*x*y*z^3 + 40*s*w^2*x*y*z^3 + 640*w^3*x*y*z^3 - 
        764*s^2*x^2*y*z^3 + 40*s*w*x^2*y*z^3 + 448*w^2*x^2*y*z^3 - 
        680*s*x^3*y*z^3 + 640*w*x^3*y*z^3 + 160*x^4*y*z^3 + 40*s^3*y^2*z^3 + 
        1348*s^2*w*y^2*z^3 - 2060*s*w^2*y^2*z^3 - 56*w^3*y^2*z^3 + 
        1348*s^2*x*y^2*z^3 + 184*s*w*x*y^2*z^3 + 952*w^2*x*y^2*z^3 - 
        2060*s*x^2*y^2*z^3 + 952*w*x^2*y^2*z^3 - 56*x^3*y^2*z^3 + 
        28*s^2*y^3*z^3 + 1912*s*w*y^3*z^3 + 16*w^2*y^3*z^3 + 
        1912*s*x*y^3*z^3 - 2720*w*x*y^3*z^3 + 16*x^2*y^3*z^3 - 
        266*s*y^4*z^3 + 124*w*y^4*z^3 + 124*x*y^4*z^3 - 272*y^5*z^3 + 
        55*s^4*z^4 - 68*s^3*w*z^4 - 105*s^2*w^2*z^4 - 110*s*w^3*z^4 - 
        140*w^4*z^4 - 68*s^3*x*z^4 + 50*s^2*w*x*z^4 - 946*s*w^2*x*z^4 - 
        80*w^3*x*z^4 - 105*s^2*x^2*z^4 - 946*s*w*x^2*z^4 - 72*w^2*x^2*z^4 - 
        110*s*x^3*z^4 - 80*w*x^3*z^4 - 140*x^4*z^4 - 812*s^3*y*z^4 + 
        74*s^2*w*y*z^4 + 1106*s*w^2*y*z^4 - 140*w^3*y*z^4 + 74*s^2*x*y*z^4 + 
        748*s*w*x*y*z^4 - 1204*w^2*x*y*z^4 + 1106*s*x^2*y*z^4 - 
        1204*w*x^2*y*z^4 - 140*x^3*y*z^4 - 609*s^2*y^2*z^4 - 
        730*s*w*y^2*z^4 + 12*w^2*y^2*z^4 - 730*s*x*y^2*z^4 + 
        968*w*x*y^2*z^4 + 12*x^2*y^2*z^4 - 266*s*y^3*z^4 + 124*w*y^3*z^4 + 
        124*x*y^3*z^4 + 400*y^4*z^4 + 4*s^3*z^5 + 114*s^2*w*z^5 + 
        186*s*w^2*z^5 + 196*w^3*z^5 + 114*s^2*x*z^5 + 604*s*w*x*z^5 + 
        252*w^2*x*z^5 + 186*s*x^2*z^5 + 252*w*x^2*z^5 + 196*x^3*z^5 + 
        642*s^2*y*z^5 - 92*s*w*y*z^5 + 120*w^2*y*z^5 - 92*s*x*y*z^5 + 
        592*w*x*y*z^5 + 120*x^2*y*z^5 + 450*s*y^2*z^5 - 108*w*y^2*z^5 - 
        108*x*y^2*z^5 - 272*y^3*z^5 - 47*s^2*z^6 - 134*s*w*z^6 - 
        140*w^2*z^6 - 134*s*x*z^6 - 200*w*x*z^6 - 140*x^2*z^6 - 218*s*y*z^6 - 
        68*w*y*z^6 - 68*x*y*z^6 + 64*y^2*z^6 + 34*s*z^7 + 52*w*z^7 + 
        52*x*z^7 + 16*y*z^7 - 8*z^8)/(3*OMEGA[s, w, x, y, z]) + 
     ((5*s^8 - 27*s^7*w + 63*s^6*w^2 - 91*s^5*w^3 + 105*s^4*w^4 - 
        105*s^3*w^5 + 77*s^2*w^6 - 33*s*w^7 + 6*w^8 - 43*s^7*x + 
        136*s^6*w*x - 153*s^5*w^2*x + 62*s^4*w^3*x + 67*s^3*w^4*x - 
        180*s^2*w^5*x + 161*s*w^6*x - 50*w^7*x + 161*s^6*x^2 - 
        213*s^5*w*x^2 + 48*s^4*w^2*x^2 + 14*s^3*w^3*x^2 + 57*s^2*w^4*x^2 - 
        249*s*w^5*x^2 + 182*w^6*x^2 - 343*s^5*x^3 - 30*s^4*w*x^3 - 
        66*s^3*w^2*x^3 - 64*s^2*w^3*x^3 - 15*s*w^4*x^3 - 378*w^5*x^3 + 
        455*s^4*x^4 + 475*s^3*w*x^4 + 495*s^2*w^2*x^4 + 485*s*w^3*x^4 + 
        490*w^4*x^4 - 385*s^3*x^5 - 588*s^2*w*x^5 - 597*s*w^2*x^5 - 
        406*w^3*x^5 + 203*s^2*x^6 + 309*s*w*x^6 + 210*w^2*x^6 - 61*s*x^7 - 
        62*w*x^7 + 8*x^8 - 33*s^7*y + 136*s^6*w*y - 203*s^5*w^2*y + 
        74*s^4*w^3*y + 169*s^3*w^4*y - 268*s^2*w^5*y + 163*s*w^6*y - 
        38*w^7*y + 186*s^6*x*y - 690*s^5*w*x*y + 688*s^4*w^2*x*y - 
        436*s^3*w^3*x*y + 842*s^2*w^4*x*y - 794*s*w^5*x*y + 204*w^6*x*y - 
        387*s^5*x^2*y + 1530*s^4*w*x^2*y + 150*s^3*w^2*x^2*y + 
        96*s^2*w^3*x^2*y + 1701*s*w^4*x^2*y - 402*w^5*x^2*y + 300*s^4*x^3*y - 
        2036*s^3*w*x^3*y - 2116*s^2*w^2*x^3*y - 2188*s*w^3*x^3*y + 
        280*w^4*x^3*y + 105*s^3*x^4*y + 1788*s^2*w*x^4*y + 1853*s*w^2*x^4*y + 
        150*w^3*x^4*y - 342*s^2*x^5*y - 954*s*w*x^5*y - 372*w^2*x^5*y + 
        219*s*x^6*y + 226*w*x^6*y - 48*x^7*y + 85*s^6*y^2 - 297*s^5*w*y^2 + 
        224*s^4*w^2*y^2 - 58*s^3*w^3*y^2 + 301*s^2*w^4*y^2 - 349*s*w^5*y^2 + 
        94*w^6*y^2 - 261*s^5*x*y^2 + 1286*s^4*w*x*y^2 - 2118*s^3*w^2*x*y^2 - 
        2688*s^2*w^3*x*y^2 + 1363*s*w^4*x*y^2 - 270*w^5*x*y^2 + 
        162*s^4*x^2*y^2 - 1334*s^3*w*x^2*y^2 + 5122*s^2*w^2*x^2*y^2 - 
        1226*s*w^3*x^2*y^2 + 156*w^4*x^2*y^2 + 118*s^3*x^3*y^2 - 
        440*s^2*w*x^3*y^2 - 594*s*w^2*x^3*y^2 + 100*w^3*x^3*y^2 + 
        9*s^2*x^4*y^2 + 1031*s*w*x^4*y^2 + 54*w^2*x^4*y^2 - 225*s*x^5*y^2 - 
        246*w*x^5*y^2 + 112*x^6*y^2 - 97*s^5*y^3 + 414*s^4*w*y^3 + 
        114*s^3*w^2*y^3 + 96*s^2*w^3*y^3 + 471*s*w^4*y^3 - 102*w^5*y^3 + 
        92*s^4*x*y^3 - 740*s^3*w*x*y^3 + 3148*s^2*w^2*x*y^3 - 
        668*s*w^3*x*y^3 + 88*w^4*x*y^3 + 50*s^3*x^2*y^3 - 712*s^2*w*x^2*y^3 - 
        550*s*w^2*x^2*y^3 + 44*w^3*x^2*y^3 + 92*s^2*x^3*y^3 - 
        252*s*w*x^3*y^3 + 72*w^2*x^3*y^3 - 25*s*x^4*y^3 + 10*w*x^4*y^3 - 
        112*x^5*y^3 + 15*s^4*y^4 - 461*s^3*w*y^4 - 505*s^2*w^2*y^4 - 
        499*s*w^3*y^4 + 10*w^4*y^4 + 27*s^3*x*y^4 - 444*s^2*w*x*y^4 - 
        521*s*w^2*x*y^4 + 18*w^3*x*y^4 + 45*s^2*x^2*y^4 - 525*s*w*x^2*y^4 + 
        30*w^2*x^2*y^4 + 105*s*x^3*y^4 + 70*w*x^3*y^4 + 85*s^3*y^5 + 
        396*s^2*w*y^5 + 409*s*w^2*y^5 + 94*w^3*y^5 + 90*s^2*x*y^5 + 
        598*s*w*x*y^5 + 108*w^2*x*y^5 + 81*s*x^2*y^5 + 102*w*x^2*y^5 + 
        112*x^3*y^5 - 97*s^2*y^6 - 207*s*w*y^6 - 102*w^2*y^6 - 139*s*x*y^6 - 
        146*w*x*y^6 - 112*x^2*y^6 + 45*s*y^7 + 46*w*y^7 + 48*x*y^7 - 8*y^8 - 
        33*s^7*z + 136*s^6*w*z - 203*s^5*w^2*z + 74*s^4*w^3*z + 
        169*s^3*w^4*z - 268*s^2*w^5*z + 163*s*w^6*z - 38*w^7*z + 
        186*s^6*x*z - 690*s^5*w*x*z + 688*s^4*w^2*x*z - 436*s^3*w^3*x*z + 
        842*s^2*w^4*x*z - 794*s*w^5*x*z + 204*w^6*x*z - 387*s^5*x^2*z + 
        1530*s^4*w*x^2*z + 150*s^3*w^2*x^2*z + 96*s^2*w^3*x^2*z + 
        1701*s*w^4*x^2*z - 402*w^5*x^2*z + 300*s^4*x^3*z - 2036*s^3*w*x^3*z - 
        2116*s^2*w^2*x^3*z - 2188*s*w^3*x^3*z + 280*w^4*x^3*z + 
        105*s^3*x^4*z + 1788*s^2*w*x^4*z + 1853*s*w^2*x^4*z + 150*w^3*x^4*z - 
        342*s^2*x^5*z - 954*s*w*x^5*z - 372*w^2*x^5*z + 219*s*x^6*z + 
        226*w*x^6*z - 48*x^7*z + 190*s^6*y*z - 22*s^5*w*y*z + 
        480*s^4*w^2*y*z - 1180*s^3*w^3*y*z + 270*s^2*w^4*y*z + 50*s*w^5*y*z + 
        212*w^6*y*z - 894*s^5*x*y*z - 1244*s^4*w*x*y*z + 1052*s^3*w^2*x*y*z + 
        1664*s^2*w^3*x*y*z - 1390*s*w^4*x*y*z - 980*w^5*x*y*z + 
        1708*s^4*x^2*y*z - 516*s^3*w*x^2*y*z - 7796*s^2*w^2*x^2*y*z - 
        1020*s*w^3*x^2*y*z + 1864*w^4*x^2*y*z - 1788*s^3*x^3*y*z + 
        6192*s^2*w*x^3*y*z + 6740*s*w^2*x^3*y*z - 1960*w^3*x^3*y*z + 
        1206*s^2*x^4*y*z - 3830*s*w*x^4*y*z + 1316*w^2*x^4*y*z - 
        550*s*x^5*y*z - 580*w*x^5*y*z + 128*x^6*y*z - 463*s^5*y^2*z - 
        574*s^4*w*y^2*z + 494*s^3*w^2*y^2*z + 800*s^2*w^3*y^2*z - 
        647*s*w^4*y^2*z - 506*w^5*y^2*z + 1444*s^4*x*y^2*z + 
        4132*s^3*w*x*y^2*z + 1908*s^2*w^2*x*y^2*z + 4444*s*w^3*x*y^2*z + 
        1512*w^4*x*y^2*z - 1234*s^3*x^2*y^2*z - 2616*s^2*w*x^2*y^2*z - 
        3066*s*w^2*x^2*y^2*z - 1132*w^3*x^2*y^2*z - 156*s^2*x^3*y^2*z - 
        68*s*w*x^3*y^2*z - 328*w^2*x^3*y^2*z + 361*s*x^4*y^2*z + 
        406*w*x^4*y^2*z + 48*x^5*y^2*z + 644*s^4*y^3*z - 300*s^3*w*y^3*z - 
        2492*s^2*w^2*y^3*z - 468*s*w^3*y^3*z + 696*w^4*y^3*z - 
        588*s^3*x*y^3*z - 2832*s^2*w*x*y^3*z - 3132*s*w^2*x*y^3*z - 
        520*w^3*x*y^3*z - 532*s^2*x^2*y^3*z + 4564*s*w*x^2*y^3*z - 
        376*w^2*x^2*y^3*z + 188*s*x^3*y^3*z + 168*w*x^3*y^3*z - 
        480*x^4*y^3*z - 591*s^3*y^4*z + 1564*s^2*w*y^4*z + 1701*s*w^2*y^4*z - 
        634*w^3*y^4*z - 558*s^2*x*y^4*z + 926*s*w*x*y^4*z - 644*w^2*x*y^4*z - 
        515*s*x^2*y^4*z - 530*w*x^2*y^4*z + 560*x^3*y^4*z + 382*s^2*y^5*z - 
        638*s*w*y^5*z + 404*w^2*y^5*z + 458*s*x*y^5*z + 476*w*x*y^5*z - 
        192*x^2*y^5*z - 161*s*y^6*z - 166*w*y^6*z - 48*x*y^6*z + 32*y^7*z + 
        85*s^6*z^2 - 297*s^5*w*z^2 + 224*s^4*w^2*z^2 - 58*s^3*w^3*z^2 + 
        301*s^2*w^4*z^2 - 349*s*w^5*z^2 + 94*w^6*z^2 - 261*s^5*x*z^2 + 
        1286*s^4*w*x*z^2 - 2118*s^3*w^2*x*z^2 - 2688*s^2*w^3*x*z^2 + 
        1363*s*w^4*x*z^2 - 270*w^5*x*z^2 + 162*s^4*x^2*z^2 - 
        1334*s^3*w*x^2*z^2 + 5122*s^2*w^2*x^2*z^2 - 1226*s*w^3*x^2*z^2 + 
        156*w^4*x^2*z^2 + 118*s^3*x^3*z^2 - 440*s^2*w*x^3*z^2 - 
        594*s*w^2*x^3*z^2 + 100*w^3*x^3*z^2 + 9*s^2*x^4*z^2 + 
        1031*s*w*x^4*z^2 + 54*w^2*x^4*z^2 - 225*s*x^5*z^2 - 246*w*x^5*z^2 + 
        112*x^6*z^2 - 463*s^5*y*z^2 - 574*s^4*w*y*z^2 + 494*s^3*w^2*y*z^2 + 
        800*s^2*w^3*y*z^2 - 647*s*w^4*y*z^2 - 506*w^5*y*z^2 + 
        1444*s^4*x*y*z^2 + 4132*s^3*w*x*y*z^2 + 1908*s^2*w^2*x*y*z^2 + 
        4444*s*w^3*x*y*z^2 + 1512*w^4*x*y*z^2 - 1234*s^3*x^2*y*z^2 - 
        2616*s^2*w*x^2*y*z^2 - 3066*s*w^2*x^2*y*z^2 - 1132*w^3*x^2*y*z^2 - 
        156*s^2*x^3*y*z^2 - 68*s*w*x^3*y*z^2 - 328*w^2*x^3*y*z^2 + 
        361*s*x^4*y*z^2 + 406*w*x^4*y*z^2 + 48*x^5*y*z^2 + 858*s^4*y^2*z^2 + 
        2674*s^3*w*y^2*z^2 - 534*s^2*w^2*y^2*z^2 + 2830*s*w^3*y^2*z^2 + 
        892*w^4*y^2*z^2 - 3870*s^3*x*y^2*z^2 - 8296*s^2*w*x*y^2*z^2 - 
        7414*s*w^2*x*y^2*z^2 - 4372*w^3*x*y^2*z^2 + 2894*s^2*x^2*y^2*z^2 + 
        3314*s*w*x^2*y^2*z^2 + 2996*w^2*x^2*y^2*z^2 + 1846*s*x^3*y^2*z^2 + 
        1828*w*x^3*y^2*z^2 - 576*x^4*y^2*z^2 - 518*s^3*y^3*z^2 - 
        936*s^2*w*y^3*z^2 - 1086*s*w^2*y^3*z^2 - 484*w^3*y^3*z^2 + 
        3540*s^2*x*y^3*z^2 + 524*s*w*x*y^3*z^2 + 3608*w^2*x*y^3*z^2 - 
        2638*s*x^2*y^3*z^2 - 2644*w*x^2*y^3*z^2 + 352*x^3*y^3*z^2 - 
        143*s^2*y^4*z^2 - 705*s*w*y^4*z^2 - 186*w^2*y^4*z^2 + 
        443*s*x*y^4*z^2 + 434*w*x*y^4*z^2 + 240*x^2*y^4*z^2 + 213*s*y^5*z^2 + 
        222*w*y^5*z^2 - 144*x*y^5*z^2 - 32*y^6*z^2 - 97*s^5*z^3 + 
        414*s^4*w*z^3 + 114*s^3*w^2*z^3 + 96*s^2*w^3*z^3 + 471*s*w^4*z^3 - 
        102*w^5*z^3 + 92*s^4*x*z^3 - 740*s^3*w*x*z^3 + 3148*s^2*w^2*x*z^3 - 
        668*s*w^3*x*z^3 + 88*w^4*x*z^3 + 50*s^3*x^2*z^3 - 712*s^2*w*x^2*z^3 - 
        550*s*w^2*x^2*z^3 + 44*w^3*x^2*z^3 + 92*s^2*x^3*z^3 - 
        252*s*w*x^3*z^3 + 72*w^2*x^3*z^3 - 25*s*x^4*z^3 + 10*w*x^4*z^3 - 
        112*x^5*z^3 + 644*s^4*y*z^3 - 300*s^3*w*y*z^3 - 2492*s^2*w^2*y*z^3 - 
        468*s*w^3*y*z^3 + 696*w^4*y*z^3 - 588*s^3*x*y*z^3 - 
        2832*s^2*w*x*y*z^3 - 3132*s*w^2*x*y*z^3 - 520*w^3*x*y*z^3 - 
        532*s^2*x^2*y*z^3 + 4564*s*w*x^2*y*z^3 - 376*w^2*x^2*y*z^3 + 
        188*s*x^3*y*z^3 + 168*w*x^3*y*z^3 - 480*x^4*y*z^3 - 518*s^3*y^2*z^3 - 
        936*s^2*w*y^2*z^3 - 1086*s*w^2*y^2*z^3 - 484*w^3*y^2*z^3 + 
        3540*s^2*x*y^2*z^3 + 524*s*w*x*y^2*z^3 + 3608*w^2*x*y^2*z^3 - 
        2638*s*x^2*y^2*z^3 - 2644*w*x^2*y^2*z^3 + 352*x^3*y^2*z^3 - 
        284*s^2*y^3*z^3 + 3100*s*w*y^3*z^3 - 232*w^2*y^3*z^3 - 
        1524*s*x*y^3*z^3 - 1528*w*x*y^3*z^3 + 128*x^2*y^3*z^3 - 
        97*s*y^4*z^3 - 102*w*y^4*z^3 + 144*x*y^4*z^3 - 32*y^5*z^3 + 
        15*s^4*z^4 - 461*s^3*w*z^4 - 505*s^2*w^2*z^4 - 499*s*w^3*z^4 + 
        10*w^4*z^4 + 27*s^3*x*z^4 - 444*s^2*w*x*z^4 - 521*s*w^2*x*z^4 + 
        18*w^3*x*z^4 + 45*s^2*x^2*z^4 - 525*s*w*x^2*z^4 + 30*w^2*x^2*z^4 + 
        105*s*x^3*z^4 + 70*w*x^3*z^4 - 591*s^3*y*z^4 + 1564*s^2*w*y*z^4 + 
        1701*s*w^2*y*z^4 - 634*w^3*y*z^4 - 558*s^2*x*y*z^4 + 
        926*s*w*x*y*z^4 - 644*w^2*x*y*z^4 - 515*s*x^2*y*z^4 - 
        530*w*x^2*y*z^4 + 560*x^3*y*z^4 - 143*s^2*y^2*z^4 - 705*s*w*y^2*z^4 - 
        186*w^2*y^2*z^4 + 443*s*x*y^2*z^4 + 434*w*x*y^2*z^4 + 
        240*x^2*y^2*z^4 - 97*s*y^3*z^4 - 102*w*y^3*z^4 + 144*x*y^3*z^4 + 
        80*y^4*z^4 + 85*s^3*z^5 + 396*s^2*w*z^5 + 409*s*w^2*z^5 + 
        94*w^3*z^5 + 90*s^2*x*z^5 + 598*s*w*x*z^5 + 108*w^2*x*z^5 + 
        81*s*x^2*z^5 + 102*w*x^2*z^5 + 112*x^3*z^5 + 382*s^2*y*z^5 - 
        638*s*w*y*z^5 + 404*w^2*y*z^5 + 458*s*x*y*z^5 + 476*w*x*y*z^5 - 
        192*x^2*y*z^5 + 213*s*y^2*z^5 + 222*w*y^2*z^5 - 144*x*y^2*z^5 - 
        32*y^3*z^5 - 97*s^2*z^6 - 207*s*w*z^6 - 102*w^2*z^6 - 139*s*x*z^6 - 
        146*w*x*z^6 - 112*x^2*z^6 - 161*s*y*z^6 - 166*w*y*z^6 - 48*x*y*z^6 - 
        32*y^2*z^6 + 45*s*z^7 + 46*w*z^7 + 48*x*z^7 + 32*y*z^7 - 8*z^8)*A[w])/
      (4*w*OMEGA[s, w, x, y, z]) + 
     ((5*s^8 - 43*s^7*w + 161*s^6*w^2 - 343*s^5*w^3 + 455*s^4*w^4 - 
        385*s^3*w^5 + 203*s^2*w^6 - 61*s*w^7 + 8*w^8 - 27*s^7*x + 
        136*s^6*w*x - 213*s^5*w^2*x - 30*s^4*w^3*x + 475*s^3*w^4*x - 
        588*s^2*w^5*x + 309*s*w^6*x - 62*w^7*x + 63*s^6*x^2 - 153*s^5*w*x^2 + 
        48*s^4*w^2*x^2 - 66*s^3*w^3*x^2 + 495*s^2*w^4*x^2 - 597*s*w^5*x^2 + 
        210*w^6*x^2 - 91*s^5*x^3 + 62*s^4*w*x^3 + 14*s^3*w^2*x^3 - 
        64*s^2*w^3*x^3 + 485*s*w^4*x^3 - 406*w^5*x^3 + 105*s^4*x^4 + 
        67*s^3*w*x^4 + 57*s^2*w^2*x^4 - 15*s*w^3*x^4 + 490*w^4*x^4 - 
        105*s^3*x^5 - 180*s^2*w*x^5 - 249*s*w^2*x^5 - 378*w^3*x^5 + 
        77*s^2*x^6 + 161*s*w*x^6 + 182*w^2*x^6 - 33*s*x^7 - 50*w*x^7 + 
        6*x^8 - 33*s^7*y + 186*s^6*w*y - 387*s^5*w^2*y + 300*s^4*w^3*y + 
        105*s^3*w^4*y - 342*s^2*w^5*y + 219*s*w^6*y - 48*w^7*y + 
        136*s^6*x*y - 690*s^5*w*x*y + 1530*s^4*w^2*x*y - 2036*s^3*w^3*x*y + 
        1788*s^2*w^4*x*y - 954*s*w^5*x*y + 226*w^6*x*y - 203*s^5*x^2*y + 
        688*s^4*w*x^2*y + 150*s^3*w^2*x^2*y - 2116*s^2*w^3*x^2*y + 
        1853*s*w^4*x^2*y - 372*w^5*x^2*y + 74*s^4*x^3*y - 436*s^3*w*x^3*y + 
        96*s^2*w^2*x^3*y - 2188*s*w^3*x^3*y + 150*w^4*x^3*y + 169*s^3*x^4*y + 
        842*s^2*w*x^4*y + 1701*s*w^2*x^4*y + 280*w^3*x^4*y - 268*s^2*x^5*y - 
        794*s*w*x^5*y - 402*w^2*x^5*y + 163*s*x^6*y + 204*w*x^6*y - 
        38*x^7*y + 85*s^6*y^2 - 261*s^5*w*y^2 + 162*s^4*w^2*y^2 + 
        118*s^3*w^3*y^2 + 9*s^2*w^4*y^2 - 225*s*w^5*y^2 + 112*w^6*y^2 - 
        297*s^5*x*y^2 + 1286*s^4*w*x*y^2 - 1334*s^3*w^2*x*y^2 - 
        440*s^2*w^3*x*y^2 + 1031*s*w^4*x*y^2 - 246*w^5*x*y^2 + 
        224*s^4*x^2*y^2 - 2118*s^3*w*x^2*y^2 + 5122*s^2*w^2*x^2*y^2 - 
        594*s*w^3*x^2*y^2 + 54*w^4*x^2*y^2 - 58*s^3*x^3*y^2 - 
        2688*s^2*w*x^3*y^2 - 1226*s*w^2*x^3*y^2 + 100*w^3*x^3*y^2 + 
        301*s^2*x^4*y^2 + 1363*s*w*x^4*y^2 + 156*w^2*x^4*y^2 - 
        349*s*x^5*y^2 - 270*w*x^5*y^2 + 94*x^6*y^2 - 97*s^5*y^3 + 
        92*s^4*w*y^3 + 50*s^3*w^2*y^3 + 92*s^2*w^3*y^3 - 25*s*w^4*y^3 - 
        112*w^5*y^3 + 414*s^4*x*y^3 - 740*s^3*w*x*y^3 - 712*s^2*w^2*x*y^3 - 
        252*s*w^3*x*y^3 + 10*w^4*x*y^3 + 114*s^3*x^2*y^3 + 
        3148*s^2*w*x^2*y^3 - 550*s*w^2*x^2*y^3 + 72*w^3*x^2*y^3 + 
        96*s^2*x^3*y^3 - 668*s*w*x^3*y^3 + 44*w^2*x^3*y^3 + 471*s*x^4*y^3 + 
        88*w*x^4*y^3 - 102*x^5*y^3 + 15*s^4*y^4 + 27*s^3*w*y^4 + 
        45*s^2*w^2*y^4 + 105*s*w^3*y^4 - 461*s^3*x*y^4 - 444*s^2*w*x*y^4 - 
        525*s*w^2*x*y^4 + 70*w^3*x*y^4 - 505*s^2*x^2*y^4 - 521*s*w*x^2*y^4 + 
        30*w^2*x^2*y^4 - 499*s*x^3*y^4 + 18*w*x^3*y^4 + 10*x^4*y^4 + 
        85*s^3*y^5 + 90*s^2*w*y^5 + 81*s*w^2*y^5 + 112*w^3*y^5 + 
        396*s^2*x*y^5 + 598*s*w*x*y^5 + 102*w^2*x*y^5 + 409*s*x^2*y^5 + 
        108*w*x^2*y^5 + 94*x^3*y^5 - 97*s^2*y^6 - 139*s*w*y^6 - 112*w^2*y^6 - 
        207*s*x*y^6 - 146*w*x*y^6 - 102*x^2*y^6 + 45*s*y^7 + 48*w*y^7 + 
        46*x*y^7 - 8*y^8 - 33*s^7*z + 186*s^6*w*z - 387*s^5*w^2*z + 
        300*s^4*w^3*z + 105*s^3*w^4*z - 342*s^2*w^5*z + 219*s*w^6*z - 
        48*w^7*z + 136*s^6*x*z - 690*s^5*w*x*z + 1530*s^4*w^2*x*z - 
        2036*s^3*w^3*x*z + 1788*s^2*w^4*x*z - 954*s*w^5*x*z + 226*w^6*x*z - 
        203*s^5*x^2*z + 688*s^4*w*x^2*z + 150*s^3*w^2*x^2*z - 
        2116*s^2*w^3*x^2*z + 1853*s*w^4*x^2*z - 372*w^5*x^2*z + 
        74*s^4*x^3*z - 436*s^3*w*x^3*z + 96*s^2*w^2*x^3*z - 
        2188*s*w^3*x^3*z + 150*w^4*x^3*z + 169*s^3*x^4*z + 842*s^2*w*x^4*z + 
        1701*s*w^2*x^4*z + 280*w^3*x^4*z - 268*s^2*x^5*z - 794*s*w*x^5*z - 
        402*w^2*x^5*z + 163*s*x^6*z + 204*w*x^6*z - 38*x^7*z + 190*s^6*y*z - 
        894*s^5*w*y*z + 1708*s^4*w^2*y*z - 1788*s^3*w^3*y*z + 
        1206*s^2*w^4*y*z - 550*s*w^5*y*z + 128*w^6*y*z - 22*s^5*x*y*z - 
        1244*s^4*w*x*y*z - 516*s^3*w^2*x*y*z + 6192*s^2*w^3*x*y*z - 
        3830*s*w^4*x*y*z - 580*w^5*x*y*z + 480*s^4*x^2*y*z + 
        1052*s^3*w*x^2*y*z - 7796*s^2*w^2*x^2*y*z + 6740*s*w^3*x^2*y*z + 
        1316*w^4*x^2*y*z - 1180*s^3*x^3*y*z + 1664*s^2*w*x^3*y*z - 
        1020*s*w^2*x^3*y*z - 1960*w^3*x^3*y*z + 270*s^2*x^4*y*z - 
        1390*s*w*x^4*y*z + 1864*w^2*x^4*y*z + 50*s*x^5*y*z - 980*w*x^5*y*z + 
        212*x^6*y*z - 463*s^5*y^2*z + 1444*s^4*w*y^2*z - 1234*s^3*w^2*y^2*z - 
        156*s^2*w^3*y^2*z + 361*s*w^4*y^2*z + 48*w^5*y^2*z - 
        574*s^4*x*y^2*z + 4132*s^3*w*x*y^2*z - 2616*s^2*w^2*x*y^2*z - 
        68*s*w^3*x*y^2*z + 406*w^4*x*y^2*z + 494*s^3*x^2*y^2*z + 
        1908*s^2*w*x^2*y^2*z - 3066*s*w^2*x^2*y^2*z - 328*w^3*x^2*y^2*z + 
        800*s^2*x^3*y^2*z + 4444*s*w*x^3*y^2*z - 1132*w^2*x^3*y^2*z - 
        647*s*x^4*y^2*z + 1512*w*x^4*y^2*z - 506*x^5*y^2*z + 644*s^4*y^3*z - 
        588*s^3*w*y^3*z - 532*s^2*w^2*y^3*z + 188*s*w^3*y^3*z - 
        480*w^4*y^3*z - 300*s^3*x*y^3*z - 2832*s^2*w*x*y^3*z + 
        4564*s*w^2*x*y^3*z + 168*w^3*x*y^3*z - 2492*s^2*x^2*y^3*z - 
        3132*s*w*x^2*y^3*z - 376*w^2*x^2*y^3*z - 468*s*x^3*y^3*z - 
        520*w*x^3*y^3*z + 696*x^4*y^3*z - 591*s^3*y^4*z - 558*s^2*w*y^4*z - 
        515*s*w^2*y^4*z + 560*w^3*y^4*z + 1564*s^2*x*y^4*z + 
        926*s*w*x*y^4*z - 530*w^2*x*y^4*z + 1701*s*x^2*y^4*z - 
        644*w*x^2*y^4*z - 634*x^3*y^4*z + 382*s^2*y^5*z + 458*s*w*y^5*z - 
        192*w^2*y^5*z - 638*s*x*y^5*z + 476*w*x*y^5*z + 404*x^2*y^5*z - 
        161*s*y^6*z - 48*w*y^6*z - 166*x*y^6*z + 32*y^7*z + 85*s^6*z^2 - 
        261*s^5*w*z^2 + 162*s^4*w^2*z^2 + 118*s^3*w^3*z^2 + 9*s^2*w^4*z^2 - 
        225*s*w^5*z^2 + 112*w^6*z^2 - 297*s^5*x*z^2 + 1286*s^4*w*x*z^2 - 
        1334*s^3*w^2*x*z^2 - 440*s^2*w^3*x*z^2 + 1031*s*w^4*x*z^2 - 
        246*w^5*x*z^2 + 224*s^4*x^2*z^2 - 2118*s^3*w*x^2*z^2 + 
        5122*s^2*w^2*x^2*z^2 - 594*s*w^3*x^2*z^2 + 54*w^4*x^2*z^2 - 
        58*s^3*x^3*z^2 - 2688*s^2*w*x^3*z^2 - 1226*s*w^2*x^3*z^2 + 
        100*w^3*x^3*z^2 + 301*s^2*x^4*z^2 + 1363*s*w*x^4*z^2 + 
        156*w^2*x^4*z^2 - 349*s*x^5*z^2 - 270*w*x^5*z^2 + 94*x^6*z^2 - 
        463*s^5*y*z^2 + 1444*s^4*w*y*z^2 - 1234*s^3*w^2*y*z^2 - 
        156*s^2*w^3*y*z^2 + 361*s*w^4*y*z^2 + 48*w^5*y*z^2 - 
        574*s^4*x*y*z^2 + 4132*s^3*w*x*y*z^2 - 2616*s^2*w^2*x*y*z^2 - 
        68*s*w^3*x*y*z^2 + 406*w^4*x*y*z^2 + 494*s^3*x^2*y*z^2 + 
        1908*s^2*w*x^2*y*z^2 - 3066*s*w^2*x^2*y*z^2 - 328*w^3*x^2*y*z^2 + 
        800*s^2*x^3*y*z^2 + 4444*s*w*x^3*y*z^2 - 1132*w^2*x^3*y*z^2 - 
        647*s*x^4*y*z^2 + 1512*w*x^4*y*z^2 - 506*x^5*y*z^2 + 
        858*s^4*y^2*z^2 - 3870*s^3*w*y^2*z^2 + 2894*s^2*w^2*y^2*z^2 + 
        1846*s*w^3*y^2*z^2 - 576*w^4*y^2*z^2 + 2674*s^3*x*y^2*z^2 - 
        8296*s^2*w*x*y^2*z^2 + 3314*s*w^2*x*y^2*z^2 + 1828*w^3*x*y^2*z^2 - 
        534*s^2*x^2*y^2*z^2 - 7414*s*w*x^2*y^2*z^2 + 2996*w^2*x^2*y^2*z^2 + 
        2830*s*x^3*y^2*z^2 - 4372*w*x^3*y^2*z^2 + 892*x^4*y^2*z^2 - 
        518*s^3*y^3*z^2 + 3540*s^2*w*y^3*z^2 - 2638*s*w^2*y^3*z^2 + 
        352*w^3*y^3*z^2 - 936*s^2*x*y^3*z^2 + 524*s*w*x*y^3*z^2 - 
        2644*w^2*x*y^3*z^2 - 1086*s*x^2*y^3*z^2 + 3608*w*x^2*y^3*z^2 - 
        484*x^3*y^3*z^2 - 143*s^2*y^4*z^2 + 443*s*w*y^4*z^2 + 
        240*w^2*y^4*z^2 - 705*s*x*y^4*z^2 + 434*w*x*y^4*z^2 - 
        186*x^2*y^4*z^2 + 213*s*y^5*z^2 - 144*w*y^5*z^2 + 222*x*y^5*z^2 - 
        32*y^6*z^2 - 97*s^5*z^3 + 92*s^4*w*z^3 + 50*s^3*w^2*z^3 + 
        92*s^2*w^3*z^3 - 25*s*w^4*z^3 - 112*w^5*z^3 + 414*s^4*x*z^3 - 
        740*s^3*w*x*z^3 - 712*s^2*w^2*x*z^3 - 252*s*w^3*x*z^3 + 
        10*w^4*x*z^3 + 114*s^3*x^2*z^3 + 3148*s^2*w*x^2*z^3 - 
        550*s*w^2*x^2*z^3 + 72*w^3*x^2*z^3 + 96*s^2*x^3*z^3 - 
        668*s*w*x^3*z^3 + 44*w^2*x^3*z^3 + 471*s*x^4*z^3 + 88*w*x^4*z^3 - 
        102*x^5*z^3 + 644*s^4*y*z^3 - 588*s^3*w*y*z^3 - 532*s^2*w^2*y*z^3 + 
        188*s*w^3*y*z^3 - 480*w^4*y*z^3 - 300*s^3*x*y*z^3 - 
        2832*s^2*w*x*y*z^3 + 4564*s*w^2*x*y*z^3 + 168*w^3*x*y*z^3 - 
        2492*s^2*x^2*y*z^3 - 3132*s*w*x^2*y*z^3 - 376*w^2*x^2*y*z^3 - 
        468*s*x^3*y*z^3 - 520*w*x^3*y*z^3 + 696*x^4*y*z^3 - 518*s^3*y^2*z^3 + 
        3540*s^2*w*y^2*z^3 - 2638*s*w^2*y^2*z^3 + 352*w^3*y^2*z^3 - 
        936*s^2*x*y^2*z^3 + 524*s*w*x*y^2*z^3 - 2644*w^2*x*y^2*z^3 - 
        1086*s*x^2*y^2*z^3 + 3608*w*x^2*y^2*z^3 - 484*x^3*y^2*z^3 - 
        284*s^2*y^3*z^3 - 1524*s*w*y^3*z^3 + 128*w^2*y^3*z^3 + 
        3100*s*x*y^3*z^3 - 1528*w*x*y^3*z^3 - 232*x^2*y^3*z^3 - 
        97*s*y^4*z^3 + 144*w*y^4*z^3 - 102*x*y^4*z^3 - 32*y^5*z^3 + 
        15*s^4*z^4 + 27*s^3*w*z^4 + 45*s^2*w^2*z^4 + 105*s*w^3*z^4 - 
        461*s^3*x*z^4 - 444*s^2*w*x*z^4 - 525*s*w^2*x*z^4 + 70*w^3*x*z^4 - 
        505*s^2*x^2*z^4 - 521*s*w*x^2*z^4 + 30*w^2*x^2*z^4 - 499*s*x^3*z^4 + 
        18*w*x^3*z^4 + 10*x^4*z^4 - 591*s^3*y*z^4 - 558*s^2*w*y*z^4 - 
        515*s*w^2*y*z^4 + 560*w^3*y*z^4 + 1564*s^2*x*y*z^4 + 
        926*s*w*x*y*z^4 - 530*w^2*x*y*z^4 + 1701*s*x^2*y*z^4 - 
        644*w*x^2*y*z^4 - 634*x^3*y*z^4 - 143*s^2*y^2*z^4 + 443*s*w*y^2*z^4 + 
        240*w^2*y^2*z^4 - 705*s*x*y^2*z^4 + 434*w*x*y^2*z^4 - 
        186*x^2*y^2*z^4 - 97*s*y^3*z^4 + 144*w*y^3*z^4 - 102*x*y^3*z^4 + 
        80*y^4*z^4 + 85*s^3*z^5 + 90*s^2*w*z^5 + 81*s*w^2*z^5 + 112*w^3*z^5 + 
        396*s^2*x*z^5 + 598*s*w*x*z^5 + 102*w^2*x*z^5 + 409*s*x^2*z^5 + 
        108*w*x^2*z^5 + 94*x^3*z^5 + 382*s^2*y*z^5 + 458*s*w*y*z^5 - 
        192*w^2*y*z^5 - 638*s*x*y*z^5 + 476*w*x*y*z^5 + 404*x^2*y*z^5 + 
        213*s*y^2*z^5 - 144*w*y^2*z^5 + 222*x*y^2*z^5 - 32*y^3*z^5 - 
        97*s^2*z^6 - 139*s*w*z^6 - 112*w^2*z^6 - 207*s*x*z^6 - 146*w*x*z^6 - 
        102*x^2*z^6 - 161*s*y*z^6 - 48*w*y*z^6 - 166*x*y*z^6 - 32*y^2*z^6 + 
        45*s*z^7 + 48*w*z^7 + 46*x*z^7 + 32*y*z^7 - 8*z^8)*A[x])/
      (4*x*OMEGA[s, w, x, y, z]) - 
     ((s^8 - 9*s^7*w + 35*s^6*w^2 - 77*s^5*w^3 + 105*s^4*w^4 - 91*s^3*w^5 + 
        49*s^2*w^6 - 15*s*w^7 + 2*w^8 - 9*s^7*x + 50*s^6*w*x - 99*s^5*w^2*x + 
        60*s^4*w^3*x + 65*s^3*w^4*x - 126*s^2*w^5*x + 75*s*w^6*x - 16*w^7*x + 
        35*s^6*x^2 - 99*s^5*w*x^2 + 54*s^4*w^2*x^2 + 26*s^3*w^3*x^2 + 
        63*s^2*w^4*x^2 - 135*s*w^5*x^2 + 56*w^6*x^2 - 77*s^5*x^3 + 
        60*s^4*w*x^3 + 26*s^3*w^2*x^3 + 28*s^2*w^3*x^3 + 75*s*w^4*x^3 - 
        112*w^5*x^3 + 105*s^4*x^4 + 65*s^3*w*x^4 + 63*s^2*w^2*x^4 + 
        75*s*w^3*x^4 + 140*w^4*x^4 - 91*s^3*x^5 - 126*s^2*w*x^5 - 
        135*s*w^2*x^5 - 112*w^3*x^5 + 49*s^2*x^6 + 75*s*w*x^6 + 56*w^2*x^6 - 
        15*s*x^7 - 16*w*x^7 + 2*x^8 - 7*s^7*y + 40*s^6*w*y - 81*s^5*w^2*y + 
        50*s^4*w^3*y + 55*s^3*w^4*y - 108*s^2*w^5*y + 65*s*w^6*y - 14*w^7*y + 
        40*s^6*x*y - 198*s^5*w*x*y + 430*s^4*w^2*x*y - 572*s^3*w^3*x*y + 
        516*s^2*w^4*x*y - 286*s*w^5*x*y + 70*w^6*x*y - 81*s^5*x^2*y + 
        430*s^4*w*x^2*y - 374*s^3*w^2*x^2*y - 408*s^2*w^3*x^2*y + 
        559*s*w^4*x^2*y - 126*w^5*x^2*y + 50*s^4*x^3*y - 572*s^3*w*x^3*y - 
        408*s^2*w^2*x^3*y - 676*s*w^3*x^3*y + 70*w^4*x^3*y + 55*s^3*x^4*y + 
        516*s^2*w*x^4*y + 559*s*w^2*x^4*y + 70*w^3*x^4*y - 108*s^2*x^5*y - 
        286*s*w*x^5*y - 126*w^2*x^5*y + 65*s*x^6*y + 70*w*x^6*y - 14*x^7*y + 
        21*s^6*y^2 - 63*s^5*w*y^2 + 36*s^4*w^2*y^2 + 18*s^3*w^3*y^2 + 
        45*s^2*w^4*y^2 - 99*s*w^5*y^2 + 42*w^6*y^2 - 63*s^5*x*y^2 + 
        344*s^4*w*x*y^2 - 306*s^3*w^2*x*y^2 - 340*s^2*w^3*x*y^2 + 
        473*s*w^4*x*y^2 - 108*w^5*x*y^2 + 36*s^4*x^2*y^2 - 
        306*s^3*w*x^2*y^2 + 2510*s^2*w^2*x^2*y^2 - 374*s*w^3*x^2*y^2 + 
        54*w^4*x^2*y^2 + 18*s^3*x^3*y^2 - 340*s^2*w*x^3*y^2 - 
        374*s*w^2*x^3*y^2 + 24*w^3*x^3*y^2 + 45*s^2*x^4*y^2 + 
        473*s*w*x^4*y^2 + 54*w^2*x^4*y^2 - 99*s*x^5*y^2 - 108*w*x^5*y^2 + 
        42*x^6*y^2 - 35*s^5*y^3 + 30*s^4*w*y^3 + 14*s^3*w^2*y^3 + 
        16*s^2*w^3*y^3 + 45*s*w^4*y^3 - 70*w^5*y^3 + 30*s^4*x*y^3 - 
        364*s^3*w*x*y^3 - 272*s^2*w^2*x*y^3 - 468*s*w^3*x*y^3 + 
        50*w^4*x*y^3 + 14*s^3*x^2*y^3 - 272*s^2*w*x^2*y^3 - 
        306*s*w^2*x^2*y^3 + 20*w^3*x^2*y^3 + 16*s^2*x^3*y^3 - 
        468*s*w*x^3*y^3 + 20*w^2*x^3*y^3 + 45*s*x^4*y^3 + 50*w*x^4*y^3 - 
        70*x^5*y^3 + 35*s^4*y^4 + 25*s^3*w*y^4 + 27*s^2*w^2*y^4 + 
        35*s*w^3*y^4 + 70*w^4*y^4 + 25*s^3*x*y^4 + 258*s^2*w*x*y^4 + 
        301*s*w^2*x*y^4 + 40*w^3*x*y^4 + 27*s^2*x^2*y^4 + 301*s*w*x^2*y^4 + 
        36*w^2*x^2*y^4 + 35*s*x^3*y^4 + 40*w*x^3*y^4 + 70*x^4*y^4 - 
        21*s^3*y^5 - 36*s^2*w*y^5 - 45*s*w^2*y^5 - 42*w^3*y^5 - 
        36*s^2*x*y^5 - 110*s*w*x*y^5 - 54*w^2*x*y^5 - 45*s*x^2*y^5 - 
        54*w*x^2*y^5 - 42*x^3*y^5 + 7*s^2*y^6 + 15*s*w*y^6 + 14*w^2*y^6 + 
        15*s*x*y^6 + 20*w*x*y^6 + 14*x^2*y^6 - s*y^7 - 2*w*y^7 - 2*x*y^7 - 
        7*s^7*z + 40*s^6*w*z - 81*s^5*w^2*z + 50*s^4*w^3*z + 55*s^3*w^4*z - 
        108*s^2*w^5*z + 65*s*w^6*z - 14*w^7*z + 40*s^6*x*z - 198*s^5*w*x*z + 
        430*s^4*w^2*x*z - 572*s^3*w^3*x*z + 516*s^2*w^4*x*z - 286*s*w^5*x*z + 
        70*w^6*x*z - 81*s^5*x^2*z + 430*s^4*w*x^2*z - 374*s^3*w^2*x^2*z - 
        408*s^2*w^3*x^2*z + 559*s*w^4*x^2*z - 126*w^5*x^2*z + 50*s^4*x^3*z - 
        572*s^3*w*x^3*z - 408*s^2*w^2*x^3*z - 676*s*w^3*x^3*z + 
        70*w^4*x^3*z + 55*s^3*x^4*z + 516*s^2*w*x^4*z + 559*s*w^2*x^4*z + 
        70*w^3*x^4*z - 108*s^2*x^5*z - 286*s*w*x^5*z - 126*w^2*x^5*z + 
        65*s*x^6*z + 70*w*x^6*z - 14*x^7*z + 30*s^6*y*z - 154*s^5*w*y*z + 
        344*s^4*w^2*y*z - 468*s^3*w^3*y*z + 430*s^2*w^4*y*z - 242*s*w^5*y*z + 
        60*w^6*y*z - 154*s^5*x*y*z - 752*s^4*w*x*y*z + 1044*s^3*w^2*x*y*z + 
        1160*s^2*w^3*x*y*z - 1034*s*w^4*x*y*z - 264*w^5*x*y*z + 
        344*s^4*x^2*y*z + 1044*s^3*w*x^2*y*z - 1900*s^2*w^2*x^2*y*z + 
        1276*s*w^3*x^2*y*z + 516*w^4*x^2*y*z - 468*s^3*x^3*y*z + 
        1160*s^2*w*x^3*y*z + 1276*s*w^2*x^3*y*z - 624*w^3*x^3*y*z + 
        430*s^2*x^4*y*z - 1034*s*w*x^4*y*z + 516*w^2*x^4*y*z - 
        242*s*x^5*y*z - 264*w*x^5*y*z + 60*x^6*y*z - 45*s^5*y^2*z + 
        258*s^4*w*y^2*z - 238*s^3*w^2*y^2*z - 272*s^2*w^3*y^2*z + 
        387*s*w^4*y^2*z - 90*w^5*y^2*z + 258*s^4*x*y^2*z + 
        812*s^3*w*x*y^2*z - 1520*s^2*w^2*x*y^2*z + 1044*s*w^3*x*y^2*z + 
        430*w^4*x*y^2*z - 238*s^3*x^2*y^2*z - 1520*s^2*w*x^2*y^2*z - 
        1710*s*w^2*x^2*y^2*z - 340*w^3*x^2*y^2*z - 272*s^2*x^3*y^2*z + 
        1044*s*w*x^3*y^2*z - 340*w^2*x^3*y^2*z + 387*s*x^4*y^2*z + 
        430*w*x^4*y^2*z - 90*x^5*y^2*z + 20*s^4*y^3*z - 260*s^3*w*y^3*z - 
        204*s^2*w^2*y^3*z - 364*s*w^3*y^3*z + 40*w^4*y^3*z - 
        260*s^3*x*y^3*z + 696*s^2*w*x*y^3*z + 812*s*w^2*x*y^3*z - 
        416*w^3*x*y^3*z - 204*s^2*x^2*y^3*z + 812*s*w*x^2*y^3*z - 
        272*w^2*x^2*y^3*z - 364*s*x^3*y^3*z - 416*w*x^3*y^3*z + 
        40*x^4*y^3*z + 15*s^3*y^4*z + 172*s^2*w*y^4*z + 215*s*w^2*y^4*z + 
        30*w^3*y^4*z + 172*s^2*x*y^4*z - 470*s*w*x*y^4*z + 258*w^2*x*y^4*z + 
        215*s*x^2*y^4*z + 258*w*x^2*y^4*z + 30*x^3*y^4*z - 18*s^2*y^5*z - 
        66*s*w*y^5*z - 36*w^2*y^5*z - 66*s*x*y^5*z - 88*w*x*y^5*z - 
        36*x^2*y^5*z + 5*s*y^6*z + 10*w*y^6*z + 10*x*y^6*z + 21*s^6*z^2 - 
        63*s^5*w*z^2 + 36*s^4*w^2*z^2 + 18*s^3*w^3*z^2 + 45*s^2*w^4*z^2 - 
        99*s*w^5*z^2 + 42*w^6*z^2 - 63*s^5*x*z^2 + 344*s^4*w*x*z^2 - 
        306*s^3*w^2*x*z^2 - 340*s^2*w^3*x*z^2 + 473*s*w^4*x*z^2 - 
        108*w^5*x*z^2 + 36*s^4*x^2*z^2 - 306*s^3*w*x^2*z^2 + 
        2510*s^2*w^2*x^2*z^2 - 374*s*w^3*x^2*z^2 + 54*w^4*x^2*z^2 + 
        18*s^3*x^3*z^2 - 340*s^2*w*x^3*z^2 - 374*s*w^2*x^3*z^2 + 
        24*w^3*x^3*z^2 + 45*s^2*x^4*z^2 + 473*s*w*x^4*z^2 + 54*w^2*x^4*z^2 - 
        99*s*x^5*z^2 - 108*w*x^5*z^2 + 42*x^6*z^2 - 45*s^5*y*z^2 + 
        258*s^4*w*y*z^2 - 238*s^3*w^2*y*z^2 - 272*s^2*w^3*y*z^2 + 
        387*s*w^4*y*z^2 - 90*w^5*y*z^2 + 258*s^4*x*y*z^2 + 
        812*s^3*w*x*y*z^2 - 1520*s^2*w^2*x*y*z^2 + 1044*s*w^3*x*y*z^2 + 
        430*w^4*x*y*z^2 - 238*s^3*x^2*y*z^2 - 1520*s^2*w*x^2*y*z^2 - 
        1710*s*w^2*x^2*y*z^2 - 340*w^3*x^2*y*z^2 - 272*s^2*x^3*y*z^2 + 
        1044*s*w*x^3*y*z^2 - 340*w^2*x^3*y*z^2 + 387*s*x^4*y*z^2 + 
        430*w*x^4*y*z^2 - 90*x^5*y*z^2 + 18*s^4*y^2*z^2 - 170*s^3*w*y^2*z^2 + 
        1506*s^2*w^2*y^2*z^2 - 238*s*w^3*y^2*z^2 + 36*w^4*y^2*z^2 - 
        170*s^3*x*y^2*z^2 - 1140*s^2*w*x*y^2*z^2 - 1330*s*w^2*x*y^2*z^2 - 
        272*w^3*x*y^2*z^2 + 1506*s^2*x^2*y^2*z^2 - 1330*s*w*x^2*y^2*z^2 + 
        2008*w^2*x^2*y^2*z^2 - 238*s*x^3*y^2*z^2 - 272*w*x^3*y^2*z^2 + 
        36*x^4*y^2*z^2 + 6*s^3*y^3*z^2 - 136*s^2*w*y^3*z^2 - 
        170*s*w^2*y^3*z^2 + 12*w^3*y^3*z^2 - 136*s^2*x*y^3*z^2 + 
        580*s*w*x*y^3*z^2 - 204*w^2*x*y^3*z^2 - 170*s*x^2*y^3*z^2 - 
        204*w*x^2*y^3*z^2 + 12*x^3*y^3*z^2 + 9*s^2*y^4*z^2 + 
        129*s*w*y^4*z^2 + 18*w^2*y^4*z^2 + 129*s*x*y^4*z^2 + 
        172*w*x*y^4*z^2 + 18*x^2*y^4*z^2 - 9*s*y^5*z^2 - 18*w*y^5*z^2 - 
        18*x*y^5*z^2 - 35*s^5*z^3 + 30*s^4*w*z^3 + 14*s^3*w^2*z^3 + 
        16*s^2*w^3*z^3 + 45*s*w^4*z^3 - 70*w^5*z^3 + 30*s^4*x*z^3 - 
        364*s^3*w*x*z^3 - 272*s^2*w^2*x*z^3 - 468*s*w^3*x*z^3 + 
        50*w^4*x*z^3 + 14*s^3*x^2*z^3 - 272*s^2*w*x^2*z^3 - 
        306*s*w^2*x^2*z^3 + 20*w^3*x^2*z^3 + 16*s^2*x^3*z^3 - 
        468*s*w*x^3*z^3 + 20*w^2*x^3*z^3 + 45*s*x^4*z^3 + 50*w*x^4*z^3 - 
        70*x^5*z^3 + 20*s^4*y*z^3 - 260*s^3*w*y*z^3 - 204*s^2*w^2*y*z^3 - 
        364*s*w^3*y*z^3 + 40*w^4*y*z^3 - 260*s^3*x*y*z^3 + 
        696*s^2*w*x*y*z^3 + 812*s*w^2*x*y*z^3 - 416*w^3*x*y*z^3 - 
        204*s^2*x^2*y*z^3 + 812*s*w*x^2*y*z^3 - 272*w^2*x^2*y*z^3 - 
        364*s*x^3*y*z^3 - 416*w*x^3*y*z^3 + 40*x^4*y*z^3 + 6*s^3*y^2*z^3 - 
        136*s^2*w*y^2*z^3 - 170*s*w^2*y^2*z^3 + 12*w^3*y^2*z^3 - 
        136*s^2*x*y^2*z^3 + 580*s*w*x*y^2*z^3 - 204*w^2*x*y^2*z^3 - 
        170*s*x^2*y^2*z^3 - 204*w*x^2*y^2*z^3 + 12*x^3*y^2*z^3 + 
        4*s^2*y^3*z^3 - 156*s*w*y^3*z^3 + 8*w^2*y^3*z^3 - 156*s*x*y^3*z^3 - 
        208*w*x*y^3*z^3 + 8*x^2*y^3*z^3 + 5*s*y^4*z^3 + 10*w*y^4*z^3 + 
        10*x*y^4*z^3 + 35*s^4*z^4 + 25*s^3*w*z^4 + 27*s^2*w^2*z^4 + 
        35*s*w^3*z^4 + 70*w^4*z^4 + 25*s^3*x*z^4 + 258*s^2*w*x*z^4 + 
        301*s*w^2*x*z^4 + 40*w^3*x*z^4 + 27*s^2*x^2*z^4 + 301*s*w*x^2*z^4 + 
        36*w^2*x^2*z^4 + 35*s*x^3*z^4 + 40*w*x^3*z^4 + 70*x^4*z^4 + 
        15*s^3*y*z^4 + 172*s^2*w*y*z^4 + 215*s*w^2*y*z^4 + 30*w^3*y*z^4 + 
        172*s^2*x*y*z^4 - 470*s*w*x*y*z^4 + 258*w^2*x*y*z^4 + 
        215*s*x^2*y*z^4 + 258*w*x^2*y*z^4 + 30*x^3*y*z^4 + 9*s^2*y^2*z^4 + 
        129*s*w*y^2*z^4 + 18*w^2*y^2*z^4 + 129*s*x*y^2*z^4 + 
        172*w*x*y^2*z^4 + 18*x^2*y^2*z^4 + 5*s*y^3*z^4 + 10*w*y^3*z^4 + 
        10*x*y^3*z^4 - 21*s^3*z^5 - 36*s^2*w*z^5 - 45*s*w^2*z^5 - 
        42*w^3*z^5 - 36*s^2*x*z^5 - 110*s*w*x*z^5 - 54*w^2*x*z^5 - 
        45*s*x^2*z^5 - 54*w*x^2*z^5 - 42*x^3*z^5 - 18*s^2*y*z^5 - 
        66*s*w*y*z^5 - 36*w^2*y*z^5 - 66*s*x*y*z^5 - 88*w*x*y*z^5 - 
        36*x^2*y*z^5 - 9*s*y^2*z^5 - 18*w*y^2*z^5 - 18*x*y^2*z^5 + 
        7*s^2*z^6 + 15*s*w*z^6 + 14*w^2*z^6 + 15*s*x*z^6 + 20*w*x*z^6 + 
        14*x^2*z^6 + 5*s*y*z^6 + 10*w*y*z^6 + 10*x*y*z^6 - s*z^7 - 2*w*z^7 - 
        2*x*z^7)*A[w]*A[x])/(w*x*OMEGA[s, w, x, y, z]) + 
     ((11*s^7 - 70*s^6*w + 177*s^5*w^2 - 220*s^4*w^3 + 125*s^3*w^4 - 
        6*s^2*w^5 - 25*s*w^6 + 8*w^7 - 70*s^6*x + 302*s^5*w*x - 
        452*s^4*w^2*x + 284*s^3*w^3*x - 110*s^2*w^4*x + 86*s*w^5*x - 
        40*w^6*x + 177*s^5*x^2 - 452*s^4*w*x^2 + 206*s^3*w^2*x^2 + 
        116*s^2*w^3*x^2 - 119*s*w^4*x^2 + 72*w^5*x^2 - 220*s^4*x^3 + 
        284*s^3*w*x^3 + 116*s^2*w^2*x^3 + 116*s*w^3*x^3 - 40*w^4*x^3 + 
        125*s^3*x^4 - 110*s^2*w*x^4 - 119*s*w^2*x^4 - 40*w^3*x^4 - 
        6*s^2*x^5 + 86*s*w*x^5 + 72*w^2*x^5 - 25*s*x^6 - 40*w*x^6 + 8*x^7 - 
        44*s^6*y + 154*s^5*w*y - 134*s^4*w^2*y - 28*s^3*w^3*y + 8*s^2*w^4*y + 
        98*s*w^5*y - 54*w^6*y + 154*s^5*x*y - 916*s^4*w*x*y + 
        1468*s^3*w^2*x*y - 288*s^2*w^3*x*y - 550*s*w^4*x*y + 132*w^5*x*y - 
        134*s^4*x^2*y + 1468*s^3*w*x^2*y - 2512*s^2*w^2*x^2*y + 
        452*s*w^3*x^2*y - 42*w^4*x^2*y - 28*s^3*x^3*y - 288*s^2*w*x^3*y + 
        452*s*w^2*x^3*y - 72*w^3*x^3*y + 8*s^2*x^4*y - 550*s*w*x^4*y - 
        42*w^2*x^4*y + 98*s*x^5*y + 132*w*x^5*y - 54*x^6*y + 61*s^5*y^2 - 
        96*s^4*w*y^2 + 6*s^3*w^2*y^2 - 4*s^2*w^3*y^2 - 123*s*w^4*y^2 + 
        156*w^5*y^2 - 96*s^4*x*y^2 + 84*s^3*w*x*y^2 - 284*s^2*w^2*x*y^2 + 
        1148*s*w^3*x*y^2 - 84*w^4*x*y^2 + 6*s^3*x^2*y^2 - 284*s^2*w*x^2*y^2 + 
        1022*s*w^2*x^2*y^2 - 72*w^3*x^2*y^2 - 4*s^2*x^3*y^2 + 
        1148*s*w*x^3*y^2 - 72*w^2*x^3*y^2 - 123*s*x^4*y^2 - 84*w*x^4*y^2 + 
        156*x^5*y^2 - 30*s^4*y^3 + 20*s^3*w*y^3 - 8*s^2*w^2*y^3 + 
        12*s*w^3*y^3 - 250*w^4*y^3 + 20*s^3*x*y^3 + 272*s^2*w*x*y^3 - 
        1068*s*w^2*x*y^3 - 184*w^3*x*y^3 - 8*s^2*x^2*y^3 - 1068*s*w*x^2*y^3 - 
        156*w^2*x^2*y^3 + 12*s*x^3*y^3 - 184*w*x^3*y^3 - 250*x^4*y^3 + 
        5*s^3*y^4 + 26*s^2*w*y^4 + 97*s*w^2*y^4 + 240*w^3*y^4 + 
        26*s^2*x*y^4 + 462*s*w*x*y^4 + 336*w^2*x*y^4 + 97*s*x^2*y^4 + 
        336*w*x^2*y^4 + 240*x^3*y^4 - 16*s^2*y^5 - 78*s*w*y^5 - 138*w^2*y^5 - 
        78*s*x*y^5 - 204*w*x*y^5 - 138*x^2*y^5 + 19*s*y^6 + 44*w*y^6 + 
        44*x*y^6 - 6*y^7 + 14*s^6*z + 90*s^5*w*z - 604*s^4*w^2*z + 
        1140*s^3*w^3*z - 906*s^2*w^4*z + 274*s*w^5*z - 8*w^6*z + 90*s^5*x*z + 
        184*s^4*w*x*z - 596*s^3*w^2*x*z - 120*s^2*w^3*x*z + 458*s*w^4*x*z - 
        16*w^5*x*z - 604*s^4*x^2*z - 596*s^3*w*x^2*z + 1028*s^2*w^2*x^2*z - 
        732*s*w^3*x^2*z + 136*w^4*x^2*z + 1140*s^3*x^3*z - 120*s^2*w*x^3*z - 
        732*s*w^2*x^3*z - 224*w^3*x^3*z - 906*s^2*x^4*z + 458*s*w*x^4*z + 
        136*w^2*x^4*z + 274*s*x^5*z - 16*w*x^5*z - 8*x^6*z + 62*s^5*y*z + 
        4*s^4*w*y*z - 684*s^3*w^2*y*z + 736*s^2*w^3*y*z - 130*s*w^4*y*z + 
        12*w^5*y*z + 4*s^4*x*y*z - 104*s^3*w*x*y*z + 1824*s^2*w^2*x*y*z - 
        920*s*w^3*x*y*z - 292*w^4*x*y*z - 684*s^3*x^2*y*z + 
        1824*s^2*w*x^2*y*z + 52*s*w^2*x^2*y*z + 280*w^3*x^2*y*z + 
        736*s^2*x^3*y*z - 920*s*w*x^3*y*z + 280*w^2*x^3*y*z - 130*s*x^4*y*z - 
        292*w*x^4*y*z + 12*x^5*y*z - 144*s^4*y^2*z + 604*s^3*w*y^2*z + 
        492*s^2*w^2*y^2*z - 748*s*w^3*y^2*z + 52*w^4*y^2*z + 
        604*s^3*x*y^2*z - 1688*s^2*w*x*y^2*z - 1012*s*w^2*x*y^2*z + 
        1008*w^3*x*y^2*z + 492*s^2*x^2*y^2*z - 1012*s*w*x^2*y^2*z + 
        952*w^2*x^2*y^2*z - 748*s*x^3*y^2*z + 1008*w*x^3*y^2*z + 
        52*x^4*y^2*z - 100*s^3*y^3*z - 784*s^2*w*y^3*z + 604*s*w^2*y^3*z - 
        168*w^3*y^3*z - 784*s^2*x*y^3*z + 1032*s*w*x*y^3*z - 
        1176*w^2*x*y^3*z + 604*s*x^2*y^3*z - 1176*w*x^2*y^3*z - 
        168*x^3*y^3*z + 334*s^2*y^4*z + 186*s*w*y^4*z + 192*w^2*y^4*z + 
        186*s*x*y^4*z + 576*w*x*y^4*z + 192*x^2*y^4*z - 186*s*y^5*z - 
        100*w*y^5*z - 100*x*y^5*z + 20*y^6*z - 283*s^5*z^2 + 332*s^4*w*z^2 + 
        294*s^3*w^2*z^2 + 68*s^2*w^3*z^2 - 355*s*w^4*z^2 - 56*w^5*z^2 + 
        332*s^4*x*z^2 + 20*s^3*w*x*z^2 + 476*s^2*w^2*x*z^2 - 
        100*s*w^3*x*z^2 + 40*w^4*x*z^2 + 294*s^3*x^2*z^2 + 
        476*s^2*w*x^2*z^2 - 114*s*w^2*x^2*z^2 + 16*w^3*x^2*z^2 + 
        68*s^2*x^3*z^2 - 100*s*w*x^3*z^2 + 16*w^2*x^3*z^2 - 355*s*x^4*z^2 + 
        40*w*x^4*z^2 - 56*x^5*z^2 - 30*s^4*y*z^2 - 532*s^3*w*y*z^2 - 
        720*s^2*w^2*y*z^2 + 1428*s*w^3*y*z^2 + 110*w^4*y*z^2 - 
        532*s^3*x*y*z^2 - 736*s^2*w*x*y*z^2 + 1420*s*w^2*x*y*z^2 - 
        1240*w^3*x*y*z^2 - 720*s^2*x^2*y*z^2 + 1420*s*w*x^2*y*z^2 - 
        812*w^2*x^2*y*z^2 + 1428*s*x^3*y*z^2 - 1240*w*x^3*y*z^2 + 
        110*x^4*y*z^2 + 190*s^3*y^2*z^2 + 1012*s^2*w*y^2*z^2 - 
        1002*s*w^2*y^2*z^2 - 40*w^3*y^2*z^2 + 1012*s^2*x*y^2*z^2 - 
        460*s*w*x*y^2*z^2 + 616*w^2*x*y^2*z^2 - 1002*s*x^2*y^2*z^2 + 
        616*w*x^2*y^2*z^2 - 40*x^3*y^2*z^2 - 488*s^2*y^3*z^2 - 
        796*s*w*y^3*z^2 - 12*w^2*y^3*z^2 - 796*s*x*y^3*z^2 + 
        216*w*x*y^3*z^2 - 12*x^2*y^3*z^2 + 597*s*y^4*z^2 - 16*w*y^4*z^2 - 
        16*x*y^4*z^2 + 14*y^5*z^2 + 748*s^4*z^3 - 732*s^3*w*z^3 - 
        84*s^2*w^2*z^3 - 308*s*w^3*z^3 + 120*w^4*z^3 - 732*s^3*x*z^3 - 
        792*s^2*w*x*z^3 + 276*s*w^2*x*z^3 + 288*w^3*x*z^3 - 84*s^2*x^2*z^3 + 
        276*s*w*x^2*z^3 + 208*w^2*x^2*z^3 - 308*s*x^3*z^3 + 288*w*x^3*z^3 + 
        120*x^4*z^3 + 220*s^3*y*z^3 + 224*s^2*w*y*z^3 - 900*s*w^2*y*z^3 + 
        8*w^3*y*z^3 + 224*s^2*x*y*z^3 + 456*s*w*x*y*z^3 + 568*w^2*x*y*z^3 - 
        900*s*x^2*y*z^3 + 568*w*x^2*y*z^3 + 8*x^3*y*z^3 + 36*s^2*y^2*z^3 + 
        1348*s*w*y^2*z^3 + 40*w^2*y^2*z^3 + 1348*s*x*y^2*z^3 - 
        1616*w*x*y^2*z^3 + 40*x^2*y^2*z^3 - 844*s*y^3*z^3 + 120*w*y^3*z^3 + 
        120*x*y^3*z^3 - 160*y^4*z^3 - 827*s^3*z^4 + 546*s^2*w*z^4 + 
        689*s*w^2*z^4 - 40*w^3*z^4 + 546*s^2*x*z^4 - 466*s*w*x*z^4 - 
        344*w^2*x*z^4 + 689*s*x^2*z^4 - 344*w*x^2*z^4 - 40*x^3*z^4 - 
        248*s^2*y*z^4 - 406*s*w*y*z^4 + 6*w^2*y*z^4 - 406*s*x*y*z^4 + 
        1044*w*x*y*z^4 + 6*x^2*y*z^4 + 525*s*y^2*z^4 + 76*w*y^2*z^4 + 
        76*x*y^2*z^4 + 310*y^3*z^4 + 382*s^2*z^5 - 254*s*w*z^5 - 88*w^2*z^5 - 
        254*s*x*z^5 - 16*w*x*z^5 - 88*x^2*z^5 - 90*s*y*z^5 - 212*w*y*z^5 - 
        212*x*y*z^5 - 284*y^2*z^5 - 21*s*z^6 + 88*w*z^6 + 88*x*z^6 + 
        130*y*z^6 - 24*z^7)*A[y])/(2*OMEGA[s, w, x, y, z]) + 
     (2*(3*s^6*w - 14*s^5*w^2 + 25*s^4*w^3 - 20*s^3*w^4 + 5*s^2*w^5 + 
        2*s*w^6 - w^7 - s^6*x - 16*s^5*w*x + 47*s^4*w^2*x - 40*s^3*w^3*x + 
        13*s^2*w^4*x - 8*s*w^5*x + 5*w^6*x + 6*s^5*x^2 + 39*s^4*w*x^2 - 
        32*s^3*w^2*x^2 - 22*s^2*w^3*x^2 + 18*s*w^4*x^2 - 9*w^5*x^2 - 
        15*s^4*x^3 - 56*s^3*w*x^3 - 30*s^2*w^2*x^3 - 32*s*w^3*x^3 + 
        5*w^4*x^3 + 20*s^3*x^4 + 49*s^2*w*x^4 + 38*s*w^2*x^4 + 5*w^3*x^4 - 
        15*s^2*x^5 - 24*s*w*x^5 - 9*w^2*x^5 + 6*s*x^6 + 5*w*x^6 - x^7 + 
        s^6*y - 12*s^5*w*y + 13*s^4*w^2*y + 16*s^3*w^3*y - 21*s^2*w^4*y - 
        4*s*w^5*y + 7*w^6*y + 30*s^4*w*x*y - 168*s^3*w^2*x*y + 
        100*s^2*w^3*x*y + 56*s*w^4*x*y - 18*w^5*x*y - 3*s^4*x^2*y + 
        32*s^3*w*x^2*y + 402*s^2*w^2*x^2*y - 56*s*w^3*x^2*y + 9*w^4*x^2*y - 
        8*s^3*x^3*y - 124*s^2*w*x^3*y - 64*s*w^2*x^3*y + 4*w^3*x^3*y + 
        27*s^2*x^4*y + 92*s*w*x^4*y + 9*w^2*x^4*y - 24*s*x^5*y - 18*w*x^5*y + 
        7*x^6*y - 6*s^5*y^2 + 11*s^4*w*y^2 + 8*s^3*w^2*y^2 + 18*s^2*w^3*y^2 - 
        10*s*w^4*y^2 - 21*w^5*y^2 + 3*s^4*x*y^2 - 56*s^3*w*x*y^2 - 
        202*s^2*w^2*x*y^2 - 144*s*w^3*x*y^2 + 15*w^4*x*y^2 - 
        2*s^2*w*x^2*y^2 - 100*s*w^2*x^2*y^2 + 6*w^3*x^2*y^2 - 6*s^2*x^3*y^2 - 
        160*s*w*x^3*y^2 + 6*w^2*x^3*y^2 + 30*s*x^4*y^2 + 15*w*x^4*y^2 - 
        21*x^5*y^2 + 15*s^4*y^3 + 16*s^3*w*y^3 + 22*s^2*w^2*y^3 + 
        40*s*w^3*y^3 + 35*w^4*y^3 + 8*s^3*x*y^3 + 116*s^2*w*x*y^3 + 
        176*s*w^2*x*y^3 + 20*w^3*x*y^3 + 6*s^2*x^2*y^3 + 168*s*w*x^2*y^3 + 
        18*w^2*x^2*y^3 + 20*w*x^3*y^3 + 35*x^4*y^3 - 20*s^3*y^4 - 
        39*s^2*w*y^4 - 50*s*w^2*y^4 - 35*w^3*y^4 - 27*s^2*x*y^4 - 
        104*s*w*x*y^4 - 45*w^2*x*y^4 - 30*s*x^2*y^4 - 45*w*x^2*y^4 - 
        35*x^3*y^4 + 15*s^2*y^5 + 28*s*w*y^5 + 21*w^2*y^5 + 24*s*x*y^5 + 
        30*w*x*y^5 + 21*x^2*y^5 - 6*s*y^6 - 7*w*y^6 - 7*x*y^6 + y^7 - 
        3*s^6*z + 61*s^4*w^2*z - 152*s^3*w^3*z + 135*s^2*w^4*z - 40*s*w^5*z - 
        w^6*z + 12*s^5*x*z - 90*s^4*w*x*z + 160*s^3*w^2*x*z + 
        36*s^2*w^3*x*z - 124*s*w^4*x*z + 6*w^5*x*z - 11*s^4*x^2*z + 
        136*s^3*w*x^2*z - 54*s^2*w^2*x^2*z + 320*s*w^3*x^2*z - 7*w^4*x^2*z - 
        16*s^3*x^3*z - 28*s^2*w*x^3*z - 136*s*w^2*x^3*z - 12*w^3*x^3*z + 
        39*s^2*x^4*z + 8*s*w*x^4*z + 33*w^2*x^4*z - 28*s*x^5*z - 26*w*x^5*z + 
        7*x^6*z + 16*s^5*y*z + 90*s^4*w*y*z - 24*s^3*w^2*y*z - 
        148*s^2*w^3*y*z + 56*s*w^4*y*z + 10*w^5*y*z - 30*s^4*x*y*z - 
        268*s^2*w^2*x*y*z + 16*s*w^3*x*y*z + 26*w^4*x*y*z + 56*s^3*x^2*y*z - 
        364*s^2*w*x^2*y*z - 224*s*w^2*x^2*y*z - 44*w^3*x^2*y*z - 
        116*s^2*x^3*y*z + 304*s*w*x^3*y*z - 60*w^2*x^3*y*z + 104*s*x^4*y*z + 
        98*w*x^4*y*z - 30*x^5*y*z - 39*s^4*y^2*z - 136*s^3*w*y^2*z + 
        34*s^2*w^2*y^2*z + 48*s*w^3*y^2*z - 35*w^4*y^2*z - 32*s^3*x*y^2*z + 
        364*s^2*w*x*y^2*z + 504*s*w^2*x*y^2*z - 132*w^3*x*y^2*z + 
        2*s^2*x^2*y^2*z - 98*w^2*x^2*y^2*z - 168*s*x^3*y^2*z - 
        164*w*x^3*y^2*z + 45*x^4*y^2*z + 56*s^3*y^3*z + 28*s^2*w*y^3*z - 
        80*s*w^2*y^3*z + 60*w^3*y^3*z + 124*s^2*x*y^3*z - 304*s*w*x*y^3*z + 
        180*w^2*x*y^3*z + 160*s*x^2*y^3*z + 164*w*x^2*y^3*z - 20*x^3*y^3*z - 
        49*s^2*y^4*z - 8*s*w*y^4*z - 55*w^2*y^4*z - 92*s*x*y^4*z - 
        98*w*x*y^4*z - 15*x^2*y^4*z + 24*s*y^5*z + 26*w*y^5*z + 18*x*y^5*z - 
        5*y^6*z + 14*s^5*z^2 - 61*s^4*w*z^2 - 46*s^2*w^3*z^2 + 74*s*w^4*z^2 + 
        19*w^5*z^2 - 13*s^4*x*z^2 + 24*s^3*w*x*z^2 - 346*s^2*w^2*x*z^2 - 
        32*s*w^3*x*z^2 - 17*w^4*x*z^2 - 8*s^3*x^2*z^2 - 34*s^2*w*x^2*z^2 - 
        44*s*w^2*x^2*z^2 - 10*w^3*x^2*z^2 - 22*s^2*x^3*z^2 + 80*s*w*x^3*z^2 - 
        26*w^2*x^3*z^2 + 50*s*x^4*z^2 + 55*w*x^4*z^2 - 21*x^5*z^2 - 
        47*s^4*y*z^2 - 160*s^3*w*y*z^2 + 346*s^2*w^2*y*z^2 - 
        216*s*w^3*y*z^2 - 51*w^4*y*z^2 + 168*s^3*x*y*z^2 + 
        268*s^2*w*x*y*z^2 + 268*w^3*x*y*z^2 + 202*s^2*x^2*y*z^2 - 
        504*s*w*x^2*y*z^2 + 302*w^2*x^2*y*z^2 - 176*s*x^3*y*z^2 - 
        180*w*x^3*y*z^2 + 45*x^4*y*z^2 + 32*s^3*y^2*z^2 + 54*s^2*w*y^2*z^2 + 
        44*s*w^2*y^2*z^2 + 30*w^3*y^2*z^2 - 402*s^2*x*y^2*z^2 + 
        224*s*w*x*y^2*z^2 - 302*w^2*x*y^2*z^2 + 100*s*x^2*y^2*z^2 + 
        98*w*x^2*y^2*z^2 - 18*x^3*y^2*z^2 + 30*s^2*y^3*z^2 + 
        136*s*w*y^3*z^2 + 26*w^2*y^3*z^2 + 64*s*x*y^3*z^2 + 60*w*x*y^3*z^2 - 
        6*x^2*y^3*z^2 - 38*s*y^4*z^2 - 33*w*y^4*z^2 - 9*x*y^4*z^2 + 
        9*y^5*z^2 - 25*s^4*z^3 + 152*s^3*w*z^3 + 46*s^2*w^2*z^3 - 
        45*w^4*z^3 - 16*s^3*x*z^3 + 148*s^2*w*x*z^3 + 216*s*w^2*x*z^3 - 
        28*w^3*x*z^3 - 18*s^2*x^2*z^3 - 48*s*w*x^2*z^3 - 30*w^2*x^2*z^3 - 
        40*s*x^3*z^3 - 60*w*x^3*z^3 + 35*x^4*z^3 + 40*s^3*y*z^3 - 
        36*s^2*w*y*z^3 + 32*s*w^2*y*z^3 + 28*w^3*y*z^3 - 100*s^2*x*y*z^3 - 
        16*s*w*x*y*z^3 - 268*w^2*x*y*z^3 + 144*s*x^2*y*z^3 + 
        132*w*x^2*y*z^3 - 20*x^3*y*z^3 + 22*s^2*y^2*z^3 - 320*s*w*y^2*z^3 + 
        10*w^2*y^2*z^3 + 56*s*x*y^2*z^3 + 44*w*x*y^2*z^3 - 6*x^2*y^2*z^3 + 
        32*s*y^3*z^3 + 12*w*y^3*z^3 - 4*x*y^3*z^3 - 5*y^4*z^3 + 20*s^3*z^4 - 
        135*s^2*w*z^4 - 74*s*w^2*z^4 + 45*w^3*z^4 + 21*s^2*x*z^4 - 
        56*s*w*x*z^4 + 51*w^2*x*z^4 + 10*s*x^2*z^4 + 35*w*x^2*z^4 - 
        35*x^3*z^4 - 13*s^2*y*z^4 + 124*s*w*y*z^4 + 17*w^2*y*z^4 - 
        56*s*x*y*z^4 - 26*w*x*y*z^4 - 15*x^2*y*z^4 - 18*s*y^2*z^4 + 
        7*w*y^2*z^4 - 9*x*y^2*z^4 - 5*y^3*z^4 - 5*s^2*z^5 + 40*s*w*z^5 - 
        19*w^2*z^5 + 4*s*x*z^5 - 10*w*x*z^5 + 21*x^2*z^5 + 8*s*y*z^5 - 
        6*w*y*z^5 + 18*x*y*z^5 + 9*y^2*z^5 - 2*s*z^6 + w*z^6 - 7*x*z^6 - 
        5*y*z^6 + z^7)*A[w]*A[y])/(w*OMEGA[s, w, x, y, z]) - 
     (2*(s^6*w - 6*s^5*w^2 + 15*s^4*w^3 - 20*s^3*w^4 + 15*s^2*w^5 - 6*s*w^6 + 
        w^7 - 3*s^6*x + 16*s^5*w*x - 39*s^4*w^2*x + 56*s^3*w^3*x - 
        49*s^2*w^4*x + 24*s*w^5*x - 5*w^6*x + 14*s^5*x^2 - 47*s^4*w*x^2 + 
        32*s^3*w^2*x^2 + 30*s^2*w^3*x^2 - 38*s*w^4*x^2 + 9*w^5*x^2 - 
        25*s^4*x^3 + 40*s^3*w*x^3 + 22*s^2*w^2*x^3 + 32*s*w^3*x^3 - 
        5*w^4*x^3 + 20*s^3*x^4 - 13*s^2*w*x^4 - 18*s*w^2*x^4 - 5*w^3*x^4 - 
        5*s^2*x^5 + 8*s*w*x^5 + 9*w^2*x^5 - 2*s*x^6 - 5*w*x^6 + x^7 - s^6*y + 
        3*s^4*w^2*y + 8*s^3*w^3*y - 27*s^2*w^4*y + 24*s*w^5*y - 7*w^6*y + 
        12*s^5*x*y - 30*s^4*w*x*y - 32*s^3*w^2*x*y + 124*s^2*w^3*x*y - 
        92*s*w^4*x*y + 18*w^5*x*y - 13*s^4*x^2*y + 168*s^3*w*x^2*y - 
        402*s^2*w^2*x^2*y + 64*s*w^3*x^2*y - 9*w^4*x^2*y - 16*s^3*x^3*y - 
        100*s^2*w*x^3*y + 56*s*w^2*x^3*y - 4*w^3*x^3*y + 21*s^2*x^4*y - 
        56*s*w*x^4*y - 9*w^2*x^4*y + 4*s*x^5*y + 18*w*x^5*y - 7*x^6*y + 
        6*s^5*y^2 - 3*s^4*w*y^2 + 6*s^2*w^3*y^2 - 30*s*w^4*y^2 + 21*w^5*y^2 - 
        11*s^4*x*y^2 + 56*s^3*w*x*y^2 + 2*s^2*w^2*x*y^2 + 160*s*w^3*x*y^2 - 
        15*w^4*x*y^2 - 8*s^3*x^2*y^2 + 202*s^2*w*x^2*y^2 + 
        100*s*w^2*x^2*y^2 - 6*w^3*x^2*y^2 - 18*s^2*x^3*y^2 + 
        144*s*w*x^3*y^2 - 6*w^2*x^3*y^2 + 10*s*x^4*y^2 - 15*w*x^4*y^2 + 
        21*x^5*y^2 - 15*s^4*y^3 - 8*s^3*w*y^3 - 6*s^2*w^2*y^3 - 35*w^4*y^3 - 
        16*s^3*x*y^3 - 116*s^2*w*x*y^3 - 168*s*w^2*x*y^3 - 20*w^3*x*y^3 - 
        22*s^2*x^2*y^3 - 176*s*w*x^2*y^3 - 18*w^2*x^2*y^3 - 40*s*x^3*y^3 - 
        20*w*x^3*y^3 - 35*x^4*y^3 + 20*s^3*y^4 + 27*s^2*w*y^4 + 
        30*s*w^2*y^4 + 35*w^3*y^4 + 39*s^2*x*y^4 + 104*s*w*x*y^4 + 
        45*w^2*x*y^4 + 50*s*x^2*y^4 + 45*w*x^2*y^4 + 35*x^3*y^4 - 
        15*s^2*y^5 - 24*s*w*y^5 - 21*w^2*y^5 - 28*s*x*y^5 - 30*w*x*y^5 - 
        21*x^2*y^5 + 6*s*y^6 + 7*w*y^6 + 7*x*y^6 - y^7 + 3*s^6*z - 
        12*s^5*w*z + 11*s^4*w^2*z + 16*s^3*w^3*z - 39*s^2*w^4*z + 
        28*s*w^5*z - 7*w^6*z + 90*s^4*w*x*z - 136*s^3*w^2*x*z + 
        28*s^2*w^3*x*z - 8*s*w^4*x*z + 26*w^5*x*z - 61*s^4*x^2*z - 
        160*s^3*w*x^2*z + 54*s^2*w^2*x^2*z + 136*s*w^3*x^2*z - 33*w^4*x^2*z + 
        152*s^3*x^3*z - 36*s^2*w*x^3*z - 320*s*w^2*x^3*z + 12*w^3*x^3*z - 
        135*s^2*x^4*z + 124*s*w*x^4*z + 7*w^2*x^4*z + 40*s*x^5*z - 
        6*w*x^5*z + x^6*z - 16*s^5*y*z + 30*s^4*w*y*z - 56*s^3*w^2*y*z + 
        116*s^2*w^3*y*z - 104*s*w^4*y*z + 30*w^5*y*z - 90*s^4*x*y*z + 
        364*s^2*w^2*x*y*z - 304*s*w^3*x*y*z - 98*w^4*x*y*z + 24*s^3*x^2*y*z + 
        268*s^2*w*x^2*y*z + 224*s*w^2*x^2*y*z + 60*w^3*x^2*y*z + 
        148*s^2*x^3*y*z - 16*s*w*x^3*y*z + 44*w^2*x^3*y*z - 56*s*x^4*y*z - 
        26*w*x^4*y*z - 10*x^5*y*z + 39*s^4*y^2*z + 32*s^3*w*y^2*z - 
        2*s^2*w^2*y^2*z + 168*s*w^3*y^2*z - 45*w^4*y^2*z + 136*s^3*x*y^2*z - 
        364*s^2*w*x*y^2*z + 164*w^3*x*y^2*z - 34*s^2*x^2*y^2*z - 
        504*s*w*x^2*y^2*z + 98*w^2*x^2*y^2*z - 48*s*x^3*y^2*z + 
        132*w*x^3*y^2*z + 35*x^4*y^2*z - 56*s^3*y^3*z - 124*s^2*w*y^3*z - 
        160*s*w^2*y^3*z + 20*w^3*y^3*z - 28*s^2*x*y^3*z + 304*s*w*x*y^3*z - 
        164*w^2*x*y^3*z + 80*s*x^2*y^3*z - 180*w*x^2*y^3*z - 60*x^3*y^3*z + 
        49*s^2*y^4*z + 92*s*w*y^4*z + 15*w^2*y^4*z + 8*s*x*y^4*z + 
        98*w*x*y^4*z + 55*x^2*y^4*z - 24*s*y^5*z - 18*w*y^5*z - 26*x*y^5*z + 
        5*y^6*z - 14*s^5*z^2 + 13*s^4*w*z^2 + 8*s^3*w^2*z^2 + 
        22*s^2*w^3*z^2 - 50*s*w^4*z^2 + 21*w^5*z^2 + 61*s^4*x*z^2 - 
        24*s^3*w*x*z^2 + 34*s^2*w^2*x*z^2 - 80*s*w^3*x*z^2 - 55*w^4*x*z^2 + 
        346*s^2*w*x^2*z^2 + 44*s*w^2*x^2*z^2 + 26*w^3*x^2*z^2 + 
        46*s^2*x^3*z^2 + 32*s*w*x^3*z^2 + 10*w^2*x^3*z^2 - 74*s*x^4*z^2 + 
        17*w*x^4*z^2 - 19*x^5*z^2 + 47*s^4*y*z^2 - 168*s^3*w*y*z^2 - 
        202*s^2*w^2*y*z^2 + 176*s*w^3*y*z^2 - 45*w^4*y*z^2 + 
        160*s^3*x*y*z^2 - 268*s^2*w*x*y*z^2 + 504*s*w^2*x*y*z^2 + 
        180*w^3*x*y*z^2 - 346*s^2*x^2*y*z^2 - 302*w^2*x^2*y*z^2 + 
        216*s*x^3*y*z^2 - 268*w*x^3*y*z^2 + 51*x^4*y*z^2 - 32*s^3*y^2*z^2 + 
        402*s^2*w*y^2*z^2 - 100*s*w^2*y^2*z^2 + 18*w^3*y^2*z^2 - 
        54*s^2*x*y^2*z^2 - 224*s*w*x*y^2*z^2 - 98*w^2*x*y^2*z^2 - 
        44*s*x^2*y^2*z^2 + 302*w*x^2*y^2*z^2 - 30*x^3*y^2*z^2 - 
        30*s^2*y^3*z^2 - 64*s*w*y^3*z^2 + 6*w^2*y^3*z^2 - 136*s*x*y^3*z^2 - 
        60*w*x*y^3*z^2 - 26*x^2*y^3*z^2 + 38*s*y^4*z^2 + 9*w*y^4*z^2 + 
        33*x*y^4*z^2 - 9*y^5*z^2 + 25*s^4*z^3 + 16*s^3*w*z^3 + 
        18*s^2*w^2*z^3 + 40*s*w^3*z^3 - 35*w^4*z^3 - 152*s^3*x*z^3 - 
        148*s^2*w*x*z^3 + 48*s*w^2*x*z^3 + 60*w^3*x*z^3 - 46*s^2*x^2*z^3 - 
        216*s*w*x^2*z^3 + 30*w^2*x^2*z^3 + 28*w*x^3*z^3 + 45*x^4*z^3 - 
        40*s^3*y*z^3 + 100*s^2*w*y*z^3 - 144*s*w^2*y*z^3 + 20*w^3*y*z^3 + 
        36*s^2*x*y*z^3 + 16*s*w*x*y*z^3 - 132*w^2*x*y*z^3 - 32*s*x^2*y*z^3 + 
        268*w*x^2*y*z^3 - 28*x^3*y*z^3 - 22*s^2*y^2*z^3 - 56*s*w*y^2*z^3 + 
        6*w^2*y^2*z^3 + 320*s*x*y^2*z^3 - 44*w*x*y^2*z^3 - 10*x^2*y^2*z^3 - 
        32*s*y^3*z^3 + 4*w*y^3*z^3 - 12*x*y^3*z^3 + 5*y^4*z^3 - 20*s^3*z^4 - 
        21*s^2*w*z^4 - 10*s*w^2*z^4 + 35*w^3*z^4 + 135*s^2*x*z^4 + 
        56*s*w*x*z^4 - 35*w^2*x*z^4 + 74*s*x^2*z^4 - 51*w*x^2*z^4 - 
        45*x^3*z^4 + 13*s^2*y*z^4 + 56*s*w*y*z^4 + 15*w^2*y*z^4 - 
        124*s*x*y*z^4 + 26*w*x*y*z^4 - 17*x^2*y*z^4 + 18*s*y^2*z^4 + 
        9*w*y^2*z^4 - 7*x*y^2*z^4 + 5*y^3*z^4 + 5*s^2*z^5 - 4*s*w*z^5 - 
        21*w^2*z^5 - 40*s*x*z^5 + 10*w*x*z^5 + 19*x^2*z^5 - 8*s*y*z^5 - 
        18*w*y*z^5 + 6*x*y*z^5 - 9*y^2*z^5 + 2*s*z^6 + 7*w*z^6 - x*z^6 + 
        5*y*z^6 - z^7)*A[x]*A[y])/(x*OMEGA[s, w, x, y, z]) + 
     ((s^7 - 5*s^6*w + 9*s^5*w^2 - 5*s^4*w^3 - 5*s^3*w^4 + 9*s^2*w^5 - 
        5*s*w^6 + w^7 - 5*s^6*x + 22*s^5*w*x - 43*s^4*w^2*x + 52*s^3*w^3*x - 
        43*s^2*w^4*x + 22*s*w^5*x - 5*w^6*x + 9*s^5*x^2 - 43*s^4*w*x^2 + 
        34*s^3*w^2*x^2 + 34*s^2*w^3*x^2 - 43*s*w^4*x^2 + 9*w^5*x^2 - 
        5*s^4*x^3 + 52*s^3*w*x^3 + 34*s^2*w^2*x^3 + 52*s*w^3*x^3 - 
        5*w^4*x^3 - 5*s^3*x^4 - 43*s^2*w*x^4 - 43*s*w^2*x^4 - 5*w^3*x^4 + 
        9*s^2*x^5 + 22*s*w*x^5 + 9*w^2*x^5 - 5*s*x^6 - 5*w*x^6 + x^7 - 
        7*s^6*y + 18*s^5*w*y - 9*s^4*w^2*y - 4*s^3*w^3*y - 9*s^2*w^4*y + 
        18*s*w^5*y - 7*w^6*y + 18*s^5*x*y - 86*s^4*w*x*y + 68*s^3*w^2*x*y + 
        68*s^2*w^3*x*y - 86*s*w^4*x*y + 18*w^5*x*y - 9*s^4*x^2*y + 
        68*s^3*w*x^2*y - 502*s^2*w^2*x^2*y + 68*s*w^3*x^2*y - 9*w^4*x^2*y - 
        4*s^3*x^3*y + 68*s^2*w*x^3*y + 68*s*w^2*x^3*y - 4*w^3*x^3*y - 
        9*s^2*x^4*y - 86*s*w*x^4*y - 9*w^2*x^4*y + 18*s*x^5*y + 18*w*x^5*y - 
        7*x^6*y + 21*s^5*y^2 - 15*s^4*w*y^2 - 6*s^3*w^2*y^2 - 6*s^2*w^3*y^2 - 
        15*s*w^4*y^2 + 21*w^5*y^2 - 15*s^4*x*y^2 + 156*s^3*w*x*y^2 + 
        102*s^2*w^2*x*y^2 + 156*s*w^3*x*y^2 - 15*w^4*x*y^2 - 6*s^3*x^2*y^2 + 
        102*s^2*w*x^2*y^2 + 102*s*w^2*x^2*y^2 - 6*w^3*x^2*y^2 - 
        6*s^2*x^3*y^2 + 156*s*w*x^3*y^2 - 6*w^2*x^3*y^2 - 15*s*x^4*y^2 - 
        15*w*x^4*y^2 + 21*x^5*y^2 - 35*s^4*y^3 - 20*s^3*w*y^3 - 
        18*s^2*w^2*y^3 - 20*s*w^3*y^3 - 35*w^4*y^3 - 20*s^3*x*y^3 - 
        172*s^2*w*x*y^3 - 172*s*w^2*x*y^3 - 20*w^3*x*y^3 - 18*s^2*x^2*y^3 - 
        172*s*w*x^2*y^3 - 18*w^2*x^2*y^3 - 20*s*x^3*y^3 - 20*w*x^3*y^3 - 
        35*x^4*y^3 + 35*s^3*y^4 + 45*s^2*w*y^4 + 45*s*w^2*y^4 + 35*w^3*y^4 + 
        45*s^2*x*y^4 + 110*s*w*x*y^4 + 45*w^2*x*y^4 + 45*s*x^2*y^4 + 
        45*w*x^2*y^4 + 35*x^3*y^4 - 21*s^2*y^5 - 30*s*w*y^5 - 21*w^2*y^5 - 
        30*s*x*y^5 - 30*w*x*y^5 - 21*x^2*y^5 + 7*s*y^6 + 7*w*y^6 + 7*x*y^6 - 
        y^7 - 5*s^6*z + 22*s^5*w*z - 43*s^4*w^2*z + 52*s^3*w^3*z - 
        43*s^2*w^4*z + 22*s*w^5*z - 5*w^6*z + 22*s^5*x*z + 94*s^4*w*x*z - 
        116*s^3*w^2*x*z - 116*s^2*w^3*x*z + 94*s*w^4*x*z + 22*w^5*x*z - 
        43*s^4*x^2*z - 116*s^3*w*x^2*z + 190*s^2*w^2*x^2*z - 
        116*s*w^3*x^2*z - 43*w^4*x^2*z + 52*s^3*x^3*z - 116*s^2*w*x^3*z - 
        116*s*w^2*x^3*z + 52*w^3*x^3*z - 43*s^2*x^4*z + 94*s*w*x^4*z - 
        43*w^2*x^4*z + 22*s*x^5*z + 22*w*x^5*z - 5*x^6*z + 18*s^5*y*z - 
        86*s^4*w*y*z + 68*s^3*w^2*y*z + 68*s^2*w^3*y*z - 86*s*w^4*y*z + 
        18*w^5*y*z - 86*s^4*x*y*z - 232*s^3*w*x*y*z + 380*s^2*w^2*x*y*z - 
        232*s*w^3*x*y*z - 86*w^4*x*y*z + 68*s^3*x^2*y*z + 380*s^2*w*x^2*y*z + 
        380*s*w^2*x^2*y*z + 68*w^3*x^2*y*z + 68*s^2*x^3*y*z - 
        232*s*w*x^3*y*z + 68*w^2*x^3*y*z - 86*s*x^4*y*z - 86*w*x^4*y*z + 
        18*x^5*y*z - 15*s^4*y^2*z + 156*s^3*w*y^2*z + 102*s^2*w^2*y^2*z + 
        156*s*w^3*y^2*z - 15*w^4*y^2*z + 156*s^3*x*y^2*z - 
        348*s^2*w*x*y^2*z - 348*s*w^2*x*y^2*z + 156*w^3*x*y^2*z + 
        102*s^2*x^2*y^2*z - 348*s*w*x^2*y^2*z + 102*w^2*x^2*y^2*z + 
        156*s*x^3*y^2*z + 156*w*x^3*y^2*z - 15*x^4*y^2*z - 20*s^3*y^3*z - 
        172*s^2*w*y^3*z - 172*s*w^2*y^3*z - 20*w^3*y^3*z - 172*s^2*x*y^3*z + 
        376*s*w*x*y^3*z - 172*w^2*x*y^3*z - 172*s*x^2*y^3*z - 
        172*w*x^2*y^3*z - 20*x^3*y^3*z + 45*s^2*y^4*z + 110*s*w*y^4*z + 
        45*w^2*y^4*z + 110*s*x*y^4*z + 110*w*x*y^4*z + 45*x^2*y^4*z - 
        30*s*y^5*z - 30*w*y^5*z - 30*x*y^5*z + 7*y^6*z + 9*s^5*z^2 - 
        43*s^4*w*z^2 + 34*s^3*w^2*z^2 + 34*s^2*w^3*z^2 - 43*s*w^4*z^2 + 
        9*w^5*z^2 - 43*s^4*x*z^2 - 116*s^3*w*x*z^2 + 190*s^2*w^2*x*z^2 - 
        116*s*w^3*x*z^2 - 43*w^4*x*z^2 + 34*s^3*x^2*z^2 + 190*s^2*w*x^2*z^2 + 
        190*s*w^2*x^2*z^2 + 34*w^3*x^2*z^2 + 34*s^2*x^3*z^2 - 
        116*s*w*x^3*z^2 + 34*w^2*x^3*z^2 - 43*s*x^4*z^2 - 43*w*x^4*z^2 + 
        9*x^5*z^2 - 9*s^4*y*z^2 + 68*s^3*w*y*z^2 - 502*s^2*w^2*y*z^2 + 
        68*s*w^3*y*z^2 - 9*w^4*y*z^2 + 68*s^3*x*y*z^2 + 380*s^2*w*x*y*z^2 + 
        380*s*w^2*x*y*z^2 + 68*w^3*x*y*z^2 - 502*s^2*x^2*y*z^2 + 
        380*s*w*x^2*y*z^2 - 502*w^2*x^2*y*z^2 + 68*s*x^3*y*z^2 + 
        68*w*x^3*y*z^2 - 9*x^4*y*z^2 - 6*s^3*y^2*z^2 + 102*s^2*w*y^2*z^2 + 
        102*s*w^2*y^2*z^2 - 6*w^3*y^2*z^2 + 102*s^2*x*y^2*z^2 - 
        348*s*w*x*y^2*z^2 + 102*w^2*x*y^2*z^2 + 102*s*x^2*y^2*z^2 + 
        102*w*x^2*y^2*z^2 - 6*x^3*y^2*z^2 - 18*s^2*y^3*z^2 - 
        172*s*w*y^3*z^2 - 18*w^2*y^3*z^2 - 172*s*x*y^3*z^2 - 
        172*w*x*y^3*z^2 - 18*x^2*y^3*z^2 + 45*s*y^4*z^2 + 45*w*y^4*z^2 + 
        45*x*y^4*z^2 - 21*y^5*z^2 - 5*s^4*z^3 + 52*s^3*w*z^3 + 
        34*s^2*w^2*z^3 + 52*s*w^3*z^3 - 5*w^4*z^3 + 52*s^3*x*z^3 - 
        116*s^2*w*x*z^3 - 116*s*w^2*x*z^3 + 52*w^3*x*z^3 + 34*s^2*x^2*z^3 - 
        116*s*w*x^2*z^3 + 34*w^2*x^2*z^3 + 52*s*x^3*z^3 + 52*w*x^3*z^3 - 
        5*x^4*z^3 - 4*s^3*y*z^3 + 68*s^2*w*y*z^3 + 68*s*w^2*y*z^3 - 
        4*w^3*y*z^3 + 68*s^2*x*y*z^3 - 232*s*w*x*y*z^3 + 68*w^2*x*y*z^3 + 
        68*s*x^2*y*z^3 + 68*w*x^2*y*z^3 - 4*x^3*y*z^3 - 6*s^2*y^2*z^3 + 
        156*s*w*y^2*z^3 - 6*w^2*y^2*z^3 + 156*s*x*y^2*z^3 + 156*w*x*y^2*z^3 - 
        6*x^2*y^2*z^3 - 20*s*y^3*z^3 - 20*w*y^3*z^3 - 20*x*y^3*z^3 + 
        35*y^4*z^3 - 5*s^3*z^4 - 43*s^2*w*z^4 - 43*s*w^2*z^4 - 5*w^3*z^4 - 
        43*s^2*x*z^4 + 94*s*w*x*z^4 - 43*w^2*x*z^4 - 43*s*x^2*z^4 - 
        43*w*x^2*z^4 - 5*x^3*z^4 - 9*s^2*y*z^4 - 86*s*w*y*z^4 - 9*w^2*y*z^4 - 
        86*s*x*y*z^4 - 86*w*x*y*z^4 - 9*x^2*y*z^4 - 15*s*y^2*z^4 - 
        15*w*y^2*z^4 - 15*x*y^2*z^4 - 35*y^3*z^4 + 9*s^2*z^5 + 22*s*w*z^5 + 
        9*w^2*z^5 + 22*s*x*z^5 + 22*w*x*z^5 + 9*x^2*z^5 + 18*s*y*z^5 + 
        18*w*y*z^5 + 18*x*y*z^5 + 21*y^2*z^5 - 5*s*z^6 - 5*w*z^6 - 5*x*z^6 - 
        7*y*z^6 + z^7)*A[w]*A[x]*A[y])/(w*x*OMEGA[s, w, x, y, z]) + 
     ((11*s^7 - 70*s^6*w + 177*s^5*w^2 - 220*s^4*w^3 + 125*s^3*w^4 - 
        6*s^2*w^5 - 25*s*w^6 + 8*w^7 - 70*s^6*x + 302*s^5*w*x - 
        452*s^4*w^2*x + 284*s^3*w^3*x - 110*s^2*w^4*x + 86*s*w^5*x - 
        40*w^6*x + 177*s^5*x^2 - 452*s^4*w*x^2 + 206*s^3*w^2*x^2 + 
        116*s^2*w^3*x^2 - 119*s*w^4*x^2 + 72*w^5*x^2 - 220*s^4*x^3 + 
        284*s^3*w*x^3 + 116*s^2*w^2*x^3 + 116*s*w^3*x^3 - 40*w^4*x^3 + 
        125*s^3*x^4 - 110*s^2*w*x^4 - 119*s*w^2*x^4 - 40*w^3*x^4 - 
        6*s^2*x^5 + 86*s*w*x^5 + 72*w^2*x^5 - 25*s*x^6 - 40*w*x^6 + 8*x^7 + 
        14*s^6*y + 90*s^5*w*y - 604*s^4*w^2*y + 1140*s^3*w^3*y - 
        906*s^2*w^4*y + 274*s*w^5*y - 8*w^6*y + 90*s^5*x*y + 184*s^4*w*x*y - 
        596*s^3*w^2*x*y - 120*s^2*w^3*x*y + 458*s*w^4*x*y - 16*w^5*x*y - 
        604*s^4*x^2*y - 596*s^3*w*x^2*y + 1028*s^2*w^2*x^2*y - 
        732*s*w^3*x^2*y + 136*w^4*x^2*y + 1140*s^3*x^3*y - 120*s^2*w*x^3*y - 
        732*s*w^2*x^3*y - 224*w^3*x^3*y - 906*s^2*x^4*y + 458*s*w*x^4*y + 
        136*w^2*x^4*y + 274*s*x^5*y - 16*w*x^5*y - 8*x^6*y - 283*s^5*y^2 + 
        332*s^4*w*y^2 + 294*s^3*w^2*y^2 + 68*s^2*w^3*y^2 - 355*s*w^4*y^2 - 
        56*w^5*y^2 + 332*s^4*x*y^2 + 20*s^3*w*x*y^2 + 476*s^2*w^2*x*y^2 - 
        100*s*w^3*x*y^2 + 40*w^4*x*y^2 + 294*s^3*x^2*y^2 + 
        476*s^2*w*x^2*y^2 - 114*s*w^2*x^2*y^2 + 16*w^3*x^2*y^2 + 
        68*s^2*x^3*y^2 - 100*s*w*x^3*y^2 + 16*w^2*x^3*y^2 - 355*s*x^4*y^2 + 
        40*w*x^4*y^2 - 56*x^5*y^2 + 748*s^4*y^3 - 732*s^3*w*y^3 - 
        84*s^2*w^2*y^3 - 308*s*w^3*y^3 + 120*w^4*y^3 - 732*s^3*x*y^3 - 
        792*s^2*w*x*y^3 + 276*s*w^2*x*y^3 + 288*w^3*x*y^3 - 84*s^2*x^2*y^3 + 
        276*s*w*x^2*y^3 + 208*w^2*x^2*y^3 - 308*s*x^3*y^3 + 288*w*x^3*y^3 + 
        120*x^4*y^3 - 827*s^3*y^4 + 546*s^2*w*y^4 + 689*s*w^2*y^4 - 
        40*w^3*y^4 + 546*s^2*x*y^4 - 466*s*w*x*y^4 - 344*w^2*x*y^4 + 
        689*s*x^2*y^4 - 344*w*x^2*y^4 - 40*x^3*y^4 + 382*s^2*y^5 - 
        254*s*w*y^5 - 88*w^2*y^5 - 254*s*x*y^5 - 16*w*x*y^5 - 88*x^2*y^5 - 
        21*s*y^6 + 88*w*y^6 + 88*x*y^6 - 24*y^7 - 44*s^6*z + 154*s^5*w*z - 
        134*s^4*w^2*z - 28*s^3*w^3*z + 8*s^2*w^4*z + 98*s*w^5*z - 54*w^6*z + 
        154*s^5*x*z - 916*s^4*w*x*z + 1468*s^3*w^2*x*z - 288*s^2*w^3*x*z - 
        550*s*w^4*x*z + 132*w^5*x*z - 134*s^4*x^2*z + 1468*s^3*w*x^2*z - 
        2512*s^2*w^2*x^2*z + 452*s*w^3*x^2*z - 42*w^4*x^2*z - 28*s^3*x^3*z - 
        288*s^2*w*x^3*z + 452*s*w^2*x^3*z - 72*w^3*x^3*z + 8*s^2*x^4*z - 
        550*s*w*x^4*z - 42*w^2*x^4*z + 98*s*x^5*z + 132*w*x^5*z - 54*x^6*z + 
        62*s^5*y*z + 4*s^4*w*y*z - 684*s^3*w^2*y*z + 736*s^2*w^3*y*z - 
        130*s*w^4*y*z + 12*w^5*y*z + 4*s^4*x*y*z - 104*s^3*w*x*y*z + 
        1824*s^2*w^2*x*y*z - 920*s*w^3*x*y*z - 292*w^4*x*y*z - 
        684*s^3*x^2*y*z + 1824*s^2*w*x^2*y*z + 52*s*w^2*x^2*y*z + 
        280*w^3*x^2*y*z + 736*s^2*x^3*y*z - 920*s*w*x^3*y*z + 
        280*w^2*x^3*y*z - 130*s*x^4*y*z - 292*w*x^4*y*z + 12*x^5*y*z - 
        30*s^4*y^2*z - 532*s^3*w*y^2*z - 720*s^2*w^2*y^2*z + 
        1428*s*w^3*y^2*z + 110*w^4*y^2*z - 532*s^3*x*y^2*z - 
        736*s^2*w*x*y^2*z + 1420*s*w^2*x*y^2*z - 1240*w^3*x*y^2*z - 
        720*s^2*x^2*y^2*z + 1420*s*w*x^2*y^2*z - 812*w^2*x^2*y^2*z + 
        1428*s*x^3*y^2*z - 1240*w*x^3*y^2*z + 110*x^4*y^2*z + 220*s^3*y^3*z + 
        224*s^2*w*y^3*z - 900*s*w^2*y^3*z + 8*w^3*y^3*z + 224*s^2*x*y^3*z + 
        456*s*w*x*y^3*z + 568*w^2*x*y^3*z - 900*s*x^2*y^3*z + 
        568*w*x^2*y^3*z + 8*x^3*y^3*z - 248*s^2*y^4*z - 406*s*w*y^4*z + 
        6*w^2*y^4*z - 406*s*x*y^4*z + 1044*w*x*y^4*z + 6*x^2*y^4*z - 
        90*s*y^5*z - 212*w*y^5*z - 212*x*y^5*z + 130*y^6*z + 61*s^5*z^2 - 
        96*s^4*w*z^2 + 6*s^3*w^2*z^2 - 4*s^2*w^3*z^2 - 123*s*w^4*z^2 + 
        156*w^5*z^2 - 96*s^4*x*z^2 + 84*s^3*w*x*z^2 - 284*s^2*w^2*x*z^2 + 
        1148*s*w^3*x*z^2 - 84*w^4*x*z^2 + 6*s^3*x^2*z^2 - 284*s^2*w*x^2*z^2 + 
        1022*s*w^2*x^2*z^2 - 72*w^3*x^2*z^2 - 4*s^2*x^3*z^2 + 
        1148*s*w*x^3*z^2 - 72*w^2*x^3*z^2 - 123*s*x^4*z^2 - 84*w*x^4*z^2 + 
        156*x^5*z^2 - 144*s^4*y*z^2 + 604*s^3*w*y*z^2 + 492*s^2*w^2*y*z^2 - 
        748*s*w^3*y*z^2 + 52*w^4*y*z^2 + 604*s^3*x*y*z^2 - 
        1688*s^2*w*x*y*z^2 - 1012*s*w^2*x*y*z^2 + 1008*w^3*x*y*z^2 + 
        492*s^2*x^2*y*z^2 - 1012*s*w*x^2*y*z^2 + 952*w^2*x^2*y*z^2 - 
        748*s*x^3*y*z^2 + 1008*w*x^3*y*z^2 + 52*x^4*y*z^2 + 190*s^3*y^2*z^2 + 
        1012*s^2*w*y^2*z^2 - 1002*s*w^2*y^2*z^2 - 40*w^3*y^2*z^2 + 
        1012*s^2*x*y^2*z^2 - 460*s*w*x*y^2*z^2 + 616*w^2*x*y^2*z^2 - 
        1002*s*x^2*y^2*z^2 + 616*w*x^2*y^2*z^2 - 40*x^3*y^2*z^2 + 
        36*s^2*y^3*z^2 + 1348*s*w*y^3*z^2 + 40*w^2*y^3*z^2 + 
        1348*s*x*y^3*z^2 - 1616*w*x*y^3*z^2 + 40*x^2*y^3*z^2 + 
        525*s*y^4*z^2 + 76*w*y^4*z^2 + 76*x*y^4*z^2 - 284*y^5*z^2 - 
        30*s^4*z^3 + 20*s^3*w*z^3 - 8*s^2*w^2*z^3 + 12*s*w^3*z^3 - 
        250*w^4*z^3 + 20*s^3*x*z^3 + 272*s^2*w*x*z^3 - 1068*s*w^2*x*z^3 - 
        184*w^3*x*z^3 - 8*s^2*x^2*z^3 - 1068*s*w*x^2*z^3 - 156*w^2*x^2*z^3 + 
        12*s*x^3*z^3 - 184*w*x^3*z^3 - 250*x^4*z^3 - 100*s^3*y*z^3 - 
        784*s^2*w*y*z^3 + 604*s*w^2*y*z^3 - 168*w^3*y*z^3 - 784*s^2*x*y*z^3 + 
        1032*s*w*x*y*z^3 - 1176*w^2*x*y*z^3 + 604*s*x^2*y*z^3 - 
        1176*w*x^2*y*z^3 - 168*x^3*y*z^3 - 488*s^2*y^2*z^3 - 
        796*s*w*y^2*z^3 - 12*w^2*y^2*z^3 - 796*s*x*y^2*z^3 + 
        216*w*x*y^2*z^3 - 12*x^2*y^2*z^3 - 844*s*y^3*z^3 + 120*w*y^3*z^3 + 
        120*x*y^3*z^3 + 310*y^4*z^3 + 5*s^3*z^4 + 26*s^2*w*z^4 + 
        97*s*w^2*z^4 + 240*w^3*z^4 + 26*s^2*x*z^4 + 462*s*w*x*z^4 + 
        336*w^2*x*z^4 + 97*s*x^2*z^4 + 336*w*x^2*z^4 + 240*x^3*z^4 + 
        334*s^2*y*z^4 + 186*s*w*y*z^4 + 192*w^2*y*z^4 + 186*s*x*y*z^4 + 
        576*w*x*y*z^4 + 192*x^2*y*z^4 + 597*s*y^2*z^4 - 16*w*y^2*z^4 - 
        16*x*y^2*z^4 - 160*y^3*z^4 - 16*s^2*z^5 - 78*s*w*z^5 - 138*w^2*z^5 - 
        78*s*x*z^5 - 204*w*x*z^5 - 138*x^2*z^5 - 186*s*y*z^5 - 100*w*y*z^5 - 
        100*x*y*z^5 + 14*y^2*z^5 + 19*s*z^6 + 44*w*z^6 + 44*x*z^6 + 
        20*y*z^6 - 6*z^7)*A[z])/(2*OMEGA[s, w, x, y, z]) + 
     (2*(3*s^6*w - 14*s^5*w^2 + 25*s^4*w^3 - 20*s^3*w^4 + 5*s^2*w^5 + 
        2*s*w^6 - w^7 - s^6*x - 16*s^5*w*x + 47*s^4*w^2*x - 40*s^3*w^3*x + 
        13*s^2*w^4*x - 8*s*w^5*x + 5*w^6*x + 6*s^5*x^2 + 39*s^4*w*x^2 - 
        32*s^3*w^2*x^2 - 22*s^2*w^3*x^2 + 18*s*w^4*x^2 - 9*w^5*x^2 - 
        15*s^4*x^3 - 56*s^3*w*x^3 - 30*s^2*w^2*x^3 - 32*s*w^3*x^3 + 
        5*w^4*x^3 + 20*s^3*x^4 + 49*s^2*w*x^4 + 38*s*w^2*x^4 + 5*w^3*x^4 - 
        15*s^2*x^5 - 24*s*w*x^5 - 9*w^2*x^5 + 6*s*x^6 + 5*w*x^6 - x^7 - 
        3*s^6*y + 61*s^4*w^2*y - 152*s^3*w^3*y + 135*s^2*w^4*y - 40*s*w^5*y - 
        w^6*y + 12*s^5*x*y - 90*s^4*w*x*y + 160*s^3*w^2*x*y + 
        36*s^2*w^3*x*y - 124*s*w^4*x*y + 6*w^5*x*y - 11*s^4*x^2*y + 
        136*s^3*w*x^2*y - 54*s^2*w^2*x^2*y + 320*s*w^3*x^2*y - 7*w^4*x^2*y - 
        16*s^3*x^3*y - 28*s^2*w*x^3*y - 136*s*w^2*x^3*y - 12*w^3*x^3*y + 
        39*s^2*x^4*y + 8*s*w*x^4*y + 33*w^2*x^4*y - 28*s*x^5*y - 26*w*x^5*y + 
        7*x^6*y + 14*s^5*y^2 - 61*s^4*w*y^2 - 46*s^2*w^3*y^2 + 74*s*w^4*y^2 + 
        19*w^5*y^2 - 13*s^4*x*y^2 + 24*s^3*w*x*y^2 - 346*s^2*w^2*x*y^2 - 
        32*s*w^3*x*y^2 - 17*w^4*x*y^2 - 8*s^3*x^2*y^2 - 34*s^2*w*x^2*y^2 - 
        44*s*w^2*x^2*y^2 - 10*w^3*x^2*y^2 - 22*s^2*x^3*y^2 + 80*s*w*x^3*y^2 - 
        26*w^2*x^3*y^2 + 50*s*x^4*y^2 + 55*w*x^4*y^2 - 21*x^5*y^2 - 
        25*s^4*y^3 + 152*s^3*w*y^3 + 46*s^2*w^2*y^3 - 45*w^4*y^3 - 
        16*s^3*x*y^3 + 148*s^2*w*x*y^3 + 216*s*w^2*x*y^3 - 28*w^3*x*y^3 - 
        18*s^2*x^2*y^3 - 48*s*w*x^2*y^3 - 30*w^2*x^2*y^3 - 40*s*x^3*y^3 - 
        60*w*x^3*y^3 + 35*x^4*y^3 + 20*s^3*y^4 - 135*s^2*w*y^4 - 
        74*s*w^2*y^4 + 45*w^3*y^4 + 21*s^2*x*y^4 - 56*s*w*x*y^4 + 
        51*w^2*x*y^4 + 10*s*x^2*y^4 + 35*w*x^2*y^4 - 35*x^3*y^4 - 5*s^2*y^5 + 
        40*s*w*y^5 - 19*w^2*y^5 + 4*s*x*y^5 - 10*w*x*y^5 + 21*x^2*y^5 - 
        2*s*y^6 + w*y^6 - 7*x*y^6 + y^7 + s^6*z - 12*s^5*w*z + 13*s^4*w^2*z + 
        16*s^3*w^3*z - 21*s^2*w^4*z - 4*s*w^5*z + 7*w^6*z + 30*s^4*w*x*z - 
        168*s^3*w^2*x*z + 100*s^2*w^3*x*z + 56*s*w^4*x*z - 18*w^5*x*z - 
        3*s^4*x^2*z + 32*s^3*w*x^2*z + 402*s^2*w^2*x^2*z - 56*s*w^3*x^2*z + 
        9*w^4*x^2*z - 8*s^3*x^3*z - 124*s^2*w*x^3*z - 64*s*w^2*x^3*z + 
        4*w^3*x^3*z + 27*s^2*x^4*z + 92*s*w*x^4*z + 9*w^2*x^4*z - 
        24*s*x^5*z - 18*w*x^5*z + 7*x^6*z + 16*s^5*y*z + 90*s^4*w*y*z - 
        24*s^3*w^2*y*z - 148*s^2*w^3*y*z + 56*s*w^4*y*z + 10*w^5*y*z - 
        30*s^4*x*y*z - 268*s^2*w^2*x*y*z + 16*s*w^3*x*y*z + 26*w^4*x*y*z + 
        56*s^3*x^2*y*z - 364*s^2*w*x^2*y*z - 224*s*w^2*x^2*y*z - 
        44*w^3*x^2*y*z - 116*s^2*x^3*y*z + 304*s*w*x^3*y*z - 60*w^2*x^3*y*z + 
        104*s*x^4*y*z + 98*w*x^4*y*z - 30*x^5*y*z - 47*s^4*y^2*z - 
        160*s^3*w*y^2*z + 346*s^2*w^2*y^2*z - 216*s*w^3*y^2*z - 
        51*w^4*y^2*z + 168*s^3*x*y^2*z + 268*s^2*w*x*y^2*z + 
        268*w^3*x*y^2*z + 202*s^2*x^2*y^2*z - 504*s*w*x^2*y^2*z + 
        302*w^2*x^2*y^2*z - 176*s*x^3*y^2*z - 180*w*x^3*y^2*z + 
        45*x^4*y^2*z + 40*s^3*y^3*z - 36*s^2*w*y^3*z + 32*s*w^2*y^3*z + 
        28*w^3*y^3*z - 100*s^2*x*y^3*z - 16*s*w*x*y^3*z - 268*w^2*x*y^3*z + 
        144*s*x^2*y^3*z + 132*w*x^2*y^3*z - 20*x^3*y^3*z - 13*s^2*y^4*z + 
        124*s*w*y^4*z + 17*w^2*y^4*z - 56*s*x*y^4*z - 26*w*x*y^4*z - 
        15*x^2*y^4*z + 8*s*y^5*z - 6*w*y^5*z + 18*x*y^5*z - 5*y^6*z - 
        6*s^5*z^2 + 11*s^4*w*z^2 + 8*s^3*w^2*z^2 + 18*s^2*w^3*z^2 - 
        10*s*w^4*z^2 - 21*w^5*z^2 + 3*s^4*x*z^2 - 56*s^3*w*x*z^2 - 
        202*s^2*w^2*x*z^2 - 144*s*w^3*x*z^2 + 15*w^4*x*z^2 - 
        2*s^2*w*x^2*z^2 - 100*s*w^2*x^2*z^2 + 6*w^3*x^2*z^2 - 6*s^2*x^3*z^2 - 
        160*s*w*x^3*z^2 + 6*w^2*x^3*z^2 + 30*s*x^4*z^2 + 15*w*x^4*z^2 - 
        21*x^5*z^2 - 39*s^4*y*z^2 - 136*s^3*w*y*z^2 + 34*s^2*w^2*y*z^2 + 
        48*s*w^3*y*z^2 - 35*w^4*y*z^2 - 32*s^3*x*y*z^2 + 364*s^2*w*x*y*z^2 + 
        504*s*w^2*x*y*z^2 - 132*w^3*x*y*z^2 + 2*s^2*x^2*y*z^2 - 
        98*w^2*x^2*y*z^2 - 168*s*x^3*y*z^2 - 164*w*x^3*y*z^2 + 45*x^4*y*z^2 + 
        32*s^3*y^2*z^2 + 54*s^2*w*y^2*z^2 + 44*s*w^2*y^2*z^2 + 
        30*w^3*y^2*z^2 - 402*s^2*x*y^2*z^2 + 224*s*w*x*y^2*z^2 - 
        302*w^2*x*y^2*z^2 + 100*s*x^2*y^2*z^2 + 98*w*x^2*y^2*z^2 - 
        18*x^3*y^2*z^2 + 22*s^2*y^3*z^2 - 320*s*w*y^3*z^2 + 10*w^2*y^3*z^2 + 
        56*s*x*y^3*z^2 + 44*w*x*y^3*z^2 - 6*x^2*y^3*z^2 - 18*s*y^4*z^2 + 
        7*w*y^4*z^2 - 9*x*y^4*z^2 + 9*y^5*z^2 + 15*s^4*z^3 + 16*s^3*w*z^3 + 
        22*s^2*w^2*z^3 + 40*s*w^3*z^3 + 35*w^4*z^3 + 8*s^3*x*z^3 + 
        116*s^2*w*x*z^3 + 176*s*w^2*x*z^3 + 20*w^3*x*z^3 + 6*s^2*x^2*z^3 + 
        168*s*w*x^2*z^3 + 18*w^2*x^2*z^3 + 20*w*x^3*z^3 + 35*x^4*z^3 + 
        56*s^3*y*z^3 + 28*s^2*w*y*z^3 - 80*s*w^2*y*z^3 + 60*w^3*y*z^3 + 
        124*s^2*x*y*z^3 - 304*s*w*x*y*z^3 + 180*w^2*x*y*z^3 + 
        160*s*x^2*y*z^3 + 164*w*x^2*y*z^3 - 20*x^3*y*z^3 + 30*s^2*y^2*z^3 + 
        136*s*w*y^2*z^3 + 26*w^2*y^2*z^3 + 64*s*x*y^2*z^3 + 60*w*x*y^2*z^3 - 
        6*x^2*y^2*z^3 + 32*s*y^3*z^3 + 12*w*y^3*z^3 - 4*x*y^3*z^3 - 
        5*y^4*z^3 - 20*s^3*z^4 - 39*s^2*w*z^4 - 50*s*w^2*z^4 - 35*w^3*z^4 - 
        27*s^2*x*z^4 - 104*s*w*x*z^4 - 45*w^2*x*z^4 - 30*s*x^2*z^4 - 
        45*w*x^2*z^4 - 35*x^3*z^4 - 49*s^2*y*z^4 - 8*s*w*y*z^4 - 
        55*w^2*y*z^4 - 92*s*x*y*z^4 - 98*w*x*y*z^4 - 15*x^2*y*z^4 - 
        38*s*y^2*z^4 - 33*w*y^2*z^4 - 9*x*y^2*z^4 - 5*y^3*z^4 + 15*s^2*z^5 + 
        28*s*w*z^5 + 21*w^2*z^5 + 24*s*x*z^5 + 30*w*x*z^5 + 21*x^2*z^5 + 
        24*s*y*z^5 + 26*w*y*z^5 + 18*x*y*z^5 + 9*y^2*z^5 - 6*s*z^6 - 
        7*w*z^6 - 7*x*z^6 - 5*y*z^6 + z^7)*A[w]*A[z])/
      (w*OMEGA[s, w, x, y, z]) - (2*(s^6*w - 6*s^5*w^2 + 15*s^4*w^3 - 
        20*s^3*w^4 + 15*s^2*w^5 - 6*s*w^6 + w^7 - 3*s^6*x + 16*s^5*w*x - 
        39*s^4*w^2*x + 56*s^3*w^3*x - 49*s^2*w^4*x + 24*s*w^5*x - 5*w^6*x + 
        14*s^5*x^2 - 47*s^4*w*x^2 + 32*s^3*w^2*x^2 + 30*s^2*w^3*x^2 - 
        38*s*w^4*x^2 + 9*w^5*x^2 - 25*s^4*x^3 + 40*s^3*w*x^3 + 
        22*s^2*w^2*x^3 + 32*s*w^3*x^3 - 5*w^4*x^3 + 20*s^3*x^4 - 
        13*s^2*w*x^4 - 18*s*w^2*x^4 - 5*w^3*x^4 - 5*s^2*x^5 + 8*s*w*x^5 + 
        9*w^2*x^5 - 2*s*x^6 - 5*w*x^6 + x^7 + 3*s^6*y - 12*s^5*w*y + 
        11*s^4*w^2*y + 16*s^3*w^3*y - 39*s^2*w^4*y + 28*s*w^5*y - 7*w^6*y + 
        90*s^4*w*x*y - 136*s^3*w^2*x*y + 28*s^2*w^3*x*y - 8*s*w^4*x*y + 
        26*w^5*x*y - 61*s^4*x^2*y - 160*s^3*w*x^2*y + 54*s^2*w^2*x^2*y + 
        136*s*w^3*x^2*y - 33*w^4*x^2*y + 152*s^3*x^3*y - 36*s^2*w*x^3*y - 
        320*s*w^2*x^3*y + 12*w^3*x^3*y - 135*s^2*x^4*y + 124*s*w*x^4*y + 
        7*w^2*x^4*y + 40*s*x^5*y - 6*w*x^5*y + x^6*y - 14*s^5*y^2 + 
        13*s^4*w*y^2 + 8*s^3*w^2*y^2 + 22*s^2*w^3*y^2 - 50*s*w^4*y^2 + 
        21*w^5*y^2 + 61*s^4*x*y^2 - 24*s^3*w*x*y^2 + 34*s^2*w^2*x*y^2 - 
        80*s*w^3*x*y^2 - 55*w^4*x*y^2 + 346*s^2*w*x^2*y^2 + 
        44*s*w^2*x^2*y^2 + 26*w^3*x^2*y^2 + 46*s^2*x^3*y^2 + 32*s*w*x^3*y^2 + 
        10*w^2*x^3*y^2 - 74*s*x^4*y^2 + 17*w*x^4*y^2 - 19*x^5*y^2 + 
        25*s^4*y^3 + 16*s^3*w*y^3 + 18*s^2*w^2*y^3 + 40*s*w^3*y^3 - 
        35*w^4*y^3 - 152*s^3*x*y^3 - 148*s^2*w*x*y^3 + 48*s*w^2*x*y^3 + 
        60*w^3*x*y^3 - 46*s^2*x^2*y^3 - 216*s*w*x^2*y^3 + 30*w^2*x^2*y^3 + 
        28*w*x^3*y^3 + 45*x^4*y^3 - 20*s^3*y^4 - 21*s^2*w*y^4 - 
        10*s*w^2*y^4 + 35*w^3*y^4 + 135*s^2*x*y^4 + 56*s*w*x*y^4 - 
        35*w^2*x*y^4 + 74*s*x^2*y^4 - 51*w*x^2*y^4 - 45*x^3*y^4 + 5*s^2*y^5 - 
        4*s*w*y^5 - 21*w^2*y^5 - 40*s*x*y^5 + 10*w*x*y^5 + 19*x^2*y^5 + 
        2*s*y^6 + 7*w*y^6 - x*y^6 - y^7 - s^6*z + 3*s^4*w^2*z + 8*s^3*w^3*z - 
        27*s^2*w^4*z + 24*s*w^5*z - 7*w^6*z + 12*s^5*x*z - 30*s^4*w*x*z - 
        32*s^3*w^2*x*z + 124*s^2*w^3*x*z - 92*s*w^4*x*z + 18*w^5*x*z - 
        13*s^4*x^2*z + 168*s^3*w*x^2*z - 402*s^2*w^2*x^2*z + 64*s*w^3*x^2*z - 
        9*w^4*x^2*z - 16*s^3*x^3*z - 100*s^2*w*x^3*z + 56*s*w^2*x^3*z - 
        4*w^3*x^3*z + 21*s^2*x^4*z - 56*s*w*x^4*z - 9*w^2*x^4*z + 4*s*x^5*z + 
        18*w*x^5*z - 7*x^6*z - 16*s^5*y*z + 30*s^4*w*y*z - 56*s^3*w^2*y*z + 
        116*s^2*w^3*y*z - 104*s*w^4*y*z + 30*w^5*y*z - 90*s^4*x*y*z + 
        364*s^2*w^2*x*y*z - 304*s*w^3*x*y*z - 98*w^4*x*y*z + 24*s^3*x^2*y*z + 
        268*s^2*w*x^2*y*z + 224*s*w^2*x^2*y*z + 60*w^3*x^2*y*z + 
        148*s^2*x^3*y*z - 16*s*w*x^3*y*z + 44*w^2*x^3*y*z - 56*s*x^4*y*z - 
        26*w*x^4*y*z - 10*x^5*y*z + 47*s^4*y^2*z - 168*s^3*w*y^2*z - 
        202*s^2*w^2*y^2*z + 176*s*w^3*y^2*z - 45*w^4*y^2*z + 
        160*s^3*x*y^2*z - 268*s^2*w*x*y^2*z + 504*s*w^2*x*y^2*z + 
        180*w^3*x*y^2*z - 346*s^2*x^2*y^2*z - 302*w^2*x^2*y^2*z + 
        216*s*x^3*y^2*z - 268*w*x^3*y^2*z + 51*x^4*y^2*z - 40*s^3*y^3*z + 
        100*s^2*w*y^3*z - 144*s*w^2*y^3*z + 20*w^3*y^3*z + 36*s^2*x*y^3*z + 
        16*s*w*x*y^3*z - 132*w^2*x*y^3*z - 32*s*x^2*y^3*z + 268*w*x^2*y^3*z - 
        28*x^3*y^3*z + 13*s^2*y^4*z + 56*s*w*y^4*z + 15*w^2*y^4*z - 
        124*s*x*y^4*z + 26*w*x*y^4*z - 17*x^2*y^4*z - 8*s*y^5*z - 
        18*w*y^5*z + 6*x*y^5*z + 5*y^6*z + 6*s^5*z^2 - 3*s^4*w*z^2 + 
        6*s^2*w^3*z^2 - 30*s*w^4*z^2 + 21*w^5*z^2 - 11*s^4*x*z^2 + 
        56*s^3*w*x*z^2 + 2*s^2*w^2*x*z^2 + 160*s*w^3*x*z^2 - 15*w^4*x*z^2 - 
        8*s^3*x^2*z^2 + 202*s^2*w*x^2*z^2 + 100*s*w^2*x^2*z^2 - 
        6*w^3*x^2*z^2 - 18*s^2*x^3*z^2 + 144*s*w*x^3*z^2 - 6*w^2*x^3*z^2 + 
        10*s*x^4*z^2 - 15*w*x^4*z^2 + 21*x^5*z^2 + 39*s^4*y*z^2 + 
        32*s^3*w*y*z^2 - 2*s^2*w^2*y*z^2 + 168*s*w^3*y*z^2 - 45*w^4*y*z^2 + 
        136*s^3*x*y*z^2 - 364*s^2*w*x*y*z^2 + 164*w^3*x*y*z^2 - 
        34*s^2*x^2*y*z^2 - 504*s*w*x^2*y*z^2 + 98*w^2*x^2*y*z^2 - 
        48*s*x^3*y*z^2 + 132*w*x^3*y*z^2 + 35*x^4*y*z^2 - 32*s^3*y^2*z^2 + 
        402*s^2*w*y^2*z^2 - 100*s*w^2*y^2*z^2 + 18*w^3*y^2*z^2 - 
        54*s^2*x*y^2*z^2 - 224*s*w*x*y^2*z^2 - 98*w^2*x*y^2*z^2 - 
        44*s*x^2*y^2*z^2 + 302*w*x^2*y^2*z^2 - 30*x^3*y^2*z^2 - 
        22*s^2*y^3*z^2 - 56*s*w*y^3*z^2 + 6*w^2*y^3*z^2 + 320*s*x*y^3*z^2 - 
        44*w*x*y^3*z^2 - 10*x^2*y^3*z^2 + 18*s*y^4*z^2 + 9*w*y^4*z^2 - 
        7*x*y^4*z^2 - 9*y^5*z^2 - 15*s^4*z^3 - 8*s^3*w*z^3 - 6*s^2*w^2*z^3 - 
        35*w^4*z^3 - 16*s^3*x*z^3 - 116*s^2*w*x*z^3 - 168*s*w^2*x*z^3 - 
        20*w^3*x*z^3 - 22*s^2*x^2*z^3 - 176*s*w*x^2*z^3 - 18*w^2*x^2*z^3 - 
        40*s*x^3*z^3 - 20*w*x^3*z^3 - 35*x^4*z^3 - 56*s^3*y*z^3 - 
        124*s^2*w*y*z^3 - 160*s*w^2*y*z^3 + 20*w^3*y*z^3 - 28*s^2*x*y*z^3 + 
        304*s*w*x*y*z^3 - 164*w^2*x*y*z^3 + 80*s*x^2*y*z^3 - 
        180*w*x^2*y*z^3 - 60*x^3*y*z^3 - 30*s^2*y^2*z^3 - 64*s*w*y^2*z^3 + 
        6*w^2*y^2*z^3 - 136*s*x*y^2*z^3 - 60*w*x*y^2*z^3 - 26*x^2*y^2*z^3 - 
        32*s*y^3*z^3 + 4*w*y^3*z^3 - 12*x*y^3*z^3 + 5*y^4*z^3 + 20*s^3*z^4 + 
        27*s^2*w*z^4 + 30*s*w^2*z^4 + 35*w^3*z^4 + 39*s^2*x*z^4 + 
        104*s*w*x*z^4 + 45*w^2*x*z^4 + 50*s*x^2*z^4 + 45*w*x^2*z^4 + 
        35*x^3*z^4 + 49*s^2*y*z^4 + 92*s*w*y*z^4 + 15*w^2*y*z^4 + 
        8*s*x*y*z^4 + 98*w*x*y*z^4 + 55*x^2*y*z^4 + 38*s*y^2*z^4 + 
        9*w*y^2*z^4 + 33*x*y^2*z^4 + 5*y^3*z^4 - 15*s^2*z^5 - 24*s*w*z^5 - 
        21*w^2*z^5 - 28*s*x*z^5 - 30*w*x*z^5 - 21*x^2*z^5 - 24*s*y*z^5 - 
        18*w*y*z^5 - 26*x*y*z^5 - 9*y^2*z^5 + 6*s*z^6 + 7*w*z^6 + 7*x*z^6 + 
        5*y*z^6 - z^7)*A[x]*A[z])/(x*OMEGA[s, w, x, y, z]) + 
     ((s^7 - 5*s^6*w + 9*s^5*w^2 - 5*s^4*w^3 - 5*s^3*w^4 + 9*s^2*w^5 - 
        5*s*w^6 + w^7 - 5*s^6*x + 22*s^5*w*x - 43*s^4*w^2*x + 52*s^3*w^3*x - 
        43*s^2*w^4*x + 22*s*w^5*x - 5*w^6*x + 9*s^5*x^2 - 43*s^4*w*x^2 + 
        34*s^3*w^2*x^2 + 34*s^2*w^3*x^2 - 43*s*w^4*x^2 + 9*w^5*x^2 - 
        5*s^4*x^3 + 52*s^3*w*x^3 + 34*s^2*w^2*x^3 + 52*s*w^3*x^3 - 
        5*w^4*x^3 - 5*s^3*x^4 - 43*s^2*w*x^4 - 43*s*w^2*x^4 - 5*w^3*x^4 + 
        9*s^2*x^5 + 22*s*w*x^5 + 9*w^2*x^5 - 5*s*x^6 - 5*w*x^6 + x^7 - 
        5*s^6*y + 22*s^5*w*y - 43*s^4*w^2*y + 52*s^3*w^3*y - 43*s^2*w^4*y + 
        22*s*w^5*y - 5*w^6*y + 22*s^5*x*y + 94*s^4*w*x*y - 116*s^3*w^2*x*y - 
        116*s^2*w^3*x*y + 94*s*w^4*x*y + 22*w^5*x*y - 43*s^4*x^2*y - 
        116*s^3*w*x^2*y + 190*s^2*w^2*x^2*y - 116*s*w^3*x^2*y - 
        43*w^4*x^2*y + 52*s^3*x^3*y - 116*s^2*w*x^3*y - 116*s*w^2*x^3*y + 
        52*w^3*x^3*y - 43*s^2*x^4*y + 94*s*w*x^4*y - 43*w^2*x^4*y + 
        22*s*x^5*y + 22*w*x^5*y - 5*x^6*y + 9*s^5*y^2 - 43*s^4*w*y^2 + 
        34*s^3*w^2*y^2 + 34*s^2*w^3*y^2 - 43*s*w^4*y^2 + 9*w^5*y^2 - 
        43*s^4*x*y^2 - 116*s^3*w*x*y^2 + 190*s^2*w^2*x*y^2 - 
        116*s*w^3*x*y^2 - 43*w^4*x*y^2 + 34*s^3*x^2*y^2 + 190*s^2*w*x^2*y^2 + 
        190*s*w^2*x^2*y^2 + 34*w^3*x^2*y^2 + 34*s^2*x^3*y^2 - 
        116*s*w*x^3*y^2 + 34*w^2*x^3*y^2 - 43*s*x^4*y^2 - 43*w*x^4*y^2 + 
        9*x^5*y^2 - 5*s^4*y^3 + 52*s^3*w*y^3 + 34*s^2*w^2*y^3 + 
        52*s*w^3*y^3 - 5*w^4*y^3 + 52*s^3*x*y^3 - 116*s^2*w*x*y^3 - 
        116*s*w^2*x*y^3 + 52*w^3*x*y^3 + 34*s^2*x^2*y^3 - 116*s*w*x^2*y^3 + 
        34*w^2*x^2*y^3 + 52*s*x^3*y^3 + 52*w*x^3*y^3 - 5*x^4*y^3 - 
        5*s^3*y^4 - 43*s^2*w*y^4 - 43*s*w^2*y^4 - 5*w^3*y^4 - 43*s^2*x*y^4 + 
        94*s*w*x*y^4 - 43*w^2*x*y^4 - 43*s*x^2*y^4 - 43*w*x^2*y^4 - 
        5*x^3*y^4 + 9*s^2*y^5 + 22*s*w*y^5 + 9*w^2*y^5 + 22*s*x*y^5 + 
        22*w*x*y^5 + 9*x^2*y^5 - 5*s*y^6 - 5*w*y^6 - 5*x*y^6 + y^7 - 
        7*s^6*z + 18*s^5*w*z - 9*s^4*w^2*z - 4*s^3*w^3*z - 9*s^2*w^4*z + 
        18*s*w^5*z - 7*w^6*z + 18*s^5*x*z - 86*s^4*w*x*z + 68*s^3*w^2*x*z + 
        68*s^2*w^3*x*z - 86*s*w^4*x*z + 18*w^5*x*z - 9*s^4*x^2*z + 
        68*s^3*w*x^2*z - 502*s^2*w^2*x^2*z + 68*s*w^3*x^2*z - 9*w^4*x^2*z - 
        4*s^3*x^3*z + 68*s^2*w*x^3*z + 68*s*w^2*x^3*z - 4*w^3*x^3*z - 
        9*s^2*x^4*z - 86*s*w*x^4*z - 9*w^2*x^4*z + 18*s*x^5*z + 18*w*x^5*z - 
        7*x^6*z + 18*s^5*y*z - 86*s^4*w*y*z + 68*s^3*w^2*y*z + 
        68*s^2*w^3*y*z - 86*s*w^4*y*z + 18*w^5*y*z - 86*s^4*x*y*z - 
        232*s^3*w*x*y*z + 380*s^2*w^2*x*y*z - 232*s*w^3*x*y*z - 
        86*w^4*x*y*z + 68*s^3*x^2*y*z + 380*s^2*w*x^2*y*z + 
        380*s*w^2*x^2*y*z + 68*w^3*x^2*y*z + 68*s^2*x^3*y*z - 
        232*s*w*x^3*y*z + 68*w^2*x^3*y*z - 86*s*x^4*y*z - 86*w*x^4*y*z + 
        18*x^5*y*z - 9*s^4*y^2*z + 68*s^3*w*y^2*z - 502*s^2*w^2*y^2*z + 
        68*s*w^3*y^2*z - 9*w^4*y^2*z + 68*s^3*x*y^2*z + 380*s^2*w*x*y^2*z + 
        380*s*w^2*x*y^2*z + 68*w^3*x*y^2*z - 502*s^2*x^2*y^2*z + 
        380*s*w*x^2*y^2*z - 502*w^2*x^2*y^2*z + 68*s*x^3*y^2*z + 
        68*w*x^3*y^2*z - 9*x^4*y^2*z - 4*s^3*y^3*z + 68*s^2*w*y^3*z + 
        68*s*w^2*y^3*z - 4*w^3*y^3*z + 68*s^2*x*y^3*z - 232*s*w*x*y^3*z + 
        68*w^2*x*y^3*z + 68*s*x^2*y^3*z + 68*w*x^2*y^3*z - 4*x^3*y^3*z - 
        9*s^2*y^4*z - 86*s*w*y^4*z - 9*w^2*y^4*z - 86*s*x*y^4*z - 
        86*w*x*y^4*z - 9*x^2*y^4*z + 18*s*y^5*z + 18*w*y^5*z + 18*x*y^5*z - 
        7*y^6*z + 21*s^5*z^2 - 15*s^4*w*z^2 - 6*s^3*w^2*z^2 - 6*s^2*w^3*z^2 - 
        15*s*w^4*z^2 + 21*w^5*z^2 - 15*s^4*x*z^2 + 156*s^3*w*x*z^2 + 
        102*s^2*w^2*x*z^2 + 156*s*w^3*x*z^2 - 15*w^4*x*z^2 - 6*s^3*x^2*z^2 + 
        102*s^2*w*x^2*z^2 + 102*s*w^2*x^2*z^2 - 6*w^3*x^2*z^2 - 
        6*s^2*x^3*z^2 + 156*s*w*x^3*z^2 - 6*w^2*x^3*z^2 - 15*s*x^4*z^2 - 
        15*w*x^4*z^2 + 21*x^5*z^2 - 15*s^4*y*z^2 + 156*s^3*w*y*z^2 + 
        102*s^2*w^2*y*z^2 + 156*s*w^3*y*z^2 - 15*w^4*y*z^2 + 
        156*s^3*x*y*z^2 - 348*s^2*w*x*y*z^2 - 348*s*w^2*x*y*z^2 + 
        156*w^3*x*y*z^2 + 102*s^2*x^2*y*z^2 - 348*s*w*x^2*y*z^2 + 
        102*w^2*x^2*y*z^2 + 156*s*x^3*y*z^2 + 156*w*x^3*y*z^2 - 
        15*x^4*y*z^2 - 6*s^3*y^2*z^2 + 102*s^2*w*y^2*z^2 + 
        102*s*w^2*y^2*z^2 - 6*w^3*y^2*z^2 + 102*s^2*x*y^2*z^2 - 
        348*s*w*x*y^2*z^2 + 102*w^2*x*y^2*z^2 + 102*s*x^2*y^2*z^2 + 
        102*w*x^2*y^2*z^2 - 6*x^3*y^2*z^2 - 6*s^2*y^3*z^2 + 156*s*w*y^3*z^2 - 
        6*w^2*y^3*z^2 + 156*s*x*y^3*z^2 + 156*w*x*y^3*z^2 - 6*x^2*y^3*z^2 - 
        15*s*y^4*z^2 - 15*w*y^4*z^2 - 15*x*y^4*z^2 + 21*y^5*z^2 - 
        35*s^4*z^3 - 20*s^3*w*z^3 - 18*s^2*w^2*z^3 - 20*s*w^3*z^3 - 
        35*w^4*z^3 - 20*s^3*x*z^3 - 172*s^2*w*x*z^3 - 172*s*w^2*x*z^3 - 
        20*w^3*x*z^3 - 18*s^2*x^2*z^3 - 172*s*w*x^2*z^3 - 18*w^2*x^2*z^3 - 
        20*s*x^3*z^3 - 20*w*x^3*z^3 - 35*x^4*z^3 - 20*s^3*y*z^3 - 
        172*s^2*w*y*z^3 - 172*s*w^2*y*z^3 - 20*w^3*y*z^3 - 172*s^2*x*y*z^3 + 
        376*s*w*x*y*z^3 - 172*w^2*x*y*z^3 - 172*s*x^2*y*z^3 - 
        172*w*x^2*y*z^3 - 20*x^3*y*z^3 - 18*s^2*y^2*z^3 - 172*s*w*y^2*z^3 - 
        18*w^2*y^2*z^3 - 172*s*x*y^2*z^3 - 172*w*x*y^2*z^3 - 18*x^2*y^2*z^3 - 
        20*s*y^3*z^3 - 20*w*y^3*z^3 - 20*x*y^3*z^3 - 35*y^4*z^3 + 
        35*s^3*z^4 + 45*s^2*w*z^4 + 45*s*w^2*z^4 + 35*w^3*z^4 + 
        45*s^2*x*z^4 + 110*s*w*x*z^4 + 45*w^2*x*z^4 + 45*s*x^2*z^4 + 
        45*w*x^2*z^4 + 35*x^3*z^4 + 45*s^2*y*z^4 + 110*s*w*y*z^4 + 
        45*w^2*y*z^4 + 110*s*x*y*z^4 + 110*w*x*y*z^4 + 45*x^2*y*z^4 + 
        45*s*y^2*z^4 + 45*w*y^2*z^4 + 45*x*y^2*z^4 + 35*y^3*z^4 - 
        21*s^2*z^5 - 30*s*w*z^5 - 21*w^2*z^5 - 30*s*x*z^5 - 30*w*x*z^5 - 
        21*x^2*z^5 - 30*s*y*z^5 - 30*w*y*z^5 - 30*x*y*z^5 - 21*y^2*z^5 + 
        7*s*z^6 + 7*w*z^6 + 7*x*z^6 + 7*y*z^6 - z^7)*A[w]*A[x]*A[z])/
      (w*x*OMEGA[s, w, x, y, z]) - 
     (8*(5*s^5*w - 19*s^4*w^2 + 26*s^3*w^3 - 14*s^2*w^4 + s*w^5 + w^6 + 
        5*s^5*x - 10*s^4*w*x - 10*s^3*w^2*x + 24*s^2*w^3*x - 3*s*w^4*x - 
        6*w^5*x - 19*s^4*x^2 - 10*s^3*w*x^2 - 20*s^2*w^2*x^2 + 2*s*w^3*x^2 + 
        15*w^4*x^2 + 26*s^3*x^3 + 24*s^2*w*x^3 + 2*s*w^2*x^3 - 20*w^3*x^3 - 
        14*s^2*x^4 - 3*s*w*x^4 + 15*w^2*x^4 + s*x^5 - 6*w*x^5 + x^6 - 
        5*s^5*y + 18*s^3*w^2*y - 20*s^2*w^3*y + 11*s*w^4*y - 4*w^5*y + 
        60*s^3*w*x*y - 12*s^2*w^2*x*y + 4*s*w^3*x*y + 12*w^4*x*y + 
        18*s^3*x^2*y - 12*s^2*w*x^2*y - 30*s*w^2*x^2*y - 8*w^3*x^2*y - 
        20*s^2*x^3*y + 4*s*w*x^3*y - 8*w^2*x^3*y + 11*s*x^4*y + 12*w*x^4*y - 
        4*x^5*y + 19*s^4*y^2 - 18*s^3*w*y^2 - 38*s*w^3*y^2 + 5*w^4*y^2 - 
        18*s^3*x*y^2 - 64*s^2*w*x*y^2 + 54*s*w^2*x*y^2 - 4*w^3*x*y^2 + 
        54*s*w*x^2*y^2 - 2*w^2*x^2*y^2 - 38*s*x^3*y^2 - 4*w*x^3*y^2 + 
        5*x^4*y^2 - 26*s^3*y^3 + 20*s^2*w*y^3 + 38*s*w^2*y^3 + 20*s^2*x*y^3 - 
        44*s*w*x*y^3 + 38*s*x^2*y^3 + 14*s^2*y^4 - 11*s*w*y^4 - 5*w^2*y^4 - 
        11*s*x*y^4 - 6*w*x*y^4 - 5*x^2*y^4 - s*y^5 + 4*w*y^5 + 4*x*y^5 - 
        y^6 - 5*s^5*z + 18*s^3*w^2*z - 20*s^2*w^3*z + 11*s*w^4*z - 4*w^5*z + 
        60*s^3*w*x*z - 12*s^2*w^2*x*z + 4*s*w^3*x*z + 12*w^4*x*z + 
        18*s^3*x^2*z - 12*s^2*w*x^2*z - 30*s*w^2*x^2*z - 8*w^3*x^2*z - 
        20*s^2*x^3*z + 4*s*w*x^3*z - 8*w^2*x^3*z + 11*s*x^4*z + 12*w*x^4*z - 
        4*x^5*z + 10*s^4*y*z - 60*s^3*w*y*z + 64*s^2*w^2*y*z + 44*s*w^3*y*z + 
        6*w^4*y*z - 60*s^3*x*y*z - 76*s*w^2*x*y*z - 56*w^3*x*y*z + 
        64*s^2*x^2*y*z - 76*s*w*x^2*y*z + 100*w^2*x^2*y*z + 44*s*x^3*y*z - 
        56*w*x^3*y*z + 6*x^4*y*z + 10*s^3*y^2*z + 12*s^2*w*y^2*z - 
        54*s*w^2*y^2*z + 12*s^2*x*y^2*z + 76*s*w*x*y^2*z - 54*s*x^2*y^2*z - 
        24*s^2*y^3*z - 4*s*w*y^3*z + 4*w^2*y^3*z - 4*s*x*y^3*z + 
        56*w*x*y^3*z + 4*x^2*y^3*z + 3*s*y^4*z - 12*w*y^4*z - 12*x*y^4*z + 
        6*y^5*z + 19*s^4*z^2 - 18*s^3*w*z^2 - 38*s*w^3*z^2 + 5*w^4*z^2 - 
        18*s^3*x*z^2 - 64*s^2*w*x*z^2 + 54*s*w^2*x*z^2 - 4*w^3*x*z^2 + 
        54*s*w*x^2*z^2 - 2*w^2*x^2*z^2 - 38*s*x^3*z^2 - 4*w*x^3*z^2 + 
        5*x^4*z^2 + 10*s^3*y*z^2 + 12*s^2*w*y*z^2 - 54*s*w^2*y*z^2 + 
        12*s^2*x*y*z^2 + 76*s*w*x*y*z^2 - 54*s*x^2*y*z^2 + 20*s^2*y^2*z^2 + 
        30*s*w*y^2*z^2 + 2*w^2*y^2*z^2 + 30*s*x*y^2*z^2 - 100*w*x*y^2*z^2 + 
        2*x^2*y^2*z^2 - 2*s*y^3*z^2 + 8*w*y^3*z^2 + 8*x*y^3*z^2 - 
        15*y^4*z^2 - 26*s^3*z^3 + 20*s^2*w*z^3 + 38*s*w^2*z^3 + 
        20*s^2*x*z^3 - 44*s*w*x*z^3 + 38*s*x^2*z^3 - 24*s^2*y*z^3 - 
        4*s*w*y*z^3 + 4*w^2*y*z^3 - 4*s*x*y*z^3 + 56*w*x*y*z^3 + 
        4*x^2*y*z^3 - 2*s*y^2*z^3 + 8*w*y^2*z^3 + 8*x*y^2*z^3 + 20*y^3*z^3 + 
        14*s^2*z^4 - 11*s*w*z^4 - 5*w^2*z^4 - 11*s*x*z^4 - 6*w*x*z^4 - 
        5*x^2*z^4 + 3*s*y*z^4 - 12*w*y*z^4 - 12*x*y*z^4 - 15*y^2*z^4 - 
        s*z^5 + 4*w*z^5 + 4*x*z^5 + 6*y*z^5 - z^6)*A[y]*A[z])/
      OMEGA[s, w, x, y, z] + (2*(3*s^6 + 6*s^5*w - 51*s^4*w^2 + 84*s^3*w^3 - 
        51*s^2*w^4 + 6*s*w^5 + 3*w^6 - 14*s^5*x + 10*s^4*w*x + 4*s^3*w^2*x + 
        4*s^2*w^3*x + 10*s*w^4*x - 14*w^5*x + 25*s^4*x^2 - 68*s^3*w*x^2 - 
        42*s^2*w^2*x^2 - 68*s*w^3*x^2 + 25*w^4*x^2 - 20*s^3*x^3 + 
        84*s^2*w*x^3 + 84*s*w^2*x^3 - 20*w^3*x^3 + 5*s^2*x^4 - 34*s*w*x^4 + 
        5*w^2*x^4 + 2*s*x^5 + 2*w*x^5 - x^6 - 14*s^5*y + 10*s^4*w*y + 
        4*s^3*w^2*y + 4*s^2*w^3*y + 10*s*w^4*y - 14*w^5*y + 30*s^4*x*y + 
        72*s^3*w*x*y + 52*s^2*w^2*x*y + 72*s*w^3*x*y + 30*w^4*x*y - 
        12*s^3*x^2*y - 52*s^2*w*x^2*y - 52*s*w^2*x^2*y - 12*w^3*x^2*y - 
        4*s^2*x^3*y - 24*s*w*x^3*y - 4*w^2*x^3*y - 6*s*x^4*y - 6*w*x^4*y + 
        6*x^5*y + 25*s^4*y^2 - 68*s^3*w*y^2 - 42*s^2*w^2*y^2 - 68*s*w^3*y^2 + 
        25*w^4*y^2 - 12*s^3*x*y^2 - 52*s^2*w*x*y^2 - 52*s*w^2*x*y^2 - 
        12*w^3*x*y^2 - 2*s^2*x^2*y^2 + 116*s*w*x^2*y^2 - 2*w^2*x^2*y^2 + 
        4*s*x^3*y^2 + 4*w*x^3*y^2 - 15*x^4*y^2 - 20*s^3*y^3 + 84*s^2*w*y^3 + 
        84*s*w^2*y^3 - 20*w^3*y^3 - 4*s^2*x*y^3 - 24*s*w*x*y^3 - 
        4*w^2*x*y^3 + 4*s*x^2*y^3 + 4*w*x^2*y^3 + 20*x^3*y^3 + 5*s^2*y^4 - 
        34*s*w*y^4 + 5*w^2*y^4 - 6*s*x*y^4 - 6*w*x*y^4 - 15*x^2*y^4 + 
        2*s*y^5 + 2*w*y^5 + 6*x*y^5 - y^6 - 14*s^5*z + 10*s^4*w*z + 
        4*s^3*w^2*z + 4*s^2*w^3*z + 10*s*w^4*z - 14*w^5*z + 30*s^4*x*z + 
        72*s^3*w*x*z + 52*s^2*w^2*x*z + 72*s*w^3*x*z + 30*w^4*x*z - 
        12*s^3*x^2*z - 52*s^2*w*x^2*z - 52*s*w^2*x^2*z - 12*w^3*x^2*z - 
        4*s^2*x^3*z - 24*s*w*x^3*z - 4*w^2*x^3*z - 6*s*x^4*z - 6*w*x^4*z + 
        6*x^5*z + 30*s^4*y*z + 72*s^3*w*y*z + 52*s^2*w^2*y*z + 72*s*w^3*y*z + 
        30*w^4*y*z - 168*s^3*x*y*z - 216*s^2*w*x*y*z - 216*s*w^2*x*y*z - 
        168*w^3*x*y*z + 100*s^2*x^2*y*z + 88*s*w*x^2*y*z + 100*w^2*x^2*y*z + 
        56*s*x^3*y*z + 56*w*x^3*y*z - 18*x^4*y*z - 12*s^3*y^2*z - 
        52*s^2*w*y^2*z - 52*s*w^2*y^2*z - 12*w^3*y^2*z + 100*s^2*x*y^2*z + 
        88*s*w*x*y^2*z + 100*w^2*x*y^2*z - 100*s*x^2*y^2*z - 
        100*w*x^2*y^2*z + 12*x^3*y^2*z - 4*s^2*y^3*z - 24*s*w*y^3*z - 
        4*w^2*y^3*z + 56*s*x*y^3*z + 56*w*x*y^3*z + 12*x^2*y^3*z - 
        6*s*y^4*z - 6*w*y^4*z - 18*x*y^4*z + 6*y^5*z + 25*s^4*z^2 - 
        68*s^3*w*z^2 - 42*s^2*w^2*z^2 - 68*s*w^3*z^2 + 25*w^4*z^2 - 
        12*s^3*x*z^2 - 52*s^2*w*x*z^2 - 52*s*w^2*x*z^2 - 12*w^3*x*z^2 - 
        2*s^2*x^2*z^2 + 116*s*w*x^2*z^2 - 2*w^2*x^2*z^2 + 4*s*x^3*z^2 + 
        4*w*x^3*z^2 - 15*x^4*z^2 - 12*s^3*y*z^2 - 52*s^2*w*y*z^2 - 
        52*s*w^2*y*z^2 - 12*w^3*y*z^2 + 100*s^2*x*y*z^2 + 88*s*w*x*y*z^2 + 
        100*w^2*x*y*z^2 - 100*s*x^2*y*z^2 - 100*w*x^2*y*z^2 + 12*x^3*y*z^2 - 
        2*s^2*y^2*z^2 + 116*s*w*y^2*z^2 - 2*w^2*y^2*z^2 - 100*s*x*y^2*z^2 - 
        100*w*x*y^2*z^2 + 6*x^2*y^2*z^2 + 4*s*y^3*z^2 + 4*w*y^3*z^2 + 
        12*x*y^3*z^2 - 15*y^4*z^2 - 20*s^3*z^3 + 84*s^2*w*z^3 + 
        84*s*w^2*z^3 - 20*w^3*z^3 - 4*s^2*x*z^3 - 24*s*w*x*z^3 - 
        4*w^2*x*z^3 + 4*s*x^2*z^3 + 4*w*x^2*z^3 + 20*x^3*z^3 - 4*s^2*y*z^3 - 
        24*s*w*y*z^3 - 4*w^2*y*z^3 + 56*s*x*y*z^3 + 56*w*x*y*z^3 + 
        12*x^2*y*z^3 + 4*s*y^2*z^3 + 4*w*y^2*z^3 + 12*x*y^2*z^3 + 
        20*y^3*z^3 + 5*s^2*z^4 - 34*s*w*z^4 + 5*w^2*z^4 - 6*s*x*z^4 - 
        6*w*x*z^4 - 15*x^2*z^4 - 6*s*y*z^4 - 6*w*y*z^4 - 18*x*y*z^4 - 
        15*y^2*z^4 + 2*s*z^5 + 2*w*z^5 + 6*x*z^5 + 6*y*z^5 - z^6)*A[w]*A[y]*
       A[z])/(w*OMEGA[s, w, x, y, z]) + 
     (2*(3*s^6 - 14*s^5*w + 25*s^4*w^2 - 20*s^3*w^3 + 5*s^2*w^4 + 2*s*w^5 - 
        w^6 + 6*s^5*x + 10*s^4*w*x - 68*s^3*w^2*x + 84*s^2*w^3*x - 
        34*s*w^4*x + 2*w^5*x - 51*s^4*x^2 + 4*s^3*w*x^2 - 42*s^2*w^2*x^2 + 
        84*s*w^3*x^2 + 5*w^4*x^2 + 84*s^3*x^3 + 4*s^2*w*x^3 - 68*s*w^2*x^3 - 
        20*w^3*x^3 - 51*s^2*x^4 + 10*s*w*x^4 + 25*w^2*x^4 + 6*s*x^5 - 
        14*w*x^5 + 3*x^6 - 14*s^5*y + 30*s^4*w*y - 12*s^3*w^2*y - 
        4*s^2*w^3*y - 6*s*w^4*y + 6*w^5*y + 10*s^4*x*y + 72*s^3*w*x*y - 
        52*s^2*w^2*x*y - 24*s*w^3*x*y - 6*w^4*x*y + 4*s^3*x^2*y + 
        52*s^2*w*x^2*y - 52*s*w^2*x^2*y - 4*w^3*x^2*y + 4*s^2*x^3*y + 
        72*s*w*x^3*y - 12*w^2*x^3*y + 10*s*x^4*y + 30*w*x^4*y - 14*x^5*y + 
        25*s^4*y^2 - 12*s^3*w*y^2 - 2*s^2*w^2*y^2 + 4*s*w^3*y^2 - 
        15*w^4*y^2 - 68*s^3*x*y^2 - 52*s^2*w*x*y^2 + 116*s*w^2*x*y^2 + 
        4*w^3*x*y^2 - 42*s^2*x^2*y^2 - 52*s*w*x^2*y^2 - 2*w^2*x^2*y^2 - 
        68*s*x^3*y^2 - 12*w*x^3*y^2 + 25*x^4*y^2 - 20*s^3*y^3 - 4*s^2*w*y^3 + 
        4*s*w^2*y^3 + 20*w^3*y^3 + 84*s^2*x*y^3 - 24*s*w*x*y^3 + 
        4*w^2*x*y^3 + 84*s*x^2*y^3 - 4*w*x^2*y^3 - 20*x^3*y^3 + 5*s^2*y^4 - 
        6*s*w*y^4 - 15*w^2*y^4 - 34*s*x*y^4 - 6*w*x*y^4 + 5*x^2*y^4 + 
        2*s*y^5 + 6*w*y^5 + 2*x*y^5 - y^6 - 14*s^5*z + 30*s^4*w*z - 
        12*s^3*w^2*z - 4*s^2*w^3*z - 6*s*w^4*z + 6*w^5*z + 10*s^4*x*z + 
        72*s^3*w*x*z - 52*s^2*w^2*x*z - 24*s*w^3*x*z - 6*w^4*x*z + 
        4*s^3*x^2*z + 52*s^2*w*x^2*z - 52*s*w^2*x^2*z - 4*w^3*x^2*z + 
        4*s^2*x^3*z + 72*s*w*x^3*z - 12*w^2*x^3*z + 10*s*x^4*z + 30*w*x^4*z - 
        14*x^5*z + 30*s^4*y*z - 168*s^3*w*y*z + 100*s^2*w^2*y*z + 
        56*s*w^3*y*z - 18*w^4*y*z + 72*s^3*x*y*z - 216*s^2*w*x*y*z + 
        88*s*w^2*x*y*z + 56*w^3*x*y*z + 52*s^2*x^2*y*z - 216*s*w*x^2*y*z + 
        100*w^2*x^2*y*z + 72*s*x^3*y*z - 168*w*x^3*y*z + 30*x^4*y*z - 
        12*s^3*y^2*z + 100*s^2*w*y^2*z - 100*s*w^2*y^2*z + 12*w^3*y^2*z - 
        52*s^2*x*y^2*z + 88*s*w*x*y^2*z - 100*w^2*x*y^2*z - 52*s*x^2*y^2*z + 
        100*w*x^2*y^2*z - 12*x^3*y^2*z - 4*s^2*y^3*z + 56*s*w*y^3*z + 
        12*w^2*y^3*z - 24*s*x*y^3*z + 56*w*x*y^3*z - 4*x^2*y^3*z - 
        6*s*y^4*z - 18*w*y^4*z - 6*x*y^4*z + 6*y^5*z + 25*s^4*z^2 - 
        12*s^3*w*z^2 - 2*s^2*w^2*z^2 + 4*s*w^3*z^2 - 15*w^4*z^2 - 
        68*s^3*x*z^2 - 52*s^2*w*x*z^2 + 116*s*w^2*x*z^2 + 4*w^3*x*z^2 - 
        42*s^2*x^2*z^2 - 52*s*w*x^2*z^2 - 2*w^2*x^2*z^2 - 68*s*x^3*z^2 - 
        12*w*x^3*z^2 + 25*x^4*z^2 - 12*s^3*y*z^2 + 100*s^2*w*y*z^2 - 
        100*s*w^2*y*z^2 + 12*w^3*y*z^2 - 52*s^2*x*y*z^2 + 88*s*w*x*y*z^2 - 
        100*w^2*x*y*z^2 - 52*s*x^2*y*z^2 + 100*w*x^2*y*z^2 - 12*x^3*y*z^2 - 
        2*s^2*y^2*z^2 - 100*s*w*y^2*z^2 + 6*w^2*y^2*z^2 + 116*s*x*y^2*z^2 - 
        100*w*x*y^2*z^2 - 2*x^2*y^2*z^2 + 4*s*y^3*z^2 + 12*w*y^3*z^2 + 
        4*x*y^3*z^2 - 15*y^4*z^2 - 20*s^3*z^3 - 4*s^2*w*z^3 + 4*s*w^2*z^3 + 
        20*w^3*z^3 + 84*s^2*x*z^3 - 24*s*w*x*z^3 + 4*w^2*x*z^3 + 
        84*s*x^2*z^3 - 4*w*x^2*z^3 - 20*x^3*z^3 - 4*s^2*y*z^3 + 
        56*s*w*y*z^3 + 12*w^2*y*z^3 - 24*s*x*y*z^3 + 56*w*x*y*z^3 - 
        4*x^2*y*z^3 + 4*s*y^2*z^3 + 12*w*y^2*z^3 + 4*x*y^2*z^3 + 20*y^3*z^3 + 
        5*s^2*z^4 - 6*s*w*z^4 - 15*w^2*z^4 - 34*s*x*z^4 - 6*w*x*z^4 + 
        5*x^2*z^4 - 6*s*y*z^4 - 18*w*y*z^4 - 6*x*y*z^4 - 15*y^2*z^4 + 
        2*s*z^5 + 6*w*z^5 + 2*x*z^5 + 6*y*z^5 - z^6)*A[x]*A[y]*A[z])/
      (x*OMEGA[s, w, x, y, z]) - (2*(s^7 - 5*s^6*w + 9*s^5*w^2 - 5*s^4*w^3 - 
        5*s^3*w^4 + 9*s^2*w^5 - 5*s*w^6 + w^7 - 7*s^6*x + 18*s^5*w*x - 
        9*s^4*w^2*x - 4*s^3*w^3*x - 9*s^2*w^4*x + 18*s*w^5*x - 7*w^6*x + 
        21*s^5*x^2 - 15*s^4*w*x^2 - 6*s^3*w^2*x^2 - 6*s^2*w^3*x^2 - 
        15*s*w^4*x^2 + 21*w^5*x^2 - 35*s^4*x^3 - 20*s^3*w*x^3 - 
        18*s^2*w^2*x^3 - 20*s*w^3*x^3 - 35*w^4*x^3 + 35*s^3*x^4 + 
        45*s^2*w*x^4 + 45*s*w^2*x^4 + 35*w^3*x^4 - 21*s^2*x^5 - 30*s*w*x^5 - 
        21*w^2*x^5 + 7*s*x^6 + 7*w*x^6 - x^7 - 5*s^6*y + 22*s^5*w*y - 
        43*s^4*w^2*y + 52*s^3*w^3*y - 43*s^2*w^4*y + 22*s*w^5*y - 5*w^6*y + 
        18*s^5*x*y - 86*s^4*w*x*y + 68*s^3*w^2*x*y + 68*s^2*w^3*x*y - 
        86*s*w^4*x*y + 18*w^5*x*y - 15*s^4*x^2*y + 156*s^3*w*x^2*y + 
        102*s^2*w^2*x^2*y + 156*s*w^3*x^2*y - 15*w^4*x^2*y - 20*s^3*x^3*y - 
        172*s^2*w*x^3*y - 172*s*w^2*x^3*y - 20*w^3*x^3*y + 45*s^2*x^4*y + 
        110*s*w*x^4*y + 45*w^2*x^4*y - 30*s*x^5*y - 30*w*x^5*y + 7*x^6*y + 
        9*s^5*y^2 - 43*s^4*w*y^2 + 34*s^3*w^2*y^2 + 34*s^2*w^3*y^2 - 
        43*s*w^4*y^2 + 9*w^5*y^2 - 9*s^4*x*y^2 + 68*s^3*w*x*y^2 - 
        502*s^2*w^2*x*y^2 + 68*s*w^3*x*y^2 - 9*w^4*x*y^2 - 6*s^3*x^2*y^2 + 
        102*s^2*w*x^2*y^2 + 102*s*w^2*x^2*y^2 - 6*w^3*x^2*y^2 - 
        18*s^2*x^3*y^2 - 172*s*w*x^3*y^2 - 18*w^2*x^3*y^2 + 45*s*x^4*y^2 + 
        45*w*x^4*y^2 - 21*x^5*y^2 - 5*s^4*y^3 + 52*s^3*w*y^3 + 
        34*s^2*w^2*y^3 + 52*s*w^3*y^3 - 5*w^4*y^3 - 4*s^3*x*y^3 + 
        68*s^2*w*x*y^3 + 68*s*w^2*x*y^3 - 4*w^3*x*y^3 - 6*s^2*x^2*y^3 + 
        156*s*w*x^2*y^3 - 6*w^2*x^2*y^3 - 20*s*x^3*y^3 - 20*w*x^3*y^3 + 
        35*x^4*y^3 - 5*s^3*y^4 - 43*s^2*w*y^4 - 43*s*w^2*y^4 - 5*w^3*y^4 - 
        9*s^2*x*y^4 - 86*s*w*x*y^4 - 9*w^2*x*y^4 - 15*s*x^2*y^4 - 
        15*w*x^2*y^4 - 35*x^3*y^4 + 9*s^2*y^5 + 22*s*w*y^5 + 9*w^2*y^5 + 
        18*s*x*y^5 + 18*w*x*y^5 + 21*x^2*y^5 - 5*s*y^6 - 5*w*y^6 - 7*x*y^6 + 
        y^7 - 5*s^6*z + 22*s^5*w*z - 43*s^4*w^2*z + 52*s^3*w^3*z - 
        43*s^2*w^4*z + 22*s*w^5*z - 5*w^6*z + 18*s^5*x*z - 86*s^4*w*x*z + 
        68*s^3*w^2*x*z + 68*s^2*w^3*x*z - 86*s*w^4*x*z + 18*w^5*x*z - 
        15*s^4*x^2*z + 156*s^3*w*x^2*z + 102*s^2*w^2*x^2*z + 
        156*s*w^3*x^2*z - 15*w^4*x^2*z - 20*s^3*x^3*z - 172*s^2*w*x^3*z - 
        172*s*w^2*x^3*z - 20*w^3*x^3*z + 45*s^2*x^4*z + 110*s*w*x^4*z + 
        45*w^2*x^4*z - 30*s*x^5*z - 30*w*x^5*z + 7*x^6*z + 22*s^5*y*z + 
        94*s^4*w*y*z - 116*s^3*w^2*y*z - 116*s^2*w^3*y*z + 94*s*w^4*y*z + 
        22*w^5*y*z - 86*s^4*x*y*z - 232*s^3*w*x*y*z + 380*s^2*w^2*x*y*z - 
        232*s*w^3*x*y*z - 86*w^4*x*y*z + 156*s^3*x^2*y*z - 
        348*s^2*w*x^2*y*z - 348*s*w^2*x^2*y*z + 156*w^3*x^2*y*z - 
        172*s^2*x^3*y*z + 376*s*w*x^3*y*z - 172*w^2*x^3*y*z + 110*s*x^4*y*z + 
        110*w*x^4*y*z - 30*x^5*y*z - 43*s^4*y^2*z - 116*s^3*w*y^2*z + 
        190*s^2*w^2*y^2*z - 116*s*w^3*y^2*z - 43*w^4*y^2*z + 68*s^3*x*y^2*z + 
        380*s^2*w*x*y^2*z + 380*s*w^2*x*y^2*z + 68*w^3*x*y^2*z + 
        102*s^2*x^2*y^2*z - 348*s*w*x^2*y^2*z + 102*w^2*x^2*y^2*z - 
        172*s*x^3*y^2*z - 172*w*x^3*y^2*z + 45*x^4*y^2*z + 52*s^3*y^3*z - 
        116*s^2*w*y^3*z - 116*s*w^2*y^3*z + 52*w^3*y^3*z + 68*s^2*x*y^3*z - 
        232*s*w*x*y^3*z + 68*w^2*x*y^3*z + 156*s*x^2*y^3*z + 
        156*w*x^2*y^3*z - 20*x^3*y^3*z - 43*s^2*y^4*z + 94*s*w*y^4*z - 
        43*w^2*y^4*z - 86*s*x*y^4*z - 86*w*x*y^4*z - 15*x^2*y^4*z + 
        22*s*y^5*z + 22*w*y^5*z + 18*x*y^5*z - 5*y^6*z + 9*s^5*z^2 - 
        43*s^4*w*z^2 + 34*s^3*w^2*z^2 + 34*s^2*w^3*z^2 - 43*s*w^4*z^2 + 
        9*w^5*z^2 - 9*s^4*x*z^2 + 68*s^3*w*x*z^2 - 502*s^2*w^2*x*z^2 + 
        68*s*w^3*x*z^2 - 9*w^4*x*z^2 - 6*s^3*x^2*z^2 + 102*s^2*w*x^2*z^2 + 
        102*s*w^2*x^2*z^2 - 6*w^3*x^2*z^2 - 18*s^2*x^3*z^2 - 
        172*s*w*x^3*z^2 - 18*w^2*x^3*z^2 + 45*s*x^4*z^2 + 45*w*x^4*z^2 - 
        21*x^5*z^2 - 43*s^4*y*z^2 - 116*s^3*w*y*z^2 + 190*s^2*w^2*y*z^2 - 
        116*s*w^3*y*z^2 - 43*w^4*y*z^2 + 68*s^3*x*y*z^2 + 380*s^2*w*x*y*z^2 + 
        380*s*w^2*x*y*z^2 + 68*w^3*x*y*z^2 + 102*s^2*x^2*y*z^2 - 
        348*s*w*x^2*y*z^2 + 102*w^2*x^2*y*z^2 - 172*s*x^3*y*z^2 - 
        172*w*x^3*y*z^2 + 45*x^4*y*z^2 + 34*s^3*y^2*z^2 + 190*s^2*w*y^2*z^2 + 
        190*s*w^2*y^2*z^2 + 34*w^3*y^2*z^2 - 502*s^2*x*y^2*z^2 + 
        380*s*w*x*y^2*z^2 - 502*w^2*x*y^2*z^2 + 102*s*x^2*y^2*z^2 + 
        102*w*x^2*y^2*z^2 - 18*x^3*y^2*z^2 + 34*s^2*y^3*z^2 - 
        116*s*w*y^3*z^2 + 34*w^2*y^3*z^2 + 68*s*x*y^3*z^2 + 68*w*x*y^3*z^2 - 
        6*x^2*y^3*z^2 - 43*s*y^4*z^2 - 43*w*y^4*z^2 - 9*x*y^4*z^2 + 
        9*y^5*z^2 - 5*s^4*z^3 + 52*s^3*w*z^3 + 34*s^2*w^2*z^3 + 
        52*s*w^3*z^3 - 5*w^4*z^3 - 4*s^3*x*z^3 + 68*s^2*w*x*z^3 + 
        68*s*w^2*x*z^3 - 4*w^3*x*z^3 - 6*s^2*x^2*z^3 + 156*s*w*x^2*z^3 - 
        6*w^2*x^2*z^3 - 20*s*x^3*z^3 - 20*w*x^3*z^3 + 35*x^4*z^3 + 
        52*s^3*y*z^3 - 116*s^2*w*y*z^3 - 116*s*w^2*y*z^3 + 52*w^3*y*z^3 + 
        68*s^2*x*y*z^3 - 232*s*w*x*y*z^3 + 68*w^2*x*y*z^3 + 156*s*x^2*y*z^3 + 
        156*w*x^2*y*z^3 - 20*x^3*y*z^3 + 34*s^2*y^2*z^3 - 116*s*w*y^2*z^3 + 
        34*w^2*y^2*z^3 + 68*s*x*y^2*z^3 + 68*w*x*y^2*z^3 - 6*x^2*y^2*z^3 + 
        52*s*y^3*z^3 + 52*w*y^3*z^3 - 4*x*y^3*z^3 - 5*y^4*z^3 - 5*s^3*z^4 - 
        43*s^2*w*z^4 - 43*s*w^2*z^4 - 5*w^3*z^4 - 9*s^2*x*z^4 - 
        86*s*w*x*z^4 - 9*w^2*x*z^4 - 15*s*x^2*z^4 - 15*w*x^2*z^4 - 
        35*x^3*z^4 - 43*s^2*y*z^4 + 94*s*w*y*z^4 - 43*w^2*y*z^4 - 
        86*s*x*y*z^4 - 86*w*x*y*z^4 - 15*x^2*y*z^4 - 43*s*y^2*z^4 - 
        43*w*y^2*z^4 - 9*x*y^2*z^4 - 5*y^3*z^4 + 9*s^2*z^5 + 22*s*w*z^5 + 
        9*w^2*z^5 + 18*s*x*z^5 + 18*w*x*z^5 + 21*x^2*z^5 + 22*s*y*z^5 + 
        22*w*y*z^5 + 18*x*y*z^5 + 9*y^2*z^5 - 5*s*z^6 - 5*w*z^6 - 7*x*z^6 - 
        5*y*z^6 + z^7)*I41[w, x, y, z])/OMEGA[s, w, x, y, z] - 
     (2*(s^7 - 7*s^6*w + 21*s^5*w^2 - 35*s^4*w^3 + 35*s^3*w^4 - 21*s^2*w^5 + 
        7*s*w^6 - w^7 - 5*s^6*x + 18*s^5*w*x - 15*s^4*w^2*x - 20*s^3*w^3*x + 
        45*s^2*w^4*x - 30*s*w^5*x + 7*w^6*x + 9*s^5*x^2 - 9*s^4*w*x^2 - 
        6*s^3*w^2*x^2 - 18*s^2*w^3*x^2 + 45*s*w^4*x^2 - 21*w^5*x^2 - 
        5*s^4*x^3 - 4*s^3*w*x^3 - 6*s^2*w^2*x^3 - 20*s*w^3*x^3 + 35*w^4*x^3 - 
        5*s^3*x^4 - 9*s^2*w*x^4 - 15*s*w^2*x^4 - 35*w^3*x^4 + 9*s^2*x^5 + 
        18*s*w*x^5 + 21*w^2*x^5 - 5*s*x^6 - 7*w*x^6 + x^7 - 5*s^6*y + 
        18*s^5*w*y - 15*s^4*w^2*y - 20*s^3*w^3*y + 45*s^2*w^4*y - 
        30*s*w^5*y + 7*w^6*y + 22*s^5*x*y - 86*s^4*w*x*y + 156*s^3*w^2*x*y - 
        172*s^2*w^3*x*y + 110*s*w^4*x*y - 30*w^5*x*y - 43*s^4*x^2*y + 
        68*s^3*w*x^2*y + 102*s^2*w^2*x^2*y - 172*s*w^3*x^2*y + 45*w^4*x^2*y + 
        52*s^3*x^3*y + 68*s^2*w*x^3*y + 156*s*w^2*x^3*y - 20*w^3*x^3*y - 
        43*s^2*x^4*y - 86*s*w*x^4*y - 15*w^2*x^4*y + 22*s*x^5*y + 
        18*w*x^5*y - 5*x^6*y + 9*s^5*y^2 - 9*s^4*w*y^2 - 6*s^3*w^2*y^2 - 
        18*s^2*w^3*y^2 + 45*s*w^4*y^2 - 21*w^5*y^2 - 43*s^4*x*y^2 + 
        68*s^3*w*x*y^2 + 102*s^2*w^2*x*y^2 - 172*s*w^3*x*y^2 + 45*w^4*x*y^2 + 
        34*s^3*x^2*y^2 - 502*s^2*w*x^2*y^2 + 102*s*w^2*x^2*y^2 - 
        18*w^3*x^2*y^2 + 34*s^2*x^3*y^2 + 68*s*w*x^3*y^2 - 6*w^2*x^3*y^2 - 
        43*s*x^4*y^2 - 9*w*x^4*y^2 + 9*x^5*y^2 - 5*s^4*y^3 - 4*s^3*w*y^3 - 
        6*s^2*w^2*y^3 - 20*s*w^3*y^3 + 35*w^4*y^3 + 52*s^3*x*y^3 + 
        68*s^2*w*x*y^3 + 156*s*w^2*x*y^3 - 20*w^3*x*y^3 + 34*s^2*x^2*y^3 + 
        68*s*w*x^2*y^3 - 6*w^2*x^2*y^3 + 52*s*x^3*y^3 - 4*w*x^3*y^3 - 
        5*x^4*y^3 - 5*s^3*y^4 - 9*s^2*w*y^4 - 15*s*w^2*y^4 - 35*w^3*y^4 - 
        43*s^2*x*y^4 - 86*s*w*x*y^4 - 15*w^2*x*y^4 - 43*s*x^2*y^4 - 
        9*w*x^2*y^4 - 5*x^3*y^4 + 9*s^2*y^5 + 18*s*w*y^5 + 21*w^2*y^5 + 
        22*s*x*y^5 + 18*w*x*y^5 + 9*x^2*y^5 - 5*s*y^6 - 7*w*y^6 - 5*x*y^6 + 
        y^7 - 5*s^6*z + 18*s^5*w*z - 15*s^4*w^2*z - 20*s^3*w^3*z + 
        45*s^2*w^4*z - 30*s*w^5*z + 7*w^6*z + 22*s^5*x*z - 86*s^4*w*x*z + 
        156*s^3*w^2*x*z - 172*s^2*w^3*x*z + 110*s*w^4*x*z - 30*w^5*x*z - 
        43*s^4*x^2*z + 68*s^3*w*x^2*z + 102*s^2*w^2*x^2*z - 172*s*w^3*x^2*z + 
        45*w^4*x^2*z + 52*s^3*x^3*z + 68*s^2*w*x^3*z + 156*s*w^2*x^3*z - 
        20*w^3*x^3*z - 43*s^2*x^4*z - 86*s*w*x^4*z - 15*w^2*x^4*z + 
        22*s*x^5*z + 18*w*x^5*z - 5*x^6*z + 22*s^5*y*z - 86*s^4*w*y*z + 
        156*s^3*w^2*y*z - 172*s^2*w^3*y*z + 110*s*w^4*y*z - 30*w^5*y*z + 
        94*s^4*x*y*z - 232*s^3*w*x*y*z - 348*s^2*w^2*x*y*z + 
        376*s*w^3*x*y*z + 110*w^4*x*y*z - 116*s^3*x^2*y*z + 
        380*s^2*w*x^2*y*z - 348*s*w^2*x^2*y*z - 172*w^3*x^2*y*z - 
        116*s^2*x^3*y*z - 232*s*w*x^3*y*z + 156*w^2*x^3*y*z + 94*s*x^4*y*z - 
        86*w*x^4*y*z + 22*x^5*y*z - 43*s^4*y^2*z + 68*s^3*w*y^2*z + 
        102*s^2*w^2*y^2*z - 172*s*w^3*y^2*z + 45*w^4*y^2*z - 
        116*s^3*x*y^2*z + 380*s^2*w*x*y^2*z - 348*s*w^2*x*y^2*z - 
        172*w^3*x*y^2*z + 190*s^2*x^2*y^2*z + 380*s*w*x^2*y^2*z + 
        102*w^2*x^2*y^2*z - 116*s*x^3*y^2*z + 68*w*x^3*y^2*z - 43*x^4*y^2*z + 
        52*s^3*y^3*z + 68*s^2*w*y^3*z + 156*s*w^2*y^3*z - 20*w^3*y^3*z - 
        116*s^2*x*y^3*z - 232*s*w*x*y^3*z + 156*w^2*x*y^3*z - 
        116*s*x^2*y^3*z + 68*w*x^2*y^3*z + 52*x^3*y^3*z - 43*s^2*y^4*z - 
        86*s*w*y^4*z - 15*w^2*y^4*z + 94*s*x*y^4*z - 86*w*x*y^4*z - 
        43*x^2*y^4*z + 22*s*y^5*z + 18*w*y^5*z + 22*x*y^5*z - 5*y^6*z + 
        9*s^5*z^2 - 9*s^4*w*z^2 - 6*s^3*w^2*z^2 - 18*s^2*w^3*z^2 + 
        45*s*w^4*z^2 - 21*w^5*z^2 - 43*s^4*x*z^2 + 68*s^3*w*x*z^2 + 
        102*s^2*w^2*x*z^2 - 172*s*w^3*x*z^2 + 45*w^4*x*z^2 + 34*s^3*x^2*z^2 - 
        502*s^2*w*x^2*z^2 + 102*s*w^2*x^2*z^2 - 18*w^3*x^2*z^2 + 
        34*s^2*x^3*z^2 + 68*s*w*x^3*z^2 - 6*w^2*x^3*z^2 - 43*s*x^4*z^2 - 
        9*w*x^4*z^2 + 9*x^5*z^2 - 43*s^4*y*z^2 + 68*s^3*w*y*z^2 + 
        102*s^2*w^2*y*z^2 - 172*s*w^3*y*z^2 + 45*w^4*y*z^2 - 
        116*s^3*x*y*z^2 + 380*s^2*w*x*y*z^2 - 348*s*w^2*x*y*z^2 - 
        172*w^3*x*y*z^2 + 190*s^2*x^2*y*z^2 + 380*s*w*x^2*y*z^2 + 
        102*w^2*x^2*y*z^2 - 116*s*x^3*y*z^2 + 68*w*x^3*y*z^2 - 43*x^4*y*z^2 + 
        34*s^3*y^2*z^2 - 502*s^2*w*y^2*z^2 + 102*s*w^2*y^2*z^2 - 
        18*w^3*y^2*z^2 + 190*s^2*x*y^2*z^2 + 380*s*w*x*y^2*z^2 + 
        102*w^2*x*y^2*z^2 + 190*s*x^2*y^2*z^2 - 502*w*x^2*y^2*z^2 + 
        34*x^3*y^2*z^2 + 34*s^2*y^3*z^2 + 68*s*w*y^3*z^2 - 6*w^2*y^3*z^2 - 
        116*s*x*y^3*z^2 + 68*w*x*y^3*z^2 + 34*x^2*y^3*z^2 - 43*s*y^4*z^2 - 
        9*w*y^4*z^2 - 43*x*y^4*z^2 + 9*y^5*z^2 - 5*s^4*z^3 - 4*s^3*w*z^3 - 
        6*s^2*w^2*z^3 - 20*s*w^3*z^3 + 35*w^4*z^3 + 52*s^3*x*z^3 + 
        68*s^2*w*x*z^3 + 156*s*w^2*x*z^3 - 20*w^3*x*z^3 + 34*s^2*x^2*z^3 + 
        68*s*w*x^2*z^3 - 6*w^2*x^2*z^3 + 52*s*x^3*z^3 - 4*w*x^3*z^3 - 
        5*x^4*z^3 + 52*s^3*y*z^3 + 68*s^2*w*y*z^3 + 156*s*w^2*y*z^3 - 
        20*w^3*y*z^3 - 116*s^2*x*y*z^3 - 232*s*w*x*y*z^3 + 156*w^2*x*y*z^3 - 
        116*s*x^2*y*z^3 + 68*w*x^2*y*z^3 + 52*x^3*y*z^3 + 34*s^2*y^2*z^3 + 
        68*s*w*y^2*z^3 - 6*w^2*y^2*z^3 - 116*s*x*y^2*z^3 + 68*w*x*y^2*z^3 + 
        34*x^2*y^2*z^3 + 52*s*y^3*z^3 - 4*w*y^3*z^3 + 52*x*y^3*z^3 - 
        5*y^4*z^3 - 5*s^3*z^4 - 9*s^2*w*z^4 - 15*s*w^2*z^4 - 35*w^3*z^4 - 
        43*s^2*x*z^4 - 86*s*w*x*z^4 - 15*w^2*x*z^4 - 43*s*x^2*z^4 - 
        9*w*x^2*z^4 - 5*x^3*z^4 - 43*s^2*y*z^4 - 86*s*w*y*z^4 - 
        15*w^2*y*z^4 + 94*s*x*y*z^4 - 86*w*x*y*z^4 - 43*x^2*y*z^4 - 
        43*s*y^2*z^4 - 9*w*y^2*z^4 - 43*x*y^2*z^4 - 5*y^3*z^4 + 9*s^2*z^5 + 
        18*s*w*z^5 + 21*w^2*z^5 + 22*s*x*z^5 + 18*w*x*z^5 + 9*x^2*z^5 + 
        22*s*y*z^5 + 18*w*y*z^5 + 22*x*y*z^5 + 9*y^2*z^5 - 5*s*z^6 - 
        7*w*z^6 - 5*x*z^6 - 5*y*z^6 + z^7)*I41[x, w, y, z])/
      OMEGA[s, w, x, y, z] + (4*y*(-3*s^6 + 14*s^5*w - 25*s^4*w^2 + 
        20*s^3*w^3 - 5*s^2*w^4 - 2*s*w^5 + w^6 + 14*s^5*x - 30*s^4*w*x + 
        12*s^3*w^2*x + 4*s^2*w^3*x + 6*s*w^4*x - 6*w^5*x - 25*s^4*x^2 + 
        12*s^3*w*x^2 + 2*s^2*w^2*x^2 - 4*s*w^3*x^2 + 15*w^4*x^2 + 
        20*s^3*x^3 + 4*s^2*w*x^3 - 4*s*w^2*x^3 - 20*w^3*x^3 - 5*s^2*x^4 + 
        6*s*w*x^4 + 15*w^2*x^4 - 2*s*x^5 - 6*w*x^5 + x^6 + 14*s^5*y - 
        30*s^4*w*y + 12*s^3*w^2*y + 4*s^2*w^3*y + 6*s*w^4*y - 6*w^5*y - 
        30*s^4*x*y + 168*s^3*w*x*y - 100*s^2*w^2*x*y - 56*s*w^3*x*y + 
        18*w^4*x*y + 12*s^3*x^2*y - 100*s^2*w*x^2*y + 100*s*w^2*x^2*y - 
        12*w^3*x^2*y + 4*s^2*x^3*y - 56*s*w*x^3*y - 12*w^2*x^3*y + 
        6*s*x^4*y + 18*w*x^4*y - 6*x^5*y - 25*s^4*y^2 + 12*s^3*w*y^2 + 
        2*s^2*w^2*y^2 - 4*s*w^3*y^2 + 15*w^4*y^2 + 12*s^3*x*y^2 - 
        100*s^2*w*x*y^2 + 100*s*w^2*x*y^2 - 12*w^3*x*y^2 + 2*s^2*x^2*y^2 + 
        100*s*w*x^2*y^2 - 6*w^2*x^2*y^2 - 4*s*x^3*y^2 - 12*w*x^3*y^2 + 
        15*x^4*y^2 + 20*s^3*y^3 + 4*s^2*w*y^3 - 4*s*w^2*y^3 - 20*w^3*y^3 + 
        4*s^2*x*y^3 - 56*s*w*x*y^3 - 12*w^2*x*y^3 - 4*s*x^2*y^3 - 
        12*w*x^2*y^3 - 20*x^3*y^3 - 5*s^2*y^4 + 6*s*w*y^4 + 15*w^2*y^4 + 
        6*s*x*y^4 + 18*w*x*y^4 + 15*x^2*y^4 - 2*s*y^5 - 6*w*y^5 - 6*x*y^5 + 
        y^6 - 6*s^5*z - 10*s^4*w*z + 68*s^3*w^2*z - 84*s^2*w^3*z + 
        34*s*w^4*z - 2*w^5*z - 10*s^4*x*z - 72*s^3*w*x*z + 52*s^2*w^2*x*z + 
        24*s*w^3*x*z + 6*w^4*x*z + 68*s^3*x^2*z + 52*s^2*w*x^2*z - 
        116*s*w^2*x^2*z - 4*w^3*x^2*z - 84*s^2*x^3*z + 24*s*w*x^3*z - 
        4*w^2*x^3*z + 34*s*x^4*z + 6*w*x^4*z - 2*x^5*z - 10*s^4*y*z - 
        72*s^3*w*y*z + 52*s^2*w^2*y*z + 24*s*w^3*y*z + 6*w^4*y*z - 
        72*s^3*x*y*z + 216*s^2*w*x*y*z - 88*s*w^2*x*y*z - 56*w^3*x*y*z + 
        52*s^2*x^2*y*z - 88*s*w*x^2*y*z + 100*w^2*x^2*y*z + 24*s*x^3*y*z - 
        56*w*x^3*y*z + 6*x^4*y*z + 68*s^3*y^2*z + 52*s^2*w*y^2*z - 
        116*s*w^2*y^2*z - 4*w^3*y^2*z + 52*s^2*x*y^2*z - 88*s*w*x*y^2*z + 
        100*w^2*x*y^2*z - 116*s*x^2*y^2*z + 100*w*x^2*y^2*z - 4*x^3*y^2*z - 
        84*s^2*y^3*z + 24*s*w*y^3*z - 4*w^2*y^3*z + 24*s*x*y^3*z - 
        56*w*x*y^3*z - 4*x^2*y^3*z + 34*s*y^4*z + 6*w*y^4*z + 6*x*y^4*z - 
        2*y^5*z + 51*s^4*z^2 - 4*s^3*w*z^2 + 42*s^2*w^2*z^2 - 84*s*w^3*z^2 - 
        5*w^4*z^2 - 4*s^3*x*z^2 - 52*s^2*w*x*z^2 + 52*s*w^2*x*z^2 + 
        4*w^3*x*z^2 + 42*s^2*x^2*z^2 + 52*s*w*x^2*z^2 + 2*w^2*x^2*z^2 - 
        84*s*x^3*z^2 + 4*w*x^3*z^2 - 5*x^4*z^2 - 4*s^3*y*z^2 - 
        52*s^2*w*y*z^2 + 52*s*w^2*y*z^2 + 4*w^3*y*z^2 - 52*s^2*x*y*z^2 + 
        216*s*w*x*y*z^2 - 100*w^2*x*y*z^2 + 52*s*x^2*y*z^2 - 
        100*w*x^2*y*z^2 + 4*x^3*y*z^2 + 42*s^2*y^2*z^2 + 52*s*w*y^2*z^2 + 
        2*w^2*y^2*z^2 + 52*s*x*y^2*z^2 - 100*w*x*y^2*z^2 + 2*x^2*y^2*z^2 - 
        84*s*y^3*z^2 + 4*w*y^3*z^2 + 4*x*y^3*z^2 - 5*y^4*z^2 - 84*s^3*z^3 - 
        4*s^2*w*z^3 + 68*s*w^2*z^3 + 20*w^3*z^3 - 4*s^2*x*z^3 - 
        72*s*w*x*z^3 + 12*w^2*x*z^3 + 68*s*x^2*z^3 + 12*w*x^2*z^3 + 
        20*x^3*z^3 - 4*s^2*y*z^3 - 72*s*w*y*z^3 + 12*w^2*y*z^3 - 
        72*s*x*y*z^3 + 168*w*x*y*z^3 + 12*x^2*y*z^3 + 68*s*y^2*z^3 + 
        12*w*y^2*z^3 + 12*x*y^2*z^3 + 20*y^3*z^3 + 51*s^2*z^4 - 10*s*w*z^4 - 
        25*w^2*z^4 - 10*s*x*z^4 - 30*w*x*z^4 - 25*x^2*z^4 - 10*s*y*z^4 - 
        30*w*y*z^4 - 30*x*y*z^4 - 25*y^2*z^4 - 6*s*z^5 + 14*w*z^5 + 
        14*x*z^5 + 14*y*z^5 - 3*z^6)*I41[y, w, x, z])/OMEGA[s, w, x, y, z] + 
     (4*z*(-3*s^6 + 14*s^5*w - 25*s^4*w^2 + 20*s^3*w^3 - 5*s^2*w^4 - 
        2*s*w^5 + w^6 + 14*s^5*x - 30*s^4*w*x + 12*s^3*w^2*x + 4*s^2*w^3*x + 
        6*s*w^4*x - 6*w^5*x - 25*s^4*x^2 + 12*s^3*w*x^2 + 2*s^2*w^2*x^2 - 
        4*s*w^3*x^2 + 15*w^4*x^2 + 20*s^3*x^3 + 4*s^2*w*x^3 - 4*s*w^2*x^3 - 
        20*w^3*x^3 - 5*s^2*x^4 + 6*s*w*x^4 + 15*w^2*x^4 - 2*s*x^5 - 6*w*x^5 + 
        x^6 - 6*s^5*y - 10*s^4*w*y + 68*s^3*w^2*y - 84*s^2*w^3*y + 
        34*s*w^4*y - 2*w^5*y - 10*s^4*x*y - 72*s^3*w*x*y + 52*s^2*w^2*x*y + 
        24*s*w^3*x*y + 6*w^4*x*y + 68*s^3*x^2*y + 52*s^2*w*x^2*y - 
        116*s*w^2*x^2*y - 4*w^3*x^2*y - 84*s^2*x^3*y + 24*s*w*x^3*y - 
        4*w^2*x^3*y + 34*s*x^4*y + 6*w*x^4*y - 2*x^5*y + 51*s^4*y^2 - 
        4*s^3*w*y^2 + 42*s^2*w^2*y^2 - 84*s*w^3*y^2 - 5*w^4*y^2 - 
        4*s^3*x*y^2 - 52*s^2*w*x*y^2 + 52*s*w^2*x*y^2 + 4*w^3*x*y^2 + 
        42*s^2*x^2*y^2 + 52*s*w*x^2*y^2 + 2*w^2*x^2*y^2 - 84*s*x^3*y^2 + 
        4*w*x^3*y^2 - 5*x^4*y^2 - 84*s^3*y^3 - 4*s^2*w*y^3 + 68*s*w^2*y^3 + 
        20*w^3*y^3 - 4*s^2*x*y^3 - 72*s*w*x*y^3 + 12*w^2*x*y^3 + 
        68*s*x^2*y^3 + 12*w*x^2*y^3 + 20*x^3*y^3 + 51*s^2*y^4 - 10*s*w*y^4 - 
        25*w^2*y^4 - 10*s*x*y^4 - 30*w*x*y^4 - 25*x^2*y^4 - 6*s*y^5 + 
        14*w*y^5 + 14*x*y^5 - 3*y^6 + 14*s^5*z - 30*s^4*w*z + 12*s^3*w^2*z + 
        4*s^2*w^3*z + 6*s*w^4*z - 6*w^5*z - 30*s^4*x*z + 168*s^3*w*x*z - 
        100*s^2*w^2*x*z - 56*s*w^3*x*z + 18*w^4*x*z + 12*s^3*x^2*z - 
        100*s^2*w*x^2*z + 100*s*w^2*x^2*z - 12*w^3*x^2*z + 4*s^2*x^3*z - 
        56*s*w*x^3*z - 12*w^2*x^3*z + 6*s*x^4*z + 18*w*x^4*z - 6*x^5*z - 
        10*s^4*y*z - 72*s^3*w*y*z + 52*s^2*w^2*y*z + 24*s*w^3*y*z + 
        6*w^4*y*z - 72*s^3*x*y*z + 216*s^2*w*x*y*z - 88*s*w^2*x*y*z - 
        56*w^3*x*y*z + 52*s^2*x^2*y*z - 88*s*w*x^2*y*z + 100*w^2*x^2*y*z + 
        24*s*x^3*y*z - 56*w*x^3*y*z + 6*x^4*y*z - 4*s^3*y^2*z - 
        52*s^2*w*y^2*z + 52*s*w^2*y^2*z + 4*w^3*y^2*z - 52*s^2*x*y^2*z + 
        216*s*w*x*y^2*z - 100*w^2*x*y^2*z + 52*s*x^2*y^2*z - 
        100*w*x^2*y^2*z + 4*x^3*y^2*z - 4*s^2*y^3*z - 72*s*w*y^3*z + 
        12*w^2*y^3*z - 72*s*x*y^3*z + 168*w*x*y^3*z + 12*x^2*y^3*z - 
        10*s*y^4*z - 30*w*y^4*z - 30*x*y^4*z + 14*y^5*z - 25*s^4*z^2 + 
        12*s^3*w*z^2 + 2*s^2*w^2*z^2 - 4*s*w^3*z^2 + 15*w^4*z^2 + 
        12*s^3*x*z^2 - 100*s^2*w*x*z^2 + 100*s*w^2*x*z^2 - 12*w^3*x*z^2 + 
        2*s^2*x^2*z^2 + 100*s*w*x^2*z^2 - 6*w^2*x^2*z^2 - 4*s*x^3*z^2 - 
        12*w*x^3*z^2 + 15*x^4*z^2 + 68*s^3*y*z^2 + 52*s^2*w*y*z^2 - 
        116*s*w^2*y*z^2 - 4*w^3*y*z^2 + 52*s^2*x*y*z^2 - 88*s*w*x*y*z^2 + 
        100*w^2*x*y*z^2 - 116*s*x^2*y*z^2 + 100*w*x^2*y*z^2 - 4*x^3*y*z^2 + 
        42*s^2*y^2*z^2 + 52*s*w*y^2*z^2 + 2*w^2*y^2*z^2 + 52*s*x*y^2*z^2 - 
        100*w*x*y^2*z^2 + 2*x^2*y^2*z^2 + 68*s*y^3*z^2 + 12*w*y^3*z^2 + 
        12*x*y^3*z^2 - 25*y^4*z^2 + 20*s^3*z^3 + 4*s^2*w*z^3 - 4*s*w^2*z^3 - 
        20*w^3*z^3 + 4*s^2*x*z^3 - 56*s*w*x*z^3 - 12*w^2*x*z^3 - 
        4*s*x^2*z^3 - 12*w*x^2*z^3 - 20*x^3*z^3 - 84*s^2*y*z^3 + 
        24*s*w*y*z^3 - 4*w^2*y*z^3 + 24*s*x*y*z^3 - 56*w*x*y*z^3 - 
        4*x^2*y*z^3 - 84*s*y^2*z^3 + 4*w*y^2*z^3 + 4*x*y^2*z^3 + 20*y^3*z^3 - 
        5*s^2*z^4 + 6*s*w*z^4 + 15*w^2*z^4 + 6*s*x*z^4 + 18*w*x*z^4 + 
        15*x^2*z^4 + 34*s*y*z^4 + 6*w*y*z^4 + 6*x*y*z^4 - 5*y^2*z^4 - 
        2*s*z^5 - 6*w*z^5 - 6*x*z^5 - 2*y*z^5 + z^6)*I41[z, w, x, y])/
      OMEGA[s, w, x, y, z] + ((2*s^7*w - 14*s^6*w^2 + 42*s^5*w^3 - 
        70*s^4*w^4 + 70*s^3*w^5 - 42*s^2*w^6 + 14*s*w^7 - 2*w^8 + 2*s^7*x - 
        20*s^6*w*x + 54*s^5*w^2*x - 40*s^4*w^3*x - 50*s^3*w^4*x + 
        108*s^2*w^5*x - 70*s*w^6*x + 16*w^7*x - 14*s^6*x^2 + 54*s^5*w*x^2 - 
        36*s^4*w^2*x^2 - 20*s^3*w^3*x^2 - 54*s^2*w^4*x^2 + 126*s*w^5*x^2 - 
        56*w^6*x^2 + 42*s^5*x^3 - 40*s^4*w*x^3 - 20*s^3*w^2*x^3 - 
        24*s^2*w^3*x^3 - 70*s*w^4*x^3 + 112*w^5*x^3 - 70*s^4*x^4 - 
        50*s^3*w*x^4 - 54*s^2*w^2*x^4 - 70*s*w^3*x^4 - 140*w^4*x^4 + 
        70*s^3*x^5 + 108*s^2*w*x^5 + 126*s*w^2*x^5 + 112*w^3*x^5 - 
        42*s^2*x^6 - 70*s*w*x^6 - 56*w^2*x^6 + 14*s*x^7 + 16*w*x^7 - 2*x^8 + 
        s^7*y - 15*s^6*w*y + 45*s^5*w^2*y - 35*s^4*w^3*y - 45*s^3*w^4*y + 
        99*s^2*w^5*y - 65*s*w^6*y + 15*w^7*y - 15*s^6*x*y + 110*s^5*w*x*y - 
        301*s^4*w^2*x*y + 468*s^3*w^3*x*y - 473*s^2*w^4*x*y + 286*s*w^5*x*y - 
        75*w^6*x*y + 45*s^5*x^2*y - 301*s^4*w*x^2*y + 306*s^3*w^2*x^2*y + 
        374*s^2*w^3*x^2*y - 559*s*w^4*x^2*y + 135*w^5*x^2*y - 35*s^4*x^3*y + 
        468*s^3*w*x^3*y + 374*s^2*w^2*x^3*y + 676*s*w^3*x^3*y - 
        75*w^4*x^3*y - 45*s^3*x^4*y - 473*s^2*w*x^4*y - 559*s*w^2*x^4*y - 
        75*w^3*x^4*y + 99*s^2*x^5*y + 286*s*w*x^5*y + 135*w^2*x^5*y - 
        65*s*x^6*y - 75*w*x^6*y + 15*x^7*y - 7*s^6*y^2 + 36*s^5*w*y^2 - 
        27*s^4*w^2*y^2 - 16*s^3*w^3*y^2 - 45*s^2*w^4*y^2 + 108*s*w^5*y^2 - 
        49*w^6*y^2 + 36*s^5*x*y^2 - 258*s^4*w*x*y^2 + 272*s^3*w^2*x*y^2 + 
        340*s^2*w^3*x*y^2 - 516*s*w^4*x*y^2 + 126*w^5*x*y^2 - 
        27*s^4*x^2*y^2 + 272*s^3*w*x^2*y^2 - 2510*s^2*w^2*x^2*y^2 + 
        408*s*w^3*x^2*y^2 - 63*w^4*x^2*y^2 - 16*s^3*x^3*y^2 + 
        340*s^2*w*x^3*y^2 + 408*s*w^2*x^3*y^2 - 28*w^3*x^3*y^2 - 
        45*s^2*x^4*y^2 - 516*s*w*x^4*y^2 - 63*w^2*x^4*y^2 + 108*s*x^5*y^2 + 
        126*w*x^5*y^2 - 49*x^6*y^2 + 21*s^5*y^3 - 25*s^4*w*y^3 - 
        14*s^3*w^2*y^3 - 18*s^2*w^3*y^3 - 55*s*w^4*y^3 + 91*w^5*y^3 - 
        25*s^4*x*y^3 + 364*s^3*w*x*y^3 + 306*s^2*w^2*x*y^3 + 
        572*s*w^3*x*y^3 - 65*w^4*x*y^3 - 14*s^3*x^2*y^3 + 306*s^2*w*x^2*y^3 + 
        374*s*w^2*x^2*y^3 - 26*w^3*x^2*y^3 - 18*s^2*x^3*y^3 + 
        572*s*w*x^3*y^3 - 26*w^2*x^3*y^3 - 55*s*x^4*y^3 - 65*w*x^4*y^3 + 
        91*x^5*y^3 - 35*s^4*y^4 - 30*s^3*w*y^4 - 36*s^2*w^2*y^4 - 
        50*s*w^3*y^4 - 105*w^4*y^4 - 30*s^3*x*y^4 - 344*s^2*w*x*y^4 - 
        430*s*w^2*x*y^4 - 60*w^3*x*y^4 - 36*s^2*x^2*y^4 - 430*s*w*x^2*y^4 - 
        54*w^2*x^2*y^4 - 50*s*x^3*y^4 - 60*w*x^3*y^4 - 105*x^4*y^4 + 
        35*s^3*y^5 + 63*s^2*w*y^5 + 81*s*w^2*y^5 + 77*w^3*y^5 + 
        63*s^2*x*y^5 + 198*s*w*x*y^5 + 99*w^2*x*y^5 + 81*s*x^2*y^5 + 
        99*w*x^2*y^5 + 77*x^3*y^5 - 21*s^2*y^6 - 40*s*w*y^6 - 35*w^2*y^6 - 
        40*s*x*y^6 - 50*w*x*y^6 - 35*x^2*y^6 + 7*s*y^7 + 9*w*y^7 + 9*x*y^7 - 
        y^8 + s^7*z - 15*s^6*w*z + 45*s^5*w^2*z - 35*s^4*w^3*z - 
        45*s^3*w^4*z + 99*s^2*w^5*z - 65*s*w^6*z + 15*w^7*z - 15*s^6*x*z + 
        110*s^5*w*x*z - 301*s^4*w^2*x*z + 468*s^3*w^3*x*z - 473*s^2*w^4*x*z + 
        286*s*w^5*x*z - 75*w^6*x*z + 45*s^5*x^2*z - 301*s^4*w*x^2*z + 
        306*s^3*w^2*x^2*z + 374*s^2*w^3*x^2*z - 559*s*w^4*x^2*z + 
        135*w^5*x^2*z - 35*s^4*x^3*z + 468*s^3*w*x^3*z + 374*s^2*w^2*x^3*z + 
        676*s*w^3*x^3*z - 75*w^4*x^3*z - 45*s^3*x^4*z - 473*s^2*w*x^4*z - 
        559*s*w^2*x^4*z - 75*w^3*x^4*z + 99*s^2*x^5*z + 286*s*w*x^5*z + 
        135*w^2*x^5*z - 65*s*x^6*z - 75*w*x^6*z + 15*x^7*z - 10*s^6*y*z + 
        88*s^5*w*y*z - 258*s^4*w^2*y*z + 416*s^3*w^3*y*z - 430*s^2*w^4*y*z + 
        264*s*w^5*y*z - 70*w^6*y*z + 88*s^5*x*y*z + 564*s^4*w*x*y*z - 
        928*s^3*w^2*x*y*z - 1160*s^2*w^3*x*y*z + 1128*s*w^4*x*y*z + 
        308*w^5*x*y*z - 258*s^4*x^2*y*z - 928*s^3*w*x^2*y*z + 
        1900*s^2*w^2*x^2*y*z - 1392*s*w^3*x^2*y*z - 602*w^4*x^2*y*z + 
        416*s^3*x^3*y*z - 1160*s^2*w*x^3*y*z - 1392*s*w^2*x^3*y*z + 
        728*w^3*x^3*y*z - 430*s^2*x^4*y*z + 1128*s*w*x^4*y*z - 
        602*w^2*x^4*y*z + 264*s*x^5*y*z + 308*w*x^5*y*z - 70*x^6*y*z + 
        27*s^5*y^2*z - 215*s^4*w*y^2*z + 238*s^3*w^2*y^2*z + 
        306*s^2*w^3*y^2*z - 473*s*w^4*y^2*z + 117*w^5*y^2*z - 
        215*s^4*x*y^2*z - 812*s^3*w*x*y^2*z + 1710*s^2*w^2*x*y^2*z - 
        1276*s*w^3*x*y^2*z - 559*w^4*x*y^2*z + 238*s^3*x^2*y^2*z + 
        1710*s^2*w*x^2*y^2*z + 2090*s*w^2*x^2*y^2*z + 442*w^3*x^2*y^2*z + 
        306*s^2*x^3*y^2*z - 1276*s*w*x^3*y^2*z + 442*w^2*x^3*y^2*z - 
        473*s*x^4*y^2*z - 559*w*x^4*y^2*z + 117*x^5*y^2*z - 20*s^4*y^3*z + 
        312*s^3*w*y^3*z + 272*s^2*w^2*y^3*z + 520*s*w^3*y^3*z - 
        60*w^4*y^3*z + 312*s^3*x*y^3*z - 928*s^2*w*x*y^3*z - 
        1160*s*w^2*x*y^3*z + 624*w^3*x*y^3*z + 272*s^2*x^2*y^3*z - 
        1160*s*w*x^2*y^3*z + 408*w^2*x^2*y^3*z + 520*s*x^3*y^3*z + 
        624*w*x^3*y^3*z - 60*x^4*y^3*z - 25*s^3*y^4*z - 301*s^2*w*y^4*z - 
        387*s*w^2*y^4*z - 55*w^3*y^4*z - 301*s^2*x*y^4*z + 846*s*w*x*y^4*z - 
        473*w^2*x*y^4*z - 387*s*x^2*y^4*z - 473*w*x^2*y^4*z - 55*x^3*y^4*z + 
        54*s^2*y^5*z + 176*s*w*y^5*z + 90*w^2*y^5*z + 176*s*x*y^5*z + 
        220*w*x*y^5*z + 90*x^2*y^5*z - 35*s*y^6*z - 45*w*y^6*z - 45*x*y^6*z + 
        8*y^7*z - 7*s^6*z^2 + 36*s^5*w*z^2 - 27*s^4*w^2*z^2 - 
        16*s^3*w^3*z^2 - 45*s^2*w^4*z^2 + 108*s*w^5*z^2 - 49*w^6*z^2 + 
        36*s^5*x*z^2 - 258*s^4*w*x*z^2 + 272*s^3*w^2*x*z^2 + 
        340*s^2*w^3*x*z^2 - 516*s*w^4*x*z^2 + 126*w^5*x*z^2 - 
        27*s^4*x^2*z^2 + 272*s^3*w*x^2*z^2 - 2510*s^2*w^2*x^2*z^2 + 
        408*s*w^3*x^2*z^2 - 63*w^4*x^2*z^2 - 16*s^3*x^3*z^2 + 
        340*s^2*w*x^3*z^2 + 408*s*w^2*x^3*z^2 - 28*w^3*x^3*z^2 - 
        45*s^2*x^4*z^2 - 516*s*w*x^4*z^2 - 63*w^2*x^4*z^2 + 108*s*x^5*z^2 + 
        126*w*x^5*z^2 - 49*x^6*z^2 + 27*s^5*y*z^2 - 215*s^4*w*y*z^2 + 
        238*s^3*w^2*y*z^2 + 306*s^2*w^3*y*z^2 - 473*s*w^4*y*z^2 + 
        117*w^5*y*z^2 - 215*s^4*x*y*z^2 - 812*s^3*w*x*y*z^2 + 
        1710*s^2*w^2*x*y*z^2 - 1276*s*w^3*x*y*z^2 - 559*w^4*x*y*z^2 + 
        238*s^3*x^2*y*z^2 + 1710*s^2*w*x^2*y*z^2 + 2090*s*w^2*x^2*y*z^2 + 
        442*w^3*x^2*y*z^2 + 306*s^2*x^3*y*z^2 - 1276*s*w*x^3*y*z^2 + 
        442*w^2*x^3*y*z^2 - 473*s*x^4*y*z^2 - 559*w*x^4*y*z^2 + 
        117*x^5*y*z^2 - 18*s^4*y^2*z^2 + 204*s^3*w*y^2*z^2 - 
        2008*s^2*w^2*y^2*z^2 + 340*s*w^3*y^2*z^2 - 54*w^4*y^2*z^2 + 
        204*s^3*x*y^2*z^2 + 1520*s^2*w*x*y^2*z^2 + 1900*s*w^2*x*y^2*z^2 + 
        408*w^3*x*y^2*z^2 - 2008*s^2*x^2*y^2*z^2 + 1900*s*w*x^2*y^2*z^2 - 
        3012*w^2*x^2*y^2*z^2 + 340*s*x^3*y^2*z^2 + 408*w*x^3*y^2*z^2 - 
        54*x^4*y^2*z^2 - 10*s^3*y^3*z^2 + 238*s^2*w*y^3*z^2 + 
        306*s*w^2*y^3*z^2 - 22*w^3*y^3*z^2 + 238*s^2*x*y^3*z^2 - 
        1044*s*w*x*y^3*z^2 + 374*w^2*x*y^3*z^2 + 306*s*x^2*y^3*z^2 + 
        374*w*x^2*y^3*z^2 - 22*x^3*y^3*z^2 - 27*s^2*y^4*z^2 - 
        344*s*w*y^4*z^2 - 45*w^2*y^4*z^2 - 344*s*x*y^4*z^2 - 
        430*w*x*y^4*z^2 - 45*x^2*y^4*z^2 + 63*s*y^5*z^2 + 81*w*y^5*z^2 + 
        81*x*y^5*z^2 - 28*y^6*z^2 + 21*s^5*z^3 - 25*s^4*w*z^3 - 
        14*s^3*w^2*z^3 - 18*s^2*w^3*z^3 - 55*s*w^4*z^3 + 91*w^5*z^3 - 
        25*s^4*x*z^3 + 364*s^3*w*x*z^3 + 306*s^2*w^2*x*z^3 + 
        572*s*w^3*x*z^3 - 65*w^4*x*z^3 - 14*s^3*x^2*z^3 + 306*s^2*w*x^2*z^3 + 
        374*s*w^2*x^2*z^3 - 26*w^3*x^2*z^3 - 18*s^2*x^3*z^3 + 
        572*s*w*x^3*z^3 - 26*w^2*x^3*z^3 - 55*s*x^4*z^3 - 65*w*x^4*z^3 + 
        91*x^5*z^3 - 20*s^4*y*z^3 + 312*s^3*w*y*z^3 + 272*s^2*w^2*y*z^3 + 
        520*s*w^3*y*z^3 - 60*w^4*y*z^3 + 312*s^3*x*y*z^3 - 
        928*s^2*w*x*y*z^3 - 1160*s*w^2*x*y*z^3 + 624*w^3*x*y*z^3 + 
        272*s^2*x^2*y*z^3 - 1160*s*w*x^2*y*z^3 + 408*w^2*x^2*y*z^3 + 
        520*s*x^3*y*z^3 + 624*w*x^3*y*z^3 - 60*x^4*y*z^3 - 10*s^3*y^2*z^3 + 
        238*s^2*w*y^2*z^3 + 306*s*w^2*y^2*z^3 - 22*w^3*y^2*z^3 + 
        238*s^2*x*y^2*z^3 - 1044*s*w*x*y^2*z^3 + 374*w^2*x*y^2*z^3 + 
        306*s*x^2*y^2*z^3 + 374*w*x^2*y^2*z^3 - 22*x^3*y^2*z^3 - 
        12*s^2*y^3*z^3 + 416*s*w*y^3*z^3 - 20*w^2*y^3*z^3 + 416*s*x*y^3*z^3 + 
        520*w*x*y^3*z^3 - 20*x^2*y^3*z^3 - 35*s*y^4*z^3 - 45*w*y^4*z^3 - 
        45*x*y^4*z^3 + 56*y^5*z^3 - 35*s^4*z^4 - 30*s^3*w*z^4 - 
        36*s^2*w^2*z^4 - 50*s*w^3*z^4 - 105*w^4*z^4 - 30*s^3*x*z^4 - 
        344*s^2*w*x*z^4 - 430*s*w^2*x*z^4 - 60*w^3*x*z^4 - 36*s^2*x^2*z^4 - 
        430*s*w*x^2*z^4 - 54*w^2*x^2*z^4 - 50*s*x^3*z^4 - 60*w*x^3*z^4 - 
        105*x^4*z^4 - 25*s^3*y*z^4 - 301*s^2*w*y*z^4 - 387*s*w^2*y*z^4 - 
        55*w^3*y*z^4 - 301*s^2*x*y*z^4 + 846*s*w*x*y*z^4 - 473*w^2*x*y*z^4 - 
        387*s*x^2*y*z^4 - 473*w*x^2*y*z^4 - 55*x^3*y*z^4 - 27*s^2*y^2*z^4 - 
        344*s*w*y^2*z^4 - 45*w^2*y^2*z^4 - 344*s*x*y^2*z^4 - 
        430*w*x*y^2*z^4 - 45*x^2*y^2*z^4 - 35*s*y^3*z^4 - 45*w*y^3*z^4 - 
        45*x*y^3*z^4 - 70*y^4*z^4 + 35*s^3*z^5 + 63*s^2*w*z^5 + 
        81*s*w^2*z^5 + 77*w^3*z^5 + 63*s^2*x*z^5 + 198*s*w*x*z^5 + 
        99*w^2*x*z^5 + 81*s*x^2*z^5 + 99*w*x^2*z^5 + 77*x^3*z^5 + 
        54*s^2*y*z^5 + 176*s*w*y*z^5 + 90*w^2*y*z^5 + 176*s*x*y*z^5 + 
        220*w*x*y*z^5 + 90*x^2*y*z^5 + 63*s*y^2*z^5 + 81*w*y^2*z^5 + 
        81*x*y^2*z^5 + 56*y^3*z^5 - 21*s^2*z^6 - 40*s*w*z^6 - 35*w^2*z^6 - 
        40*s*x*z^6 - 50*w*x*z^6 - 35*x^2*z^6 - 35*s*y*z^6 - 45*w*y*z^6 - 
        45*x*y*z^6 - 28*y^2*z^6 + 7*s*z^7 + 9*w*z^7 + 9*x*z^7 + 8*y*z^7 - 
        z^8)*I412[w, x, y, z])/OMEGA[s, w, x, y, z] + 
     (y*(3*s^7 - 3*s^6*w - 29*s^5*w^2 + 85*s^4*w^3 - 95*s^3*w^4 + 
        47*s^2*w^5 - 7*s*w^6 - w^7 - 19*s^6*x + 2*s^5*w*x + 59*s^4*w^2*x - 
        4*s^3*w^3*x - 77*s^2*w^4*x + 34*s*w^5*x + 5*w^6*x + 51*s^5*x^2 + 
        27*s^4*w*x^2 - 26*s^3*w^2*x^2 + 14*s^2*w^3*x^2 - 57*s*w^4*x^2 - 
        9*w^5*x^2 - 75*s^4*x^3 - 68*s^3*w*x^3 - 18*s^2*w^2*x^3 + 
        28*s*w^3*x^3 + 5*w^4*x^3 + 65*s^3*x^4 + 67*s^2*w*x^4 + 23*s*w^2*x^4 + 
        5*w^3*x^4 - 33*s^2*x^5 - 30*s*w*x^5 - 9*w^2*x^5 + 9*s*x^6 + 5*w*x^6 - 
        x^7 - 17*s^6*y + 6*s^5*w*y + 25*s^4*w^2*y + 52*s^3*w^3*y - 
        111*s^2*w^4*y + 38*s*w^5*y + 7*w^6*y + 54*s^5*x*y - 138*s^4*w*x*y - 
        468*s^3*w^2*x*y + 604*s^2*w^3*x*y - 34*s*w^4*x*y - 18*w^5*x*y - 
        39*s^4*x^2*y + 332*s^3*w*x^2*y + 102*s^2*w^2*x^2*y - 20*s*w^3*x^2*y + 
        9*w^4*x^2*y - 44*s^3*x^3*y - 292*s^2*w*x^3*y - 52*s*w^2*x^3*y + 
        4*w^3*x^3*y + 81*s^2*x^4*y + 110*s*w*x^4*y + 9*w^2*x^4*y - 
        42*s*x^5*y - 18*w*x^5*y + 7*x^6*y + 39*s^5*y^2 - s^4*w*y^2 + 
        14*s^3*w^2*y^2 + 54*s^2*w^3*y^2 - 85*s*w^4*y^2 - 21*w^5*y^2 - 
        33*s^4*x*y^2 + 244*s^3*w*x*y^2 - 502*s^2*w^2*x*y^2 - 
        108*s*w^3*x*y^2 + 15*w^4*x*y^2 - 18*s^3*x^2*y^2 + 298*s^2*w*x^2*y^2 - 
        94*s*w^2*x^2*y^2 + 6*w^3*x^2*y^2 - 42*s^2*x^3*y^2 - 172*s*w*x^3*y^2 + 
        6*w^2*x^3*y^2 + 75*s*x^4*y^2 + 15*w*x^4*y^2 - 21*x^5*y^2 - 
        45*s^4*y^3 + 4*s^3*w*y^3 + 34*s^2*w^2*y^3 + 100*s*w^3*y^3 + 
        35*w^4*y^3 - 28*s^3*x*y^3 - 52*s^2*w*x*y^3 + 188*s*w^2*x*y^3 + 
        20*w^3*x*y^3 - 30*s^2*x^2*y^3 + 156*s*w*x^2*y^3 + 18*w^2*x^2*y^3 - 
        60*s*x^3*y^3 + 20*w*x^3*y^3 + 35*x^4*y^3 + 25*s^3*y^4 - 
        21*s^2*w*y^4 - 65*s*w^2*y^4 - 35*w^3*y^4 + 27*s^2*x*y^4 - 
        86*s*w*x*y^4 - 45*w^2*x*y^4 + 15*s*x^2*y^4 - 45*w*x^2*y^4 - 
        35*x^3*y^4 - 3*s^2*y^5 + 22*s*w*y^5 + 21*w^2*y^5 + 6*s*x*y^5 + 
        30*w*x*y^5 + 21*x^2*y^5 - 3*s*y^6 - 7*w*y^6 - 7*x*y^6 + y^7 - 
        9*s^6*z + 102*s^5*w*z - 191*s^4*w^2*z + 52*s^3*w^3*z + 
        105*s^2*w^4*z - 58*s*w^5*z - w^6*z + 30*s^5*x*z - 18*s^4*w*x*z + 
        316*s^3*w^2*x*z - 180*s^2*w^3*x*z - 154*s*w^4*x*z + 6*w^5*x*z - 
        23*s^4*x^2*z - 212*s^3*w*x^2*z + 102*s^2*w^2*x^2*z + 
        524*s*w^3*x^2*z - 7*w^4*x^2*z - 28*s^3*x^3*z + 44*s^2*w*x^3*z - 
        388*s*w^2*x^3*z - 12*w^3*x^3*z + 57*s^2*x^4*z + 110*s*w*x^4*z + 
        33*w^2*x^4*z - 34*s*x^5*z - 26*w*x^5*z + 7*x^6*z + 34*s^5*y*z + 
        162*s^4*w*y*z + 132*s^3*w^2*y*z - 364*s^2*w^3*y*z + 26*s*w^4*y*z + 
        10*w^5*y*z - 198*s^4*x*y*z - 264*s^3*w*x*y*z + 380*s^2*w^2*x*y*z - 
        200*s*w^3*x*y*z + 26*w^4*x*y*z + 356*s^3*x^2*y*z - 
        628*s^2*w*x^2*y*z - 68*s*w^2*x^2*y*z - 44*w^3*x^2*y*z - 
        284*s^2*x^3*y*z + 376*s*w*x^3*y*z - 60*w^2*x^3*y*z + 122*s*x^4*y*z + 
        98*w*x^4*y*z - 30*x^5*y*z - 51*s^4*y^2*z - 484*s^3*w*y^2*z + 
        190*s^2*w^2*y^2*z + 252*s*w^3*y^2*z - 35*w^4*y^2*z + 
        268*s^3*x*y^2*z + 100*s^2*w*x*y^2*z + 660*s*w^2*x*y^2*z - 
        132*w^3*x*y^2*z + 302*s^2*x^2*y^2*z - 348*s*w*x^2*y^2*z - 
        98*w^2*x^2*y^2*z - 180*s*x^3*y^2*z - 164*w*x^3*y^2*z + 45*x^4*y^2*z + 
        44*s^3*y^3*z + 100*s^2*w*y^3*z - 332*s*w^2*y^3*z + 60*w^3*y^3*z - 
        44*s^2*x*y^3*z - 232*s*w*x*y^3*z + 180*w^2*x*y^3*z + 
        148*s*x^2*y^3*z + 164*w*x^2*y^3*z - 20*x^3*y^3*z - 31*s^2*y^4*z + 
        94*s*w*y^4*z - 55*w^2*y^4*z - 74*s*x*y^4*z - 98*w*x*y^4*z - 
        15*x^2*y^4*z + 18*s*y^5*z + 26*w*y^5*z + 18*x*y^5*z - 5*y^6*z - 
        s^5*z^2 - 313*s^4*w*z^2 + 126*s^3*w^2*z^2 - 58*s^2*w^3*z^2 + 
        227*s*w^4*z^2 + 19*w^5*z^2 - s^4*x*z^2 + 180*s^3*w*x*z^2 - 
        502*s^2*w^2*x*z^2 - 44*s*w^3*x*z^2 - 17*w^4*x*z^2 - 2*s^3*x^2*z^2 + 
        122*s^2*w*x^2*z^2 + 82*s*w^2*x^2*z^2 - 10*w^3*x^2*z^2 - 
        10*s^2*x^3*z^2 - 172*s*w*x^3*z^2 - 26*w^2*x^3*z^2 + 35*s*x^4*z^2 + 
        55*w*x^4*z^2 - 21*x^5*z^2 - 35*s^4*y*z^2 - 4*s^3*w*y*z^2 + 
        190*s^2*w^2*y*z^2 - 228*s*w^3*y*z^2 - 51*w^4*y*z^2 - 
        132*s^3*x*y*z^2 + 916*s^2*w*x*y*z^2 - 156*s*w^2*x*y*z^2 + 
        268*w^3*x*y*z^2 - 98*s^2*x^2*y*z^2 - 348*s*w*x^2*y*z^2 + 
        302*w^2*x^2*y*z^2 - 164*s*x^3*y*z^2 - 180*w*x^3*y*z^2 + 
        45*x^4*y*z^2 + 38*s^3*y^2*z^2 + 210*s^2*w*y^2*z^2 + 
        170*s*w^2*y^2*z^2 + 30*w^3*y^2*z^2 - 702*s^2*x*y^2*z^2 + 
        380*s*w*x*y^2*z^2 - 302*w^2*x*y^2*z^2 + 106*s*x^2*y^2*z^2 + 
        98*w*x^2*y^2*z^2 - 18*x^3*y^2*z^2 + 42*s^2*y^3*z^2 - 
        116*s*w*y^3*z^2 + 26*w^2*y^3*z^2 + 76*s*x*y^3*z^2 + 60*w*x*y^3*z^2 - 
        6*x^2*y^3*z^2 - 53*s*y^4*z^2 - 33*w*y^4*z^2 - 9*x*y^4*z^2 + 
        9*y^5*z^2 + 35*s^4*z^3 + 356*s^3*w*z^3 + 34*s^2*w^2*z^3 - 
        252*s*w^3*z^3 - 45*w^4*z^3 + 20*s^3*x*z^3 - 68*s^2*w*x*z^3 + 
        204*s*w^2*x*z^3 - 28*w^3*x*z^3 + 18*s^2*x^2*z^3 + 156*s*w*x^2*z^3 - 
        30*w^2*x^2*z^3 + 20*s*x^3*z^3 - 60*w*x^3*z^3 + 35*x^4*z^3 + 
        76*s^3*y*z^3 - 252*s^2*w*y*z^3 + 20*s*w^2*y*z^3 + 28*w^3*y*z^3 + 
        404*s^2*x*y*z^3 - 232*s*w*x*y*z^3 - 268*w^2*x*y*z^3 + 
        180*s*x^2*y*z^3 + 132*w*x^2*y*z^3 - 20*x^3*y*z^3 + 58*s^2*y^2*z^3 - 
        116*s*w*y^2*z^3 + 10*w^2*y^2*z^3 + 92*s*x*y^2*z^3 + 44*w*x*y^2*z^3 - 
        6*x^2*y^2*z^3 + 92*s*y^3*z^3 + 12*w*y^3*z^3 - 4*x*y^3*z^3 - 
        5*y^4*z^3 - 55*s^3*z^4 - 165*s^2*w*z^4 + 79*s*w^2*z^4 + 45*w^3*z^4 - 
        69*s^2*x*z^4 - 86*s*w*x*z^4 + 51*w^2*x*z^4 - 65*s*x^2*z^4 + 
        35*w*x^2*z^4 - 35*x^3*z^4 - 103*s^2*y*z^4 + 94*s*w*y*z^4 + 
        17*w^2*y*z^4 - 146*s*x*y*z^4 - 26*w*x*y*z^4 - 15*x^2*y*z^4 - 
        93*s*y^2*z^4 + 7*w*y^2*z^4 - 9*x*y^2*z^4 - 5*y^3*z^4 + 37*s^2*z^5 + 
        22*s*w*z^5 - 19*w^2*z^5 + 46*s*x*z^5 - 10*w*x*z^5 + 21*x^2*z^5 + 
        50*s*y*z^5 - 6*w*y*z^5 + 18*x*y*z^5 + 9*y^2*z^5 - 11*s*z^6 + w*z^6 - 
        7*x*z^6 - 5*y*z^6 + z^7)*I412[w, y, x, z])/OMEGA[s, w, x, y, z] + 
     (z*(3*s^7 - 3*s^6*w - 29*s^5*w^2 + 85*s^4*w^3 - 95*s^3*w^4 + 
        47*s^2*w^5 - 7*s*w^6 - w^7 - 19*s^6*x + 2*s^5*w*x + 59*s^4*w^2*x - 
        4*s^3*w^3*x - 77*s^2*w^4*x + 34*s*w^5*x + 5*w^6*x + 51*s^5*x^2 + 
        27*s^4*w*x^2 - 26*s^3*w^2*x^2 + 14*s^2*w^3*x^2 - 57*s*w^4*x^2 - 
        9*w^5*x^2 - 75*s^4*x^3 - 68*s^3*w*x^3 - 18*s^2*w^2*x^3 + 
        28*s*w^3*x^3 + 5*w^4*x^3 + 65*s^3*x^4 + 67*s^2*w*x^4 + 23*s*w^2*x^4 + 
        5*w^3*x^4 - 33*s^2*x^5 - 30*s*w*x^5 - 9*w^2*x^5 + 9*s*x^6 + 5*w*x^6 - 
        x^7 - 9*s^6*y + 102*s^5*w*y - 191*s^4*w^2*y + 52*s^3*w^3*y + 
        105*s^2*w^4*y - 58*s*w^5*y - w^6*y + 30*s^5*x*y - 18*s^4*w*x*y + 
        316*s^3*w^2*x*y - 180*s^2*w^3*x*y - 154*s*w^4*x*y + 6*w^5*x*y - 
        23*s^4*x^2*y - 212*s^3*w*x^2*y + 102*s^2*w^2*x^2*y + 
        524*s*w^3*x^2*y - 7*w^4*x^2*y - 28*s^3*x^3*y + 44*s^2*w*x^3*y - 
        388*s*w^2*x^3*y - 12*w^3*x^3*y + 57*s^2*x^4*y + 110*s*w*x^4*y + 
        33*w^2*x^4*y - 34*s*x^5*y - 26*w*x^5*y + 7*x^6*y - s^5*y^2 - 
        313*s^4*w*y^2 + 126*s^3*w^2*y^2 - 58*s^2*w^3*y^2 + 227*s*w^4*y^2 + 
        19*w^5*y^2 - s^4*x*y^2 + 180*s^3*w*x*y^2 - 502*s^2*w^2*x*y^2 - 
        44*s*w^3*x*y^2 - 17*w^4*x*y^2 - 2*s^3*x^2*y^2 + 122*s^2*w*x^2*y^2 + 
        82*s*w^2*x^2*y^2 - 10*w^3*x^2*y^2 - 10*s^2*x^3*y^2 - 
        172*s*w*x^3*y^2 - 26*w^2*x^3*y^2 + 35*s*x^4*y^2 + 55*w*x^4*y^2 - 
        21*x^5*y^2 + 35*s^4*y^3 + 356*s^3*w*y^3 + 34*s^2*w^2*y^3 - 
        252*s*w^3*y^3 - 45*w^4*y^3 + 20*s^3*x*y^3 - 68*s^2*w*x*y^3 + 
        204*s*w^2*x*y^3 - 28*w^3*x*y^3 + 18*s^2*x^2*y^3 + 156*s*w*x^2*y^3 - 
        30*w^2*x^2*y^3 + 20*s*x^3*y^3 - 60*w*x^3*y^3 + 35*x^4*y^3 - 
        55*s^3*y^4 - 165*s^2*w*y^4 + 79*s*w^2*y^4 + 45*w^3*y^4 - 
        69*s^2*x*y^4 - 86*s*w*x*y^4 + 51*w^2*x*y^4 - 65*s*x^2*y^4 + 
        35*w*x^2*y^4 - 35*x^3*y^4 + 37*s^2*y^5 + 22*s*w*y^5 - 19*w^2*y^5 + 
        46*s*x*y^5 - 10*w*x*y^5 + 21*x^2*y^5 - 11*s*y^6 + w*y^6 - 7*x*y^6 + 
        y^7 - 17*s^6*z + 6*s^5*w*z + 25*s^4*w^2*z + 52*s^3*w^3*z - 
        111*s^2*w^4*z + 38*s*w^5*z + 7*w^6*z + 54*s^5*x*z - 138*s^4*w*x*z - 
        468*s^3*w^2*x*z + 604*s^2*w^3*x*z - 34*s*w^4*x*z - 18*w^5*x*z - 
        39*s^4*x^2*z + 332*s^3*w*x^2*z + 102*s^2*w^2*x^2*z - 20*s*w^3*x^2*z + 
        9*w^4*x^2*z - 44*s^3*x^3*z - 292*s^2*w*x^3*z - 52*s*w^2*x^3*z + 
        4*w^3*x^3*z + 81*s^2*x^4*z + 110*s*w*x^4*z + 9*w^2*x^4*z - 
        42*s*x^5*z - 18*w*x^5*z + 7*x^6*z + 34*s^5*y*z + 162*s^4*w*y*z + 
        132*s^3*w^2*y*z - 364*s^2*w^3*y*z + 26*s*w^4*y*z + 10*w^5*y*z - 
        198*s^4*x*y*z - 264*s^3*w*x*y*z + 380*s^2*w^2*x*y*z - 
        200*s*w^3*x*y*z + 26*w^4*x*y*z + 356*s^3*x^2*y*z - 
        628*s^2*w*x^2*y*z - 68*s*w^2*x^2*y*z - 44*w^3*x^2*y*z - 
        284*s^2*x^3*y*z + 376*s*w*x^3*y*z - 60*w^2*x^3*y*z + 122*s*x^4*y*z + 
        98*w*x^4*y*z - 30*x^5*y*z - 35*s^4*y^2*z - 4*s^3*w*y^2*z + 
        190*s^2*w^2*y^2*z - 228*s*w^3*y^2*z - 51*w^4*y^2*z - 
        132*s^3*x*y^2*z + 916*s^2*w*x*y^2*z - 156*s*w^2*x*y^2*z + 
        268*w^3*x*y^2*z - 98*s^2*x^2*y^2*z - 348*s*w*x^2*y^2*z + 
        302*w^2*x^2*y^2*z - 164*s*x^3*y^2*z - 180*w*x^3*y^2*z + 
        45*x^4*y^2*z + 76*s^3*y^3*z - 252*s^2*w*y^3*z + 20*s*w^2*y^3*z + 
        28*w^3*y^3*z + 404*s^2*x*y^3*z - 232*s*w*x*y^3*z - 268*w^2*x*y^3*z + 
        180*s*x^2*y^3*z + 132*w*x^2*y^3*z - 20*x^3*y^3*z - 103*s^2*y^4*z + 
        94*s*w*y^4*z + 17*w^2*y^4*z - 146*s*x*y^4*z - 26*w*x*y^4*z - 
        15*x^2*y^4*z + 50*s*y^5*z - 6*w*y^5*z + 18*x*y^5*z - 5*y^6*z + 
        39*s^5*z^2 - s^4*w*z^2 + 14*s^3*w^2*z^2 + 54*s^2*w^3*z^2 - 
        85*s*w^4*z^2 - 21*w^5*z^2 - 33*s^4*x*z^2 + 244*s^3*w*x*z^2 - 
        502*s^2*w^2*x*z^2 - 108*s*w^3*x*z^2 + 15*w^4*x*z^2 - 18*s^3*x^2*z^2 + 
        298*s^2*w*x^2*z^2 - 94*s*w^2*x^2*z^2 + 6*w^3*x^2*z^2 - 
        42*s^2*x^3*z^2 - 172*s*w*x^3*z^2 + 6*w^2*x^3*z^2 + 75*s*x^4*z^2 + 
        15*w*x^4*z^2 - 21*x^5*z^2 - 51*s^4*y*z^2 - 484*s^3*w*y*z^2 + 
        190*s^2*w^2*y*z^2 + 252*s*w^3*y*z^2 - 35*w^4*y*z^2 + 
        268*s^3*x*y*z^2 + 100*s^2*w*x*y*z^2 + 660*s*w^2*x*y*z^2 - 
        132*w^3*x*y*z^2 + 302*s^2*x^2*y*z^2 - 348*s*w*x^2*y*z^2 - 
        98*w^2*x^2*y*z^2 - 180*s*x^3*y*z^2 - 164*w*x^3*y*z^2 + 45*x^4*y*z^2 + 
        38*s^3*y^2*z^2 + 210*s^2*w*y^2*z^2 + 170*s*w^2*y^2*z^2 + 
        30*w^3*y^2*z^2 - 702*s^2*x*y^2*z^2 + 380*s*w*x*y^2*z^2 - 
        302*w^2*x*y^2*z^2 + 106*s*x^2*y^2*z^2 + 98*w*x^2*y^2*z^2 - 
        18*x^3*y^2*z^2 + 58*s^2*y^3*z^2 - 116*s*w*y^3*z^2 + 10*w^2*y^3*z^2 + 
        92*s*x*y^3*z^2 + 44*w*x*y^3*z^2 - 6*x^2*y^3*z^2 - 93*s*y^4*z^2 + 
        7*w*y^4*z^2 - 9*x*y^4*z^2 + 9*y^5*z^2 - 45*s^4*z^3 + 4*s^3*w*z^3 + 
        34*s^2*w^2*z^3 + 100*s*w^3*z^3 + 35*w^4*z^3 - 28*s^3*x*z^3 - 
        52*s^2*w*x*z^3 + 188*s*w^2*x*z^3 + 20*w^3*x*z^3 - 30*s^2*x^2*z^3 + 
        156*s*w*x^2*z^3 + 18*w^2*x^2*z^3 - 60*s*x^3*z^3 + 20*w*x^3*z^3 + 
        35*x^4*z^3 + 44*s^3*y*z^3 + 100*s^2*w*y*z^3 - 332*s*w^2*y*z^3 + 
        60*w^3*y*z^3 - 44*s^2*x*y*z^3 - 232*s*w*x*y*z^3 + 180*w^2*x*y*z^3 + 
        148*s*x^2*y*z^3 + 164*w*x^2*y*z^3 - 20*x^3*y*z^3 + 42*s^2*y^2*z^3 - 
        116*s*w*y^2*z^3 + 26*w^2*y^2*z^3 + 76*s*x*y^2*z^3 + 60*w*x*y^2*z^3 - 
        6*x^2*y^2*z^3 + 92*s*y^3*z^3 + 12*w*y^3*z^3 - 4*x*y^3*z^3 - 
        5*y^4*z^3 + 25*s^3*z^4 - 21*s^2*w*z^4 - 65*s*w^2*z^4 - 35*w^3*z^4 + 
        27*s^2*x*z^4 - 86*s*w*x*z^4 - 45*w^2*x*z^4 + 15*s*x^2*z^4 - 
        45*w*x^2*z^4 - 35*x^3*z^4 - 31*s^2*y*z^4 + 94*s*w*y*z^4 - 
        55*w^2*y*z^4 - 74*s*x*y*z^4 - 98*w*x*y*z^4 - 15*x^2*y*z^4 - 
        53*s*y^2*z^4 - 33*w*y^2*z^4 - 9*x*y^2*z^4 - 5*y^3*z^4 - 3*s^2*z^5 + 
        22*s*w*z^5 + 21*w^2*z^5 + 6*s*x*z^5 + 30*w*x*z^5 + 21*x^2*z^5 + 
        18*s*y*z^5 + 26*w*y*z^5 + 18*x*y*z^5 + 9*y^2*z^5 - 3*s*z^6 - 
        7*w*z^6 - 7*x*z^6 - 5*y*z^6 + z^7)*I412[w, z, x, y])/
      OMEGA[s, w, x, y, z] + (y*(3*s^7 - 19*s^6*w + 51*s^5*w^2 - 75*s^4*w^3 + 
        65*s^3*w^4 - 33*s^2*w^5 + 9*s*w^6 - w^7 - 3*s^6*x + 2*s^5*w*x + 
        27*s^4*w^2*x - 68*s^3*w^3*x + 67*s^2*w^4*x - 30*s*w^5*x + 5*w^6*x - 
        29*s^5*x^2 + 59*s^4*w*x^2 - 26*s^3*w^2*x^2 - 18*s^2*w^3*x^2 + 
        23*s*w^4*x^2 - 9*w^5*x^2 + 85*s^4*x^3 - 4*s^3*w*x^3 + 
        14*s^2*w^2*x^3 + 28*s*w^3*x^3 + 5*w^4*x^3 - 95*s^3*x^4 - 
        77*s^2*w*x^4 - 57*s*w^2*x^4 + 5*w^3*x^4 + 47*s^2*x^5 + 34*s*w*x^5 - 
        9*w^2*x^5 - 7*s*x^6 + 5*w*x^6 - x^7 - 17*s^6*y + 54*s^5*w*y - 
        39*s^4*w^2*y - 44*s^3*w^3*y + 81*s^2*w^4*y - 42*s*w^5*y + 7*w^6*y + 
        6*s^5*x*y - 138*s^4*w*x*y + 332*s^3*w^2*x*y - 292*s^2*w^3*x*y + 
        110*s*w^4*x*y - 18*w^5*x*y + 25*s^4*x^2*y - 468*s^3*w*x^2*y + 
        102*s^2*w^2*x^2*y - 52*s*w^3*x^2*y + 9*w^4*x^2*y + 52*s^3*x^3*y + 
        604*s^2*w*x^3*y - 20*s*w^2*x^3*y + 4*w^3*x^3*y - 111*s^2*x^4*y - 
        34*s*w*x^4*y + 9*w^2*x^4*y + 38*s*x^5*y - 18*w*x^5*y + 7*x^6*y + 
        39*s^5*y^2 - 33*s^4*w*y^2 - 18*s^3*w^2*y^2 - 42*s^2*w^3*y^2 + 
        75*s*w^4*y^2 - 21*w^5*y^2 - s^4*x*y^2 + 244*s^3*w*x*y^2 + 
        298*s^2*w^2*x*y^2 - 172*s*w^3*x*y^2 + 15*w^4*x*y^2 + 14*s^3*x^2*y^2 - 
        502*s^2*w*x^2*y^2 - 94*s*w^2*x^2*y^2 + 6*w^3*x^2*y^2 + 
        54*s^2*x^3*y^2 - 108*s*w*x^3*y^2 + 6*w^2*x^3*y^2 - 85*s*x^4*y^2 + 
        15*w*x^4*y^2 - 21*x^5*y^2 - 45*s^4*y^3 - 28*s^3*w*y^3 - 
        30*s^2*w^2*y^3 - 60*s*w^3*y^3 + 35*w^4*y^3 + 4*s^3*x*y^3 - 
        52*s^2*w*x*y^3 + 156*s*w^2*x*y^3 + 20*w^3*x*y^3 + 34*s^2*x^2*y^3 + 
        188*s*w*x^2*y^3 + 18*w^2*x^2*y^3 + 100*s*x^3*y^3 + 20*w*x^3*y^3 + 
        35*x^4*y^3 + 25*s^3*y^4 + 27*s^2*w*y^4 + 15*s*w^2*y^4 - 35*w^3*y^4 - 
        21*s^2*x*y^4 - 86*s*w*x*y^4 - 45*w^2*x*y^4 - 65*s*x^2*y^4 - 
        45*w*x^2*y^4 - 35*x^3*y^4 - 3*s^2*y^5 + 6*s*w*y^5 + 21*w^2*y^5 + 
        22*s*x*y^5 + 30*w*x*y^5 + 21*x^2*y^5 - 3*s*y^6 - 7*w*y^6 - 7*x*y^6 + 
        y^7 - 9*s^6*z + 30*s^5*w*z - 23*s^4*w^2*z - 28*s^3*w^3*z + 
        57*s^2*w^4*z - 34*s*w^5*z + 7*w^6*z + 102*s^5*x*z - 18*s^4*w*x*z - 
        212*s^3*w^2*x*z + 44*s^2*w^3*x*z + 110*s*w^4*x*z - 26*w^5*x*z - 
        191*s^4*x^2*z + 316*s^3*w*x^2*z + 102*s^2*w^2*x^2*z - 
        388*s*w^3*x^2*z + 33*w^4*x^2*z + 52*s^3*x^3*z - 180*s^2*w*x^3*z + 
        524*s*w^2*x^3*z - 12*w^3*x^3*z + 105*s^2*x^4*z - 154*s*w*x^4*z - 
        7*w^2*x^4*z - 58*s*x^5*z + 6*w*x^5*z - x^6*z + 34*s^5*y*z - 
        198*s^4*w*y*z + 356*s^3*w^2*y*z - 284*s^2*w^3*y*z + 122*s*w^4*y*z - 
        30*w^5*y*z + 162*s^4*x*y*z - 264*s^3*w*x*y*z - 628*s^2*w^2*x*y*z + 
        376*s*w^3*x*y*z + 98*w^4*x*y*z + 132*s^3*x^2*y*z + 
        380*s^2*w*x^2*y*z - 68*s*w^2*x^2*y*z - 60*w^3*x^2*y*z - 
        364*s^2*x^3*y*z - 200*s*w*x^3*y*z - 44*w^2*x^3*y*z + 26*s*x^4*y*z + 
        26*w*x^4*y*z + 10*x^5*y*z - 51*s^4*y^2*z + 268*s^3*w*y^2*z + 
        302*s^2*w^2*y^2*z - 180*s*w^3*y^2*z + 45*w^4*y^2*z - 
        484*s^3*x*y^2*z + 100*s^2*w*x*y^2*z - 348*s*w^2*x*y^2*z - 
        164*w^3*x*y^2*z + 190*s^2*x^2*y^2*z + 660*s*w*x^2*y^2*z - 
        98*w^2*x^2*y^2*z + 252*s*x^3*y^2*z - 132*w*x^3*y^2*z - 35*x^4*y^2*z + 
        44*s^3*y^3*z - 44*s^2*w*y^3*z + 148*s*w^2*y^3*z - 20*w^3*y^3*z + 
        100*s^2*x*y^3*z - 232*s*w*x*y^3*z + 164*w^2*x*y^3*z - 
        332*s*x^2*y^3*z + 180*w*x^2*y^3*z + 60*x^3*y^3*z - 31*s^2*y^4*z - 
        74*s*w*y^4*z - 15*w^2*y^4*z + 94*s*x*y^4*z - 98*w*x*y^4*z - 
        55*x^2*y^4*z + 18*s*y^5*z + 18*w*y^5*z + 26*x*y^5*z - 5*y^6*z - 
        s^5*z^2 - s^4*w*z^2 - 2*s^3*w^2*z^2 - 10*s^2*w^3*z^2 + 35*s*w^4*z^2 - 
        21*w^5*z^2 - 313*s^4*x*z^2 + 180*s^3*w*x*z^2 + 122*s^2*w^2*x*z^2 - 
        172*s*w^3*x*z^2 + 55*w^4*x*z^2 + 126*s^3*x^2*z^2 - 
        502*s^2*w*x^2*z^2 + 82*s*w^2*x^2*z^2 - 26*w^3*x^2*z^2 - 
        58*s^2*x^3*z^2 - 44*s*w*x^3*z^2 - 10*w^2*x^3*z^2 + 227*s*x^4*z^2 - 
        17*w*x^4*z^2 + 19*x^5*z^2 - 35*s^4*y*z^2 - 132*s^3*w*y*z^2 - 
        98*s^2*w^2*y*z^2 - 164*s*w^3*y*z^2 + 45*w^4*y*z^2 - 4*s^3*x*y*z^2 + 
        916*s^2*w*x*y*z^2 - 348*s*w^2*x*y*z^2 - 180*w^3*x*y*z^2 + 
        190*s^2*x^2*y*z^2 - 156*s*w*x^2*y*z^2 + 302*w^2*x^2*y*z^2 - 
        228*s*x^3*y*z^2 + 268*w*x^3*y*z^2 - 51*x^4*y*z^2 + 38*s^3*y^2*z^2 - 
        702*s^2*w*y^2*z^2 + 106*s*w^2*y^2*z^2 - 18*w^3*y^2*z^2 + 
        210*s^2*x*y^2*z^2 + 380*s*w*x*y^2*z^2 + 98*w^2*x*y^2*z^2 + 
        170*s*x^2*y^2*z^2 - 302*w*x^2*y^2*z^2 + 30*x^3*y^2*z^2 + 
        42*s^2*y^3*z^2 + 76*s*w*y^3*z^2 - 6*w^2*y^3*z^2 - 116*s*x*y^3*z^2 + 
        60*w*x*y^3*z^2 + 26*x^2*y^3*z^2 - 53*s*y^4*z^2 - 9*w*y^4*z^2 - 
        33*x*y^4*z^2 + 9*y^5*z^2 + 35*s^4*z^3 + 20*s^3*w*z^3 + 
        18*s^2*w^2*z^3 + 20*s*w^3*z^3 + 35*w^4*z^3 + 356*s^3*x*z^3 - 
        68*s^2*w*x*z^3 + 156*s*w^2*x*z^3 - 60*w^3*x*z^3 + 34*s^2*x^2*z^3 + 
        204*s*w*x^2*z^3 - 30*w^2*x^2*z^3 - 252*s*x^3*z^3 - 28*w*x^3*z^3 - 
        45*x^4*z^3 + 76*s^3*y*z^3 + 404*s^2*w*y*z^3 + 180*s*w^2*y*z^3 - 
        20*w^3*y*z^3 - 252*s^2*x*y*z^3 - 232*s*w*x*y*z^3 + 132*w^2*x*y*z^3 + 
        20*s*x^2*y*z^3 - 268*w*x^2*y*z^3 + 28*x^3*y*z^3 + 58*s^2*y^2*z^3 + 
        92*s*w*y^2*z^3 - 6*w^2*y^2*z^3 - 116*s*x*y^2*z^3 + 44*w*x*y^2*z^3 + 
        10*x^2*y^2*z^3 + 92*s*y^3*z^3 - 4*w*y^3*z^3 + 12*x*y^3*z^3 - 
        5*y^4*z^3 - 55*s^3*z^4 - 69*s^2*w*z^4 - 65*s*w^2*z^4 - 35*w^3*z^4 - 
        165*s^2*x*z^4 - 86*s*w*x*z^4 + 35*w^2*x*z^4 + 79*s*x^2*z^4 + 
        51*w*x^2*z^4 + 45*x^3*z^4 - 103*s^2*y*z^4 - 146*s*w*y*z^4 - 
        15*w^2*y*z^4 + 94*s*x*y*z^4 - 26*w*x*y*z^4 + 17*x^2*y*z^4 - 
        93*s*y^2*z^4 - 9*w*y^2*z^4 + 7*x*y^2*z^4 - 5*y^3*z^4 + 37*s^2*z^5 + 
        46*s*w*z^5 + 21*w^2*z^5 + 22*s*x*z^5 - 10*w*x*z^5 - 19*x^2*z^5 + 
        50*s*y*z^5 + 18*w*y*z^5 - 6*x*y*z^5 + 9*y^2*z^5 - 11*s*z^6 - 
        7*w*z^6 + x*z^6 - 5*y*z^6 + z^7)*I412[x, y, w, z])/
      OMEGA[s, w, x, y, z] + (z*(3*s^7 - 19*s^6*w + 51*s^5*w^2 - 75*s^4*w^3 + 
        65*s^3*w^4 - 33*s^2*w^5 + 9*s*w^6 - w^7 - 3*s^6*x + 2*s^5*w*x + 
        27*s^4*w^2*x - 68*s^3*w^3*x + 67*s^2*w^4*x - 30*s*w^5*x + 5*w^6*x - 
        29*s^5*x^2 + 59*s^4*w*x^2 - 26*s^3*w^2*x^2 - 18*s^2*w^3*x^2 + 
        23*s*w^4*x^2 - 9*w^5*x^2 + 85*s^4*x^3 - 4*s^3*w*x^3 + 
        14*s^2*w^2*x^3 + 28*s*w^3*x^3 + 5*w^4*x^3 - 95*s^3*x^4 - 
        77*s^2*w*x^4 - 57*s*w^2*x^4 + 5*w^3*x^4 + 47*s^2*x^5 + 34*s*w*x^5 - 
        9*w^2*x^5 - 7*s*x^6 + 5*w*x^6 - x^7 - 9*s^6*y + 30*s^5*w*y - 
        23*s^4*w^2*y - 28*s^3*w^3*y + 57*s^2*w^4*y - 34*s*w^5*y + 7*w^6*y + 
        102*s^5*x*y - 18*s^4*w*x*y - 212*s^3*w^2*x*y + 44*s^2*w^3*x*y + 
        110*s*w^4*x*y - 26*w^5*x*y - 191*s^4*x^2*y + 316*s^3*w*x^2*y + 
        102*s^2*w^2*x^2*y - 388*s*w^3*x^2*y + 33*w^4*x^2*y + 52*s^3*x^3*y - 
        180*s^2*w*x^3*y + 524*s*w^2*x^3*y - 12*w^3*x^3*y + 105*s^2*x^4*y - 
        154*s*w*x^4*y - 7*w^2*x^4*y - 58*s*x^5*y + 6*w*x^5*y - x^6*y - 
        s^5*y^2 - s^4*w*y^2 - 2*s^3*w^2*y^2 - 10*s^2*w^3*y^2 + 35*s*w^4*y^2 - 
        21*w^5*y^2 - 313*s^4*x*y^2 + 180*s^3*w*x*y^2 + 122*s^2*w^2*x*y^2 - 
        172*s*w^3*x*y^2 + 55*w^4*x*y^2 + 126*s^3*x^2*y^2 - 
        502*s^2*w*x^2*y^2 + 82*s*w^2*x^2*y^2 - 26*w^3*x^2*y^2 - 
        58*s^2*x^3*y^2 - 44*s*w*x^3*y^2 - 10*w^2*x^3*y^2 + 227*s*x^4*y^2 - 
        17*w*x^4*y^2 + 19*x^5*y^2 + 35*s^4*y^3 + 20*s^3*w*y^3 + 
        18*s^2*w^2*y^3 + 20*s*w^3*y^3 + 35*w^4*y^3 + 356*s^3*x*y^3 - 
        68*s^2*w*x*y^3 + 156*s*w^2*x*y^3 - 60*w^3*x*y^3 + 34*s^2*x^2*y^3 + 
        204*s*w*x^2*y^3 - 30*w^2*x^2*y^3 - 252*s*x^3*y^3 - 28*w*x^3*y^3 - 
        45*x^4*y^3 - 55*s^3*y^4 - 69*s^2*w*y^4 - 65*s*w^2*y^4 - 35*w^3*y^4 - 
        165*s^2*x*y^4 - 86*s*w*x*y^4 + 35*w^2*x*y^4 + 79*s*x^2*y^4 + 
        51*w*x^2*y^4 + 45*x^3*y^4 + 37*s^2*y^5 + 46*s*w*y^5 + 21*w^2*y^5 + 
        22*s*x*y^5 - 10*w*x*y^5 - 19*x^2*y^5 - 11*s*y^6 - 7*w*y^6 + x*y^6 + 
        y^7 - 17*s^6*z + 54*s^5*w*z - 39*s^4*w^2*z - 44*s^3*w^3*z + 
        81*s^2*w^4*z - 42*s*w^5*z + 7*w^6*z + 6*s^5*x*z - 138*s^4*w*x*z + 
        332*s^3*w^2*x*z - 292*s^2*w^3*x*z + 110*s*w^4*x*z - 18*w^5*x*z + 
        25*s^4*x^2*z - 468*s^3*w*x^2*z + 102*s^2*w^2*x^2*z - 52*s*w^3*x^2*z + 
        9*w^4*x^2*z + 52*s^3*x^3*z + 604*s^2*w*x^3*z - 20*s*w^2*x^3*z + 
        4*w^3*x^3*z - 111*s^2*x^4*z - 34*s*w*x^4*z + 9*w^2*x^4*z + 
        38*s*x^5*z - 18*w*x^5*z + 7*x^6*z + 34*s^5*y*z - 198*s^4*w*y*z + 
        356*s^3*w^2*y*z - 284*s^2*w^3*y*z + 122*s*w^4*y*z - 30*w^5*y*z + 
        162*s^4*x*y*z - 264*s^3*w*x*y*z - 628*s^2*w^2*x*y*z + 
        376*s*w^3*x*y*z + 98*w^4*x*y*z + 132*s^3*x^2*y*z + 
        380*s^2*w*x^2*y*z - 68*s*w^2*x^2*y*z - 60*w^3*x^2*y*z - 
        364*s^2*x^3*y*z - 200*s*w*x^3*y*z - 44*w^2*x^3*y*z + 26*s*x^4*y*z + 
        26*w*x^4*y*z + 10*x^5*y*z - 35*s^4*y^2*z - 132*s^3*w*y^2*z - 
        98*s^2*w^2*y^2*z - 164*s*w^3*y^2*z + 45*w^4*y^2*z - 4*s^3*x*y^2*z + 
        916*s^2*w*x*y^2*z - 348*s*w^2*x*y^2*z - 180*w^3*x*y^2*z + 
        190*s^2*x^2*y^2*z - 156*s*w*x^2*y^2*z + 302*w^2*x^2*y^2*z - 
        228*s*x^3*y^2*z + 268*w*x^3*y^2*z - 51*x^4*y^2*z + 76*s^3*y^3*z + 
        404*s^2*w*y^3*z + 180*s*w^2*y^3*z - 20*w^3*y^3*z - 252*s^2*x*y^3*z - 
        232*s*w*x*y^3*z + 132*w^2*x*y^3*z + 20*s*x^2*y^3*z - 
        268*w*x^2*y^3*z + 28*x^3*y^3*z - 103*s^2*y^4*z - 146*s*w*y^4*z - 
        15*w^2*y^4*z + 94*s*x*y^4*z - 26*w*x*y^4*z + 17*x^2*y^4*z + 
        50*s*y^5*z + 18*w*y^5*z - 6*x*y^5*z - 5*y^6*z + 39*s^5*z^2 - 
        33*s^4*w*z^2 - 18*s^3*w^2*z^2 - 42*s^2*w^3*z^2 + 75*s*w^4*z^2 - 
        21*w^5*z^2 - s^4*x*z^2 + 244*s^3*w*x*z^2 + 298*s^2*w^2*x*z^2 - 
        172*s*w^3*x*z^2 + 15*w^4*x*z^2 + 14*s^3*x^2*z^2 - 502*s^2*w*x^2*z^2 - 
        94*s*w^2*x^2*z^2 + 6*w^3*x^2*z^2 + 54*s^2*x^3*z^2 - 108*s*w*x^3*z^2 + 
        6*w^2*x^3*z^2 - 85*s*x^4*z^2 + 15*w*x^4*z^2 - 21*x^5*z^2 - 
        51*s^4*y*z^2 + 268*s^3*w*y*z^2 + 302*s^2*w^2*y*z^2 - 
        180*s*w^3*y*z^2 + 45*w^4*y*z^2 - 484*s^3*x*y*z^2 + 
        100*s^2*w*x*y*z^2 - 348*s*w^2*x*y*z^2 - 164*w^3*x*y*z^2 + 
        190*s^2*x^2*y*z^2 + 660*s*w*x^2*y*z^2 - 98*w^2*x^2*y*z^2 + 
        252*s*x^3*y*z^2 - 132*w*x^3*y*z^2 - 35*x^4*y*z^2 + 38*s^3*y^2*z^2 - 
        702*s^2*w*y^2*z^2 + 106*s*w^2*y^2*z^2 - 18*w^3*y^2*z^2 + 
        210*s^2*x*y^2*z^2 + 380*s*w*x*y^2*z^2 + 98*w^2*x*y^2*z^2 + 
        170*s*x^2*y^2*z^2 - 302*w*x^2*y^2*z^2 + 30*x^3*y^2*z^2 + 
        58*s^2*y^3*z^2 + 92*s*w*y^3*z^2 - 6*w^2*y^3*z^2 - 116*s*x*y^3*z^2 + 
        44*w*x*y^3*z^2 + 10*x^2*y^3*z^2 - 93*s*y^4*z^2 - 9*w*y^4*z^2 + 
        7*x*y^4*z^2 + 9*y^5*z^2 - 45*s^4*z^3 - 28*s^3*w*z^3 - 
        30*s^2*w^2*z^3 - 60*s*w^3*z^3 + 35*w^4*z^3 + 4*s^3*x*z^3 - 
        52*s^2*w*x*z^3 + 156*s*w^2*x*z^3 + 20*w^3*x*z^3 + 34*s^2*x^2*z^3 + 
        188*s*w*x^2*z^3 + 18*w^2*x^2*z^3 + 100*s*x^3*z^3 + 20*w*x^3*z^3 + 
        35*x^4*z^3 + 44*s^3*y*z^3 - 44*s^2*w*y*z^3 + 148*s*w^2*y*z^3 - 
        20*w^3*y*z^3 + 100*s^2*x*y*z^3 - 232*s*w*x*y*z^3 + 164*w^2*x*y*z^3 - 
        332*s*x^2*y*z^3 + 180*w*x^2*y*z^3 + 60*x^3*y*z^3 + 42*s^2*y^2*z^3 + 
        76*s*w*y^2*z^3 - 6*w^2*y^2*z^3 - 116*s*x*y^2*z^3 + 60*w*x*y^2*z^3 + 
        26*x^2*y^2*z^3 + 92*s*y^3*z^3 - 4*w*y^3*z^3 + 12*x*y^3*z^3 - 
        5*y^4*z^3 + 25*s^3*z^4 + 27*s^2*w*z^4 + 15*s*w^2*z^4 - 35*w^3*z^4 - 
        21*s^2*x*z^4 - 86*s*w*x*z^4 - 45*w^2*x*z^4 - 65*s*x^2*z^4 - 
        45*w*x^2*z^4 - 35*x^3*z^4 - 31*s^2*y*z^4 - 74*s*w*y*z^4 - 
        15*w^2*y*z^4 + 94*s*x*y*z^4 - 98*w*x*y*z^4 - 55*x^2*y*z^4 - 
        53*s*y^2*z^4 - 9*w*y^2*z^4 - 33*x*y^2*z^4 - 5*y^3*z^4 - 3*s^2*z^5 + 
        6*s*w*z^5 + 21*w^2*z^5 + 22*s*x*z^5 + 30*w*x*z^5 + 21*x^2*z^5 + 
        18*s*y*z^5 + 18*w*y*z^5 + 26*x*y*z^5 + 9*y^2*z^5 - 3*s*z^6 - 
        7*w*z^6 - 7*x*z^6 - 5*y*z^6 + z^7)*I412[x, z, w, y])/
      OMEGA[s, w, x, y, z] + (4*y*z*(9*s^6 - 32*s^5*w + 37*s^4*w^2 - 
        8*s^3*w^3 - 13*s^2*w^4 + 8*s*w^5 - w^6 - 32*s^5*x + 70*s^4*w*x - 
        56*s^3*w^2*x + 36*s^2*w^3*x - 24*s*w^4*x + 6*w^5*x + 37*s^4*x^2 - 
        56*s^3*w*x^2 - 46*s^2*w^2*x^2 + 16*s*w^3*x^2 - 15*w^4*x^2 - 
        8*s^3*x^3 + 36*s^2*w*x^3 + 16*s*w^2*x^3 + 20*w^3*x^3 - 13*s^2*x^4 - 
        24*s*w*x^4 - 15*w^2*x^4 + 8*s*x^5 + 6*w*x^5 - x^6 - 22*s^5*y + 
        60*s^4*w*y - 84*s^3*w^2*y + 80*s^2*w^3*y - 38*s*w^4*y + 4*w^5*y + 
        60*s^4*x*y - 24*s^3*w*x*y + 48*s^2*w^2*x*y + 56*s*w^3*x*y - 
        12*w^4*x*y - 84*s^3*x^2*y + 48*s^2*w*x^2*y - 36*s*w^2*x^2*y + 
        8*w^3*x^2*y + 80*s^2*x^3*y + 56*s*w*x^3*y + 8*w^2*x^3*y - 
        38*s*x^4*y - 12*w*x^4*y + 4*x^5*y - s^4*y^2 - 48*s^3*w*y^2 - 
        66*s^2*w^2*y^2 + 56*s*w^3*y^2 - 5*w^4*y^2 - 48*s^3*x*y^2 + 
        100*s^2*w*x*y^2 - 120*s*w^2*x*y^2 + 4*w^3*x*y^2 - 66*s^2*x^2*y^2 - 
        120*s*w*x^2*y^2 + 2*w^2*x^2*y^2 + 56*s*x^3*y^2 + 4*w*x^3*y^2 - 
        5*x^4*y^2 + 44*s^3*y^3 + 40*s^2*w*y^3 - 20*s*w^2*y^3 + 40*s^2*x*y^3 + 
        104*s*w*x*y^3 - 20*s*x^2*y^3 - 41*s^2*y^4 - 16*s*w*y^4 + 5*w^2*y^4 - 
        16*s*x*y^4 + 6*w*x*y^4 + 5*x^2*y^4 + 10*s*y^5 - 4*w*y^5 - 4*x*y^5 + 
        y^6 - 22*s^5*z + 60*s^4*w*z - 84*s^3*w^2*z + 80*s^2*w^3*z - 
        38*s*w^4*z + 4*w^5*z + 60*s^4*x*z - 24*s^3*w*x*z + 48*s^2*w^2*x*z + 
        56*s*w^3*x*z - 12*w^4*x*z - 84*s^3*x^2*z + 48*s^2*w*x^2*z - 
        36*s*w^2*x^2*z + 8*w^3*x^2*z + 80*s^2*x^3*z + 56*s*w*x^3*z + 
        8*w^2*x^3*z - 38*s*x^4*z - 12*w*x^4*z + 4*x^5*z + 50*s^4*y*z + 
        96*s^3*w*y*z - 28*s^2*w^2*y*z + 16*s*w^3*y*z - 6*w^4*y*z + 
        96*s^3*x*y*z - 648*s^2*w*x*y*z + 112*s*w^2*x*y*z + 56*w^3*x*y*z - 
        28*s^2*x^2*y*z + 112*s*w*x^2*y*z - 100*w^2*x^2*y*z + 16*s*x^3*y*z + 
        56*w*x^3*y*z - 6*x^4*y*z - 76*s^3*y^2*z + 24*s^2*w*y^2*z - 
        12*s*w^2*y^2*z + 24*s^2*x*y^2*z - 40*s*w*x*y^2*z - 12*s*x^2*y^2*z + 
        84*s^2*y^3*z + 64*s*w*y^3*z - 4*w^2*y^3*z + 64*s*x*y^3*z - 
        56*w*x*y^3*z - 4*x^2*y^3*z - 30*s*y^4*z + 12*w*y^4*z + 12*x*y^4*z - 
        6*y^5*z - s^4*z^2 - 48*s^3*w*z^2 - 66*s^2*w^2*z^2 + 56*s*w^3*z^2 - 
        5*w^4*z^2 - 48*s^3*x*z^2 + 100*s^2*w*x*z^2 - 120*s*w^2*x*z^2 + 
        4*w^3*x*z^2 - 66*s^2*x^2*z^2 - 120*s*w*x^2*z^2 + 2*w^2*x^2*z^2 + 
        56*s*x^3*z^2 + 4*w*x^3*z^2 - 5*x^4*z^2 - 76*s^3*y*z^2 + 
        24*s^2*w*y*z^2 - 12*s*w^2*y*z^2 + 24*s^2*x*y*z^2 - 40*s*w*x*y*z^2 - 
        12*s*x^2*y*z^2 - 86*s^2*y^2*z^2 - 96*s*w*y^2*z^2 - 2*w^2*y^2*z^2 - 
        96*s*x*y^2*z^2 + 100*w*x*y^2*z^2 - 2*x^2*y^2*z^2 + 20*s*y^3*z^2 - 
        8*w*y^3*z^2 - 8*x*y^3*z^2 + 15*y^4*z^2 + 44*s^3*z^3 + 40*s^2*w*z^3 - 
        20*s*w^2*z^3 + 40*s^2*x*z^3 + 104*s*w*x*z^3 - 20*s*x^2*z^3 + 
        84*s^2*y*z^3 + 64*s*w*y*z^3 - 4*w^2*y*z^3 + 64*s*x*y*z^3 - 
        56*w*x*y*z^3 - 4*x^2*y*z^3 + 20*s*y^2*z^3 - 8*w*y^2*z^3 - 
        8*x*y^2*z^3 - 20*y^3*z^3 - 41*s^2*z^4 - 16*s*w*z^4 + 5*w^2*z^4 - 
        16*s*x*z^4 + 6*w*x*z^4 + 5*x^2*z^4 - 30*s*y*z^4 + 12*w*y*z^4 + 
        12*x*y*z^4 + 15*y^2*z^4 + 10*s*z^5 - 4*w*z^5 - 4*x*z^5 - 6*y*z^5 + 
        z^6)*I412[y, z, w, x])/OMEGA[s, w, x, y, z] + 
     (6*s*(s^6 - 6*s^5*w + 15*s^4*w^2 - 20*s^3*w^3 + 15*s^2*w^4 - 6*s*w^5 + 
        w^6 - 6*s^5*x + 18*s^4*w*x - 12*s^3*w^2*x - 12*s^2*w^3*x + 
        18*s*w^4*x - 6*w^5*x + 15*s^4*x^2 - 12*s^3*w*x^2 - 6*s^2*w^2*x^2 - 
        12*s*w^3*x^2 + 15*w^4*x^2 - 20*s^3*x^3 - 12*s^2*w*x^3 - 
        12*s*w^2*x^3 - 20*w^3*x^3 + 15*s^2*x^4 + 18*s*w*x^4 + 15*w^2*x^4 - 
        6*s*x^5 - 6*w*x^5 + x^6 - 2*s^5*y + 6*s^4*w*y - 4*s^3*w^2*y - 
        4*s^2*w^3*y + 6*s*w^4*y - 2*w^5*y + 6*s^4*x*y - 56*s^3*w*x*y + 
        100*s^2*w^2*x*y - 56*s*w^3*x*y + 6*w^4*x*y - 4*s^3*x^2*y + 
        100*s^2*w*x^2*y + 100*s*w^2*x^2*y - 4*w^3*x^2*y - 4*s^2*x^3*y - 
        56*s*w*x^3*y - 4*w^2*x^3*y + 6*s*x^4*y + 6*w*x^4*y - 2*x^5*y - 
        5*s^4*y^2 + 4*s^3*w*y^2 + 2*s^2*w^2*y^2 + 4*s*w^3*y^2 - 5*w^4*y^2 + 
        4*s^3*x*y^2 - 100*s^2*w*x*y^2 - 100*s*w^2*x*y^2 + 4*w^3*x*y^2 + 
        2*s^2*x^2*y^2 - 100*s*w*x^2*y^2 + 2*w^2*x^2*y^2 + 4*s*x^3*y^2 + 
        4*w*x^3*y^2 - 5*x^4*y^2 + 20*s^3*y^3 + 12*s^2*w*y^3 + 12*s*w^2*y^3 + 
        20*w^3*y^3 + 12*s^2*x*y^3 + 168*s*w*x*y^3 + 12*w^2*x*y^3 + 
        12*s*x^2*y^3 + 12*w*x^2*y^3 + 20*x^3*y^3 - 25*s^2*y^4 - 30*s*w*y^4 - 
        25*w^2*y^4 - 30*s*x*y^4 - 30*w*x*y^4 - 25*x^2*y^4 + 14*s*y^5 + 
        14*w*y^5 + 14*x*y^5 - 3*y^6 - 2*s^5*z + 6*s^4*w*z - 4*s^3*w^2*z - 
        4*s^2*w^3*z + 6*s*w^4*z - 2*w^5*z + 6*s^4*x*z - 56*s^3*w*x*z + 
        100*s^2*w^2*x*z - 56*s*w^3*x*z + 6*w^4*x*z - 4*s^3*x^2*z + 
        100*s^2*w*x^2*z + 100*s*w^2*x^2*z - 4*w^3*x^2*z - 4*s^2*x^3*z - 
        56*s*w*x^3*z - 4*w^2*x^3*z + 6*s*x^4*z + 6*w*x^4*z - 2*x^5*z + 
        34*s^4*y*z + 24*s^3*w*y*z - 116*s^2*w^2*y*z + 24*s*w^3*y*z + 
        34*w^4*y*z + 24*s^3*x*y*z - 88*s^2*w*x*y*z - 88*s*w^2*x*y*z + 
        24*w^3*x*y*z - 116*s^2*x^2*y*z - 88*s*w*x^2*y*z - 116*w^2*x^2*y*z + 
        24*s*x^3*y*z + 24*w*x^3*y*z + 34*x^4*y*z - 84*s^3*y^2*z + 
        52*s^2*w*y^2*z + 52*s*w^2*y^2*z - 84*w^3*y^2*z + 52*s^2*x*y^2*z + 
        216*s*w*x*y^2*z + 52*w^2*x*y^2*z + 52*s*x^2*y^2*z + 52*w*x^2*y^2*z - 
        84*x^3*y^2*z + 68*s^2*y^3*z - 72*s*w*y^3*z + 68*w^2*y^3*z - 
        72*s*x*y^3*z - 72*w*x*y^3*z + 68*x^2*y^3*z - 10*s*y^4*z - 
        10*w*y^4*z - 10*x*y^4*z - 6*y^5*z - 5*s^4*z^2 + 4*s^3*w*z^2 + 
        2*s^2*w^2*z^2 + 4*s*w^3*z^2 - 5*w^4*z^2 + 4*s^3*x*z^2 - 
        100*s^2*w*x*z^2 - 100*s*w^2*x*z^2 + 4*w^3*x*z^2 + 2*s^2*x^2*z^2 - 
        100*s*w*x^2*z^2 + 2*w^2*x^2*z^2 + 4*s*x^3*z^2 + 4*w*x^3*z^2 - 
        5*x^4*z^2 - 84*s^3*y*z^2 + 52*s^2*w*y*z^2 + 52*s*w^2*y*z^2 - 
        84*w^3*y*z^2 + 52*s^2*x*y*z^2 + 216*s*w*x*y*z^2 + 52*w^2*x*y*z^2 + 
        52*s*x^2*y*z^2 + 52*w*x^2*y*z^2 - 84*x^3*y*z^2 + 42*s^2*y^2*z^2 - 
        52*s*w*y^2*z^2 + 42*w^2*y^2*z^2 - 52*s*x*y^2*z^2 - 52*w*x*y^2*z^2 + 
        42*x^2*y^2*z^2 - 4*s*y^3*z^2 - 4*w*y^3*z^2 - 4*x*y^3*z^2 + 
        51*y^4*z^2 + 20*s^3*z^3 + 12*s^2*w*z^3 + 12*s*w^2*z^3 + 20*w^3*z^3 + 
        12*s^2*x*z^3 + 168*s*w*x*z^3 + 12*w^2*x*z^3 + 12*s*x^2*z^3 + 
        12*w*x^2*z^3 + 20*x^3*z^3 + 68*s^2*y*z^3 - 72*s*w*y*z^3 + 
        68*w^2*y*z^3 - 72*s*x*y*z^3 - 72*w*x*y*z^3 + 68*x^2*y*z^3 - 
        4*s*y^2*z^3 - 4*w*y^2*z^3 - 4*x*y^2*z^3 - 84*y^3*z^3 - 25*s^2*z^4 - 
        30*s*w*z^4 - 25*w^2*z^4 - 30*s*x*z^4 - 30*w*x*z^4 - 25*x^2*z^4 - 
        10*s*y*z^4 - 10*w*y*z^4 - 10*x*y*z^4 + 51*y^2*z^4 + 14*s*z^5 + 
        14*w*z^5 + 14*x*z^5 - 6*y*z^5 - 3*z^6)*J4[w, x, y, z])/
      OMEGA[s, w, x, y, z]
 
sdds[J4][w_, x_, y_, z_] := 
    -(3*s^9 - 29*s^8*w + 127*s^7*w^2 - 329*s^6*w^3 + 553*s^5*w^4 - 
        623*s^4*w^5 + 469*s^3*w^6 - 227*s^2*w^7 + 64*s*w^8 - 8*w^9 - 
        29*s^8*x + 194*s^7*w*x - 535*s^6*w^2*x + 724*s^5*w^3*x - 
        355*s^4*w^4*x - 286*s^3*w^5*x + 511*s^2*w^6*x - 280*s*w^7*x + 
        56*w^8*x + 127*s^7*x^2 - 535*s^6*w*x^2 + 774*s^5*w^2*x^2 - 
        302*s^4*w^3*x^2 - 133*s^3*w^4*x^2 - 171*s^2*w^5*x^2 + 400*s*w^6*x^2 - 
        160*w^7*x^2 - 329*s^6*x^3 + 724*s^5*w*x^3 - 302*s^4*w^2*x^3 - 
        100*s^3*w^3*x^3 - 113*s^2*w^4*x^3 - 104*s*w^5*x^3 + 224*w^6*x^3 + 
        553*s^5*x^4 - 355*s^4*w*x^4 - 133*s^3*w^2*x^4 - 113*s^2*w^3*x^4 - 
        160*s*w^4*x^4 - 112*w^5*x^4 - 623*s^4*x^5 - 286*s^3*w*x^5 - 
        171*s^2*w^2*x^5 - 104*s*w^3*x^5 - 112*w^4*x^5 + 469*s^3*x^6 + 
        511*s^2*w*x^6 + 400*s*w^2*x^6 + 224*w^3*x^6 - 227*s^2*x^7 - 
        280*s*w*x^7 - 160*w^2*x^7 + 64*s*x^8 + 56*w*x^8 - 8*x^9 - 29*s^8*y + 
        194*s^7*w*y - 535*s^6*w^2*y + 724*s^5*w^3*y - 355*s^4*w^4*y - 
        286*s^3*w^5*y + 511*s^2*w^6*y - 280*s*w^7*y + 56*w^8*y + 
        194*s^7*x*y - 1002*s^6*w*x*y + 2236*s^5*w^2*x*y - 2948*s^4*w^3*x*y + 
        2778*s^3*w^4*x*y - 2050*s^2*w^5*x*y + 1032*s*w^6*x*y - 240*w^7*x*y - 
        535*s^6*x^2*y + 2236*s^5*w*x^2*y - 3506*s^4*w^2*x^2*y + 
        1860*s^3*w^3*x^2*y + 1041*s^2*w^4*x^2*y - 1416*s*w^5*x^2*y + 
        320*w^6*x^2*y + 724*s^5*x^3*y - 2948*s^4*w*x^3*y + 
        1860*s^3*w^2*x^3*y + 996*s^2*w^3*x^3*y + 664*s*w^4*x^3*y - 
        16*w^5*x^3*y - 355*s^4*x^4*y + 2778*s^3*w*x^4*y + 
        1041*s^2*w^2*x^4*y + 664*s*w^3*x^4*y - 240*w^4*x^4*y - 
        286*s^3*x^5*y - 2050*s^2*w*x^5*y - 1416*s*w^2*x^5*y - 16*w^3*x^5*y + 
        511*s^2*x^6*y + 1032*s*w*x^6*y + 320*w^2*x^6*y - 280*s*x^7*y - 
        240*w*x^7*y + 56*x^8*y + 127*s^7*y^2 - 535*s^6*w*y^2 + 
        774*s^5*w^2*y^2 - 302*s^4*w^3*y^2 - 133*s^3*w^4*y^2 - 
        171*s^2*w^5*y^2 + 400*s*w^6*y^2 - 160*w^7*y^2 - 535*s^6*x*y^2 + 
        2236*s^5*w*x*y^2 - 3506*s^4*w^2*x*y^2 + 1860*s^3*w^3*x*y^2 + 
        1041*s^2*w^4*x*y^2 - 1416*s*w^5*x*y^2 + 320*w^6*x*y^2 + 
        774*s^5*x^2*y^2 - 3506*s^4*w*x^2*y^2 + 7170*s^3*w^2*x^2*y^2 - 
        6246*s^2*w^3*x^2*y^2 - 112*s*w^4*x^2*y^2 - 302*s^4*x^3*y^2 + 
        1860*s^3*w*x^3*y^2 - 6246*s^2*w^2*x^3*y^2 + 2256*s*w^3*x^3*y^2 - 
        160*w^4*x^3*y^2 - 133*s^3*x^4*y^2 + 1041*s^2*w*x^4*y^2 - 
        112*s*w^2*x^4*y^2 - 160*w^3*x^4*y^2 - 171*s^2*x^5*y^2 - 
        1416*s*w*x^5*y^2 + 400*s*x^6*y^2 + 320*w*x^6*y^2 - 160*x^7*y^2 - 
        329*s^6*y^3 + 724*s^5*w*y^3 - 302*s^4*w^2*y^3 - 100*s^3*w^3*y^3 - 
        113*s^2*w^4*y^3 - 104*s*w^5*y^3 + 224*w^6*y^3 + 724*s^5*x*y^3 - 
        2948*s^4*w*x*y^3 + 1860*s^3*w^2*x*y^3 + 996*s^2*w^3*x*y^3 + 
        664*s*w^4*x*y^3 - 16*w^5*x*y^3 - 302*s^4*x^2*y^3 + 
        1860*s^3*w*x^2*y^3 - 6246*s^2*w^2*x^2*y^3 + 2256*s*w^3*x^2*y^3 - 
        160*w^4*x^2*y^3 - 100*s^3*x^3*y^3 + 996*s^2*w*x^3*y^3 + 
        2256*s*w^2*x^3*y^3 - 96*w^3*x^3*y^3 - 113*s^2*x^4*y^3 + 
        664*s*w*x^4*y^3 - 160*w^2*x^4*y^3 - 104*s*x^5*y^3 - 16*w*x^5*y^3 + 
        224*x^6*y^3 + 553*s^5*y^4 - 355*s^4*w*y^4 - 133*s^3*w^2*y^4 - 
        113*s^2*w^3*y^4 - 160*s*w^4*y^4 - 112*w^5*y^4 - 355*s^4*x*y^4 + 
        2778*s^3*w*x*y^4 + 1041*s^2*w^2*x*y^4 + 664*s*w^3*x*y^4 - 
        240*w^4*x*y^4 - 133*s^3*x^2*y^4 + 1041*s^2*w*x^2*y^4 - 
        112*s*w^2*x^2*y^4 - 160*w^3*x^2*y^4 - 113*s^2*x^3*y^4 + 
        664*s*w*x^3*y^4 - 160*w^2*x^3*y^4 - 160*s*x^4*y^4 - 240*w*x^4*y^4 - 
        112*x^5*y^4 - 623*s^4*y^5 - 286*s^3*w*y^5 - 171*s^2*w^2*y^5 - 
        104*s*w^3*y^5 - 112*w^4*y^5 - 286*s^3*x*y^5 - 2050*s^2*w*x*y^5 - 
        1416*s*w^2*x*y^5 - 16*w^3*x*y^5 - 171*s^2*x^2*y^5 - 
        1416*s*w*x^2*y^5 - 104*s*x^3*y^5 - 16*w*x^3*y^5 - 112*x^4*y^5 + 
        469*s^3*y^6 + 511*s^2*w*y^6 + 400*s*w^2*y^6 + 224*w^3*y^6 + 
        511*s^2*x*y^6 + 1032*s*w*x*y^6 + 320*w^2*x*y^6 + 400*s*x^2*y^6 + 
        320*w*x^2*y^6 + 224*x^3*y^6 - 227*s^2*y^7 - 280*s*w*y^7 - 
        160*w^2*y^7 - 280*s*x*y^7 - 240*w*x*y^7 - 160*x^2*y^7 + 64*s*y^8 + 
        56*w*y^8 + 56*x*y^8 - 8*y^9 - 29*s^8*z + 194*s^7*w*z - 
        535*s^6*w^2*z + 724*s^5*w^3*z - 355*s^4*w^4*z - 286*s^3*w^5*z + 
        511*s^2*w^6*z - 280*s*w^7*z + 56*w^8*z + 194*s^7*x*z - 
        1002*s^6*w*x*z + 2236*s^5*w^2*x*z - 2948*s^4*w^3*x*z + 
        2778*s^3*w^4*x*z - 2050*s^2*w^5*x*z + 1032*s*w^6*x*z - 240*w^7*x*z - 
        535*s^6*x^2*z + 2236*s^5*w*x^2*z - 3506*s^4*w^2*x^2*z + 
        1860*s^3*w^3*x^2*z + 1041*s^2*w^4*x^2*z - 1416*s*w^5*x^2*z + 
        320*w^6*x^2*z + 724*s^5*x^3*z - 2948*s^4*w*x^3*z + 
        1860*s^3*w^2*x^3*z + 996*s^2*w^3*x^3*z + 664*s*w^4*x^3*z - 
        16*w^5*x^3*z - 355*s^4*x^4*z + 2778*s^3*w*x^4*z + 
        1041*s^2*w^2*x^4*z + 664*s*w^3*x^4*z - 240*w^4*x^4*z - 
        286*s^3*x^5*z - 2050*s^2*w*x^5*z - 1416*s*w^2*x^5*z - 16*w^3*x^5*z + 
        511*s^2*x^6*z + 1032*s*w*x^6*z + 320*w^2*x^6*z - 280*s*x^7*z - 
        240*w*x^7*z + 56*x^8*z + 194*s^7*y*z - 1002*s^6*w*y*z + 
        2236*s^5*w^2*y*z - 2948*s^4*w^3*y*z + 2778*s^3*w^4*y*z - 
        2050*s^2*w^5*y*z + 1032*s*w^6*y*z - 240*w^7*y*z - 1002*s^6*x*y*z + 
        760*s^5*w*x*y*z + 2116*s^4*w^2*x*y*z + 952*s^3*w^3*x*y*z - 
        7322*s^2*w^4*x*y*z + 3616*s*w^5*x*y*z + 880*w^6*x*y*z + 
        2236*s^5*x^2*y*z + 2116*s^4*w*x^2*y*z - 8228*s^3*w^2*x^2*y*z + 
        5788*s^2*w^3*x^2*y*z - 1992*s*w^4*x^2*y*z - 1200*w^5*x^2*y*z - 
        2948*s^4*x^3*y*z + 952*s^3*w*x^3*y*z + 5788*s^2*w^2*x^3*y*z - 
        5312*s*w^3*x^3*y*z + 560*w^4*x^3*y*z + 2778*s^3*x^4*y*z - 
        7322*s^2*w*x^4*y*z - 1992*s*w^2*x^4*y*z + 560*w^3*x^4*y*z - 
        2050*s^2*x^5*y*z + 3616*s*w*x^5*y*z - 1200*w^2*x^5*y*z + 
        1032*s*x^6*y*z + 880*w*x^6*y*z - 240*x^7*y*z - 535*s^6*y^2*z + 
        2236*s^5*w*y^2*z - 3506*s^4*w^2*y^2*z + 1860*s^3*w^3*y^2*z + 
        1041*s^2*w^4*y^2*z - 1416*s*w^5*y^2*z + 320*w^6*y^2*z + 
        2236*s^5*x*y^2*z + 2116*s^4*w*x*y^2*z - 8228*s^3*w^2*x*y^2*z + 
        5788*s^2*w^3*x*y^2*z - 1992*s*w^4*x*y^2*z - 1200*w^5*x*y^2*z - 
        3506*s^4*x^2*y^2*z - 8228*s^3*w*x^2*y^2*z + 5158*s^2*w^2*x^2*y^2*z + 
        592*s*w^3*x^2*y^2*z + 128*w^4*x^2*y^2*z + 1860*s^3*x^3*y^2*z + 
        5788*s^2*w*x^3*y^2*z + 592*s*w^2*x^3*y^2*z + 1504*w^3*x^3*y^2*z + 
        1041*s^2*x^4*y^2*z - 1992*s*w*x^4*y^2*z + 128*w^2*x^4*y^2*z - 
        1416*s*x^5*y^2*z - 1200*w*x^5*y^2*z + 320*x^6*y^2*z + 724*s^5*y^3*z - 
        2948*s^4*w*y^3*z + 1860*s^3*w^2*y^3*z + 996*s^2*w^3*y^3*z + 
        664*s*w^4*y^3*z - 16*w^5*y^3*z - 2948*s^4*x*y^3*z + 
        952*s^3*w*x*y^3*z + 5788*s^2*w^2*x*y^3*z - 5312*s*w^3*x*y^3*z + 
        560*w^4*x*y^3*z + 1860*s^3*x^2*y^3*z + 5788*s^2*w*x^2*y^3*z + 
        592*s*w^2*x^2*y^3*z + 1504*w^3*x^2*y^3*z + 996*s^2*x^3*y^3*z - 
        5312*s*w*x^3*y^3*z + 1504*w^2*x^3*y^3*z + 664*s*x^4*y^3*z + 
        560*w*x^4*y^3*z - 16*x^5*y^3*z - 355*s^4*y^4*z + 2778*s^3*w*y^4*z + 
        1041*s^2*w^2*y^4*z + 664*s*w^3*y^4*z - 240*w^4*y^4*z + 
        2778*s^3*x*y^4*z - 7322*s^2*w*x*y^4*z - 1992*s*w^2*x*y^4*z + 
        560*w^3*x*y^4*z + 1041*s^2*x^2*y^4*z - 1992*s*w*x^2*y^4*z + 
        128*w^2*x^2*y^4*z + 664*s*x^3*y^4*z + 560*w*x^3*y^4*z - 
        240*x^4*y^4*z - 286*s^3*y^5*z - 2050*s^2*w*y^5*z - 1416*s*w^2*y^5*z - 
        16*w^3*y^5*z - 2050*s^2*x*y^5*z + 3616*s*w*x*y^5*z - 
        1200*w^2*x*y^5*z - 1416*s*x^2*y^5*z - 1200*w*x^2*y^5*z - 
        16*x^3*y^5*z + 511*s^2*y^6*z + 1032*s*w*y^6*z + 320*w^2*y^6*z + 
        1032*s*x*y^6*z + 880*w*x*y^6*z + 320*x^2*y^6*z - 280*s*y^7*z - 
        240*w*y^7*z - 240*x*y^7*z + 56*y^8*z + 127*s^7*z^2 - 535*s^6*w*z^2 + 
        774*s^5*w^2*z^2 - 302*s^4*w^3*z^2 - 133*s^3*w^4*z^2 - 
        171*s^2*w^5*z^2 + 400*s*w^6*z^2 - 160*w^7*z^2 - 535*s^6*x*z^2 + 
        2236*s^5*w*x*z^2 - 3506*s^4*w^2*x*z^2 + 1860*s^3*w^3*x*z^2 + 
        1041*s^2*w^4*x*z^2 - 1416*s*w^5*x*z^2 + 320*w^6*x*z^2 + 
        774*s^5*x^2*z^2 - 3506*s^4*w*x^2*z^2 + 7170*s^3*w^2*x^2*z^2 - 
        6246*s^2*w^3*x^2*z^2 - 112*s*w^4*x^2*z^2 - 302*s^4*x^3*z^2 + 
        1860*s^3*w*x^3*z^2 - 6246*s^2*w^2*x^3*z^2 + 2256*s*w^3*x^3*z^2 - 
        160*w^4*x^3*z^2 - 133*s^3*x^4*z^2 + 1041*s^2*w*x^4*z^2 - 
        112*s*w^2*x^4*z^2 - 160*w^3*x^4*z^2 - 171*s^2*x^5*z^2 - 
        1416*s*w*x^5*z^2 + 400*s*x^6*z^2 + 320*w*x^6*z^2 - 160*x^7*z^2 - 
        535*s^6*y*z^2 + 2236*s^5*w*y*z^2 - 3506*s^4*w^2*y*z^2 + 
        1860*s^3*w^3*y*z^2 + 1041*s^2*w^4*y*z^2 - 1416*s*w^5*y*z^2 + 
        320*w^6*y*z^2 + 2236*s^5*x*y*z^2 + 2116*s^4*w*x*y*z^2 - 
        8228*s^3*w^2*x*y*z^2 + 5788*s^2*w^3*x*y*z^2 - 1992*s*w^4*x*y*z^2 - 
        1200*w^5*x*y*z^2 - 3506*s^4*x^2*y*z^2 - 8228*s^3*w*x^2*y*z^2 + 
        5158*s^2*w^2*x^2*y*z^2 + 592*s*w^3*x^2*y*z^2 + 128*w^4*x^2*y*z^2 + 
        1860*s^3*x^3*y*z^2 + 5788*s^2*w*x^3*y*z^2 + 592*s*w^2*x^3*y*z^2 + 
        1504*w^3*x^3*y*z^2 + 1041*s^2*x^4*y*z^2 - 1992*s*w*x^4*y*z^2 + 
        128*w^2*x^4*y*z^2 - 1416*s*x^5*y*z^2 - 1200*w*x^5*y*z^2 + 
        320*x^6*y*z^2 + 774*s^5*y^2*z^2 - 3506*s^4*w*y^2*z^2 + 
        7170*s^3*w^2*y^2*z^2 - 6246*s^2*w^3*y^2*z^2 - 112*s*w^4*y^2*z^2 - 
        3506*s^4*x*y^2*z^2 - 8228*s^3*w*x*y^2*z^2 + 5158*s^2*w^2*x*y^2*z^2 + 
        592*s*w^3*x*y^2*z^2 + 128*w^4*x*y^2*z^2 + 7170*s^3*x^2*y^2*z^2 + 
        5158*s^2*w*x^2*y^2*z^2 + 14656*s*w^2*x^2*y^2*z^2 - 
        3200*w^3*x^2*y^2*z^2 - 6246*s^2*x^3*y^2*z^2 + 592*s*w*x^3*y^2*z^2 - 
        3200*w^2*x^3*y^2*z^2 - 112*s*x^4*y^2*z^2 + 128*w*x^4*y^2*z^2 - 
        302*s^4*y^3*z^2 + 1860*s^3*w*y^3*z^2 - 6246*s^2*w^2*y^3*z^2 + 
        2256*s*w^3*y^3*z^2 - 160*w^4*y^3*z^2 + 1860*s^3*x*y^3*z^2 + 
        5788*s^2*w*x*y^3*z^2 + 592*s*w^2*x*y^3*z^2 + 1504*w^3*x*y^3*z^2 - 
        6246*s^2*x^2*y^3*z^2 + 592*s*w*x^2*y^3*z^2 - 3200*w^2*x^2*y^3*z^2 + 
        2256*s*x^3*y^3*z^2 + 1504*w*x^3*y^3*z^2 - 160*x^4*y^3*z^2 - 
        133*s^3*y^4*z^2 + 1041*s^2*w*y^4*z^2 - 112*s*w^2*y^4*z^2 - 
        160*w^3*y^4*z^2 + 1041*s^2*x*y^4*z^2 - 1992*s*w*x*y^4*z^2 + 
        128*w^2*x*y^4*z^2 - 112*s*x^2*y^4*z^2 + 128*w*x^2*y^4*z^2 - 
        160*x^3*y^4*z^2 - 171*s^2*y^5*z^2 - 1416*s*w*y^5*z^2 - 
        1416*s*x*y^5*z^2 - 1200*w*x*y^5*z^2 + 400*s*y^6*z^2 + 320*w*y^6*z^2 + 
        320*x*y^6*z^2 - 160*y^7*z^2 - 329*s^6*z^3 + 724*s^5*w*z^3 - 
        302*s^4*w^2*z^3 - 100*s^3*w^3*z^3 - 113*s^2*w^4*z^3 - 104*s*w^5*z^3 + 
        224*w^6*z^3 + 724*s^5*x*z^3 - 2948*s^4*w*x*z^3 + 1860*s^3*w^2*x*z^3 + 
        996*s^2*w^3*x*z^3 + 664*s*w^4*x*z^3 - 16*w^5*x*z^3 - 
        302*s^4*x^2*z^3 + 1860*s^3*w*x^2*z^3 - 6246*s^2*w^2*x^2*z^3 + 
        2256*s*w^3*x^2*z^3 - 160*w^4*x^2*z^3 - 100*s^3*x^3*z^3 + 
        996*s^2*w*x^3*z^3 + 2256*s*w^2*x^3*z^3 - 96*w^3*x^3*z^3 - 
        113*s^2*x^4*z^3 + 664*s*w*x^4*z^3 - 160*w^2*x^4*z^3 - 104*s*x^5*z^3 - 
        16*w*x^5*z^3 + 224*x^6*z^3 + 724*s^5*y*z^3 - 2948*s^4*w*y*z^3 + 
        1860*s^3*w^2*y*z^3 + 996*s^2*w^3*y*z^3 + 664*s*w^4*y*z^3 - 
        16*w^5*y*z^3 - 2948*s^4*x*y*z^3 + 952*s^3*w*x*y*z^3 + 
        5788*s^2*w^2*x*y*z^3 - 5312*s*w^3*x*y*z^3 + 560*w^4*x*y*z^3 + 
        1860*s^3*x^2*y*z^3 + 5788*s^2*w*x^2*y*z^3 + 592*s*w^2*x^2*y*z^3 + 
        1504*w^3*x^2*y*z^3 + 996*s^2*x^3*y*z^3 - 5312*s*w*x^3*y*z^3 + 
        1504*w^2*x^3*y*z^3 + 664*s*x^4*y*z^3 + 560*w*x^4*y*z^3 - 
        16*x^5*y*z^3 - 302*s^4*y^2*z^3 + 1860*s^3*w*y^2*z^3 - 
        6246*s^2*w^2*y^2*z^3 + 2256*s*w^3*y^2*z^3 - 160*w^4*y^2*z^3 + 
        1860*s^3*x*y^2*z^3 + 5788*s^2*w*x*y^2*z^3 + 592*s*w^2*x*y^2*z^3 + 
        1504*w^3*x*y^2*z^3 - 6246*s^2*x^2*y^2*z^3 + 592*s*w*x^2*y^2*z^3 - 
        3200*w^2*x^2*y^2*z^3 + 2256*s*x^3*y^2*z^3 + 1504*w*x^3*y^2*z^3 - 
        160*x^4*y^2*z^3 - 100*s^3*y^3*z^3 + 996*s^2*w*y^3*z^3 + 
        2256*s*w^2*y^3*z^3 - 96*w^3*y^3*z^3 + 996*s^2*x*y^3*z^3 - 
        5312*s*w*x*y^3*z^3 + 1504*w^2*x*y^3*z^3 + 2256*s*x^2*y^3*z^3 + 
        1504*w*x^2*y^3*z^3 - 96*x^3*y^3*z^3 - 113*s^2*y^4*z^3 + 
        664*s*w*y^4*z^3 - 160*w^2*y^4*z^3 + 664*s*x*y^4*z^3 + 
        560*w*x*y^4*z^3 - 160*x^2*y^4*z^3 - 104*s*y^5*z^3 - 16*w*y^5*z^3 - 
        16*x*y^5*z^3 + 224*y^6*z^3 + 553*s^5*z^4 - 355*s^4*w*z^4 - 
        133*s^3*w^2*z^4 - 113*s^2*w^3*z^4 - 160*s*w^4*z^4 - 112*w^5*z^4 - 
        355*s^4*x*z^4 + 2778*s^3*w*x*z^4 + 1041*s^2*w^2*x*z^4 + 
        664*s*w^3*x*z^4 - 240*w^4*x*z^4 - 133*s^3*x^2*z^4 + 
        1041*s^2*w*x^2*z^4 - 112*s*w^2*x^2*z^4 - 160*w^3*x^2*z^4 - 
        113*s^2*x^3*z^4 + 664*s*w*x^3*z^4 - 160*w^2*x^3*z^4 - 160*s*x^4*z^4 - 
        240*w*x^4*z^4 - 112*x^5*z^4 - 355*s^4*y*z^4 + 2778*s^3*w*y*z^4 + 
        1041*s^2*w^2*y*z^4 + 664*s*w^3*y*z^4 - 240*w^4*y*z^4 + 
        2778*s^3*x*y*z^4 - 7322*s^2*w*x*y*z^4 - 1992*s*w^2*x*y*z^4 + 
        560*w^3*x*y*z^4 + 1041*s^2*x^2*y*z^4 - 1992*s*w*x^2*y*z^4 + 
        128*w^2*x^2*y*z^4 + 664*s*x^3*y*z^4 + 560*w*x^3*y*z^4 - 
        240*x^4*y*z^4 - 133*s^3*y^2*z^4 + 1041*s^2*w*y^2*z^4 - 
        112*s*w^2*y^2*z^4 - 160*w^3*y^2*z^4 + 1041*s^2*x*y^2*z^4 - 
        1992*s*w*x*y^2*z^4 + 128*w^2*x*y^2*z^4 - 112*s*x^2*y^2*z^4 + 
        128*w*x^2*y^2*z^4 - 160*x^3*y^2*z^4 - 113*s^2*y^3*z^4 + 
        664*s*w*y^3*z^4 - 160*w^2*y^3*z^4 + 664*s*x*y^3*z^4 + 
        560*w*x*y^3*z^4 - 160*x^2*y^3*z^4 - 160*s*y^4*z^4 - 240*w*y^4*z^4 - 
        240*x*y^4*z^4 - 112*y^5*z^4 - 623*s^4*z^5 - 286*s^3*w*z^5 - 
        171*s^2*w^2*z^5 - 104*s*w^3*z^5 - 112*w^4*z^5 - 286*s^3*x*z^5 - 
        2050*s^2*w*x*z^5 - 1416*s*w^2*x*z^5 - 16*w^3*x*z^5 - 
        171*s^2*x^2*z^5 - 1416*s*w*x^2*z^5 - 104*s*x^3*z^5 - 16*w*x^3*z^5 - 
        112*x^4*z^5 - 286*s^3*y*z^5 - 2050*s^2*w*y*z^5 - 1416*s*w^2*y*z^5 - 
        16*w^3*y*z^5 - 2050*s^2*x*y*z^5 + 3616*s*w*x*y*z^5 - 
        1200*w^2*x*y*z^5 - 1416*s*x^2*y*z^5 - 1200*w*x^2*y*z^5 - 
        16*x^3*y*z^5 - 171*s^2*y^2*z^5 - 1416*s*w*y^2*z^5 - 
        1416*s*x*y^2*z^5 - 1200*w*x*y^2*z^5 - 104*s*y^3*z^5 - 16*w*y^3*z^5 - 
        16*x*y^3*z^5 - 112*y^4*z^5 + 469*s^3*z^6 + 511*s^2*w*z^6 + 
        400*s*w^2*z^6 + 224*w^3*z^6 + 511*s^2*x*z^6 + 1032*s*w*x*z^6 + 
        320*w^2*x*z^6 + 400*s*x^2*z^6 + 320*w*x^2*z^6 + 224*x^3*z^6 + 
        511*s^2*y*z^6 + 1032*s*w*y*z^6 + 320*w^2*y*z^6 + 1032*s*x*y*z^6 + 
        880*w*x*y*z^6 + 320*x^2*y*z^6 + 400*s*y^2*z^6 + 320*w*y^2*z^6 + 
        320*x*y^2*z^6 + 224*y^3*z^6 - 227*s^2*z^7 - 280*s*w*z^7 - 
        160*w^2*z^7 - 280*s*x*z^7 - 240*w*x*z^7 - 160*x^2*z^7 - 280*s*y*z^7 - 
        240*w*y*z^7 - 240*x*y*z^7 - 160*y^2*z^7 + 64*s*z^8 + 56*w*z^8 + 
        56*x*z^8 + 56*y*z^8 - 8*z^9)/(6*OMEGA[s, w, x, y, z]) + 
     ((s^8 - s^7*w - 21*s^6*w^2 + 91*s^5*w^3 - 175*s^4*w^4 + 189*s^3*w^5 - 
        119*s^2*w^6 + 41*s*w^7 - 6*w^8 - 5*s^7*x - 4*s^6*w*x + 45*s^5*w^2*x + 
        10*s^4*w^3*x - 235*s^3*w^4*x + 360*s^2*w^5*x - 221*s*w^6*x + 
        50*w^7*x + s^6*x^2 + 45*s^5*w*x^2 - 36*s^4*w^2*x^2 + 10*s^3*w^3*x^2 - 
        279*s^2*w^4*x^2 + 441*s*w^5*x^2 - 182*w^6*x^2 + 43*s^5*x^3 - 
        58*s^4*w*x^3 - 30*s^3*w^2*x^3 - 8*s^2*w^3*x^3 - 325*s*w^4*x^3 + 
        378*w^5*x^3 - 125*s^4*x^4 - 103*s^3*w*x^4 - 117*s^2*w^2*x^4 - 
        125*s*w^3*x^4 - 490*w^4*x^4 + 169*s^3*x^5 + 288*s^2*w*x^5 + 
        369*s*w^2*x^5 + 406*w^3*x^5 - 125*s^2*x^6 - 229*s*w*x^6 - 
        210*w^2*x^6 + 49*s*x^7 + 62*w*x^7 - 8*x^8 - 5*s^7*y - 4*s^6*w*y + 
        45*s^5*w^2*y + 10*s^4*w^3*y - 235*s^3*w^4*y + 360*s^2*w^5*y - 
        221*s*w^6*y + 50*w^7*y + 70*s^6*x*y - 146*s^5*w*x*y - 
        184*s^4*w^2*x*y + 1020*s^3*w^3*x*y - 1546*s^2*w^4*x*y + 
        1078*s*w^5*x*y - 292*w^6*x*y - 283*s^5*x^2*y + 154*s^4*w*x^2*y + 
        126*s^3*w^2*x^2*y + 1544*s^2*w^3*x^2*y - 2219*s*w^4*x^2*y + 
        678*w^5*x^2*y + 564*s^4*x^3*y + 764*s^3*w*x^3*y + 692*s^2*w^2*x^3*y + 
        2580*s*w^3*x^3*y - 760*w^4*x^3*y - 651*s^3*x^4*y - 1504*s^2*w*x^4*y - 
        1891*s*w^2*x^4*y + 350*w^3*x^4*y + 454*s^2*x^5*y + 854*s*w*x^5*y + 
        60*w^2*x^5*y - 181*s*x^6*y - 118*w*x^6*y + 32*x^7*y + s^6*y^2 + 
        45*s^5*w*y^2 - 36*s^4*w^2*y^2 + 10*s^3*w^3*y^2 - 279*s^2*w^4*y^2 + 
        441*s*w^5*y^2 - 182*w^6*y^2 - 283*s^5*x*y^2 + 154*s^4*w*x*y^2 + 
        126*s^3*w^2*x*y^2 + 1544*s^2*w^3*x*y^2 - 2219*s*w^4*x*y^2 + 
        678*w^5*x*y^2 + 786*s^4*x^2*y^2 - 2986*s^3*w*x^2*y^2 - 
        6142*s^2*w^2*x^2*y^2 + 3410*s*w^3*x^2*y^2 - 828*w^4*x^2*y^2 - 
        542*s^3*x^3*y^2 + 4288*s^2*w*x^3*y^2 - 1550*s*w^2*x^3*y^2 + 
        268*w^3*x^3*y^2 - 179*s^2*x^4*y^2 - 331*s*w*x^4*y^2 + 
        114*w^2*x^4*y^2 + 249*s*x^5*y^2 - 18*w*x^5*y^2 - 32*x^6*y^2 + 
        43*s^5*y^3 - 58*s^4*w*y^3 - 30*s^3*w^2*y^3 - 8*s^2*w^3*y^3 - 
        325*s*w^4*y^3 + 378*w^5*y^3 + 564*s^4*x*y^3 + 764*s^3*w*x*y^3 + 
        692*s^2*w^2*x*y^3 + 2580*s*w^3*x*y^3 - 760*w^4*x*y^3 - 
        542*s^3*x^2*y^3 + 4288*s^2*w*x^2*y^3 - 1550*s*w^2*x^2*y^3 + 
        268*w^3*x^2*y^3 - 300*s^2*x^3*y^3 - 588*s*w*x^3*y^3 + 
        72*w^2*x^3*y^3 - 117*s*x^4*y^3 + 74*w*x^4*y^3 - 32*x^5*y^3 - 
        125*s^4*y^4 - 103*s^3*w*y^4 - 117*s^2*w^2*y^4 - 125*s*w^3*y^4 - 
        490*w^4*y^4 - 651*s^3*x*y^4 - 1504*s^2*w*x*y^4 - 1891*s*w^2*x*y^4 + 
        350*w^3*x*y^4 - 179*s^2*x^2*y^4 - 331*s*w*x^2*y^4 + 114*w^2*x^2*y^4 - 
        117*s*x^3*y^4 + 74*w*x^3*y^4 + 80*x^4*y^4 + 169*s^3*y^5 + 
        288*s^2*w*y^5 + 369*s*w^2*y^5 + 406*w^3*y^5 + 454*s^2*x*y^5 + 
        854*s*w*x*y^5 + 60*w^2*x*y^5 + 249*s*x^2*y^5 - 18*w*x^2*y^5 - 
        32*x^3*y^5 - 125*s^2*y^6 - 229*s*w*y^6 - 210*w^2*y^6 - 181*s*x*y^6 - 
        118*w*x*y^6 - 32*x^2*y^6 + 49*s*y^7 + 62*w*y^7 + 32*x*y^7 - 8*y^8 - 
        5*s^7*z - 4*s^6*w*z + 45*s^5*w^2*z + 10*s^4*w^3*z - 235*s^3*w^4*z + 
        360*s^2*w^5*z - 221*s*w^6*z + 50*w^7*z + 70*s^6*x*z - 146*s^5*w*x*z - 
        184*s^4*w^2*x*z + 1020*s^3*w^3*x*z - 1546*s^2*w^4*x*z + 
        1078*s*w^5*x*z - 292*w^6*x*z - 283*s^5*x^2*z + 154*s^4*w*x^2*z + 
        126*s^3*w^2*x^2*z + 1544*s^2*w^3*x^2*z - 2219*s*w^4*x^2*z + 
        678*w^5*x^2*z + 564*s^4*x^3*z + 764*s^3*w*x^3*z + 692*s^2*w^2*x^3*z + 
        2580*s*w^3*x^3*z - 760*w^4*x^3*z - 651*s^3*x^4*z - 1504*s^2*w*x^4*z - 
        1891*s*w^2*x^4*z + 350*w^3*x^4*z + 454*s^2*x^5*z + 854*s*w*x^5*z + 
        60*w^2*x^5*z - 181*s*x^6*z - 118*w*x^6*z + 32*x^7*z + 70*s^6*y*z - 
        146*s^5*w*y*z - 184*s^4*w^2*y*z + 1020*s^3*w^3*y*z - 
        1546*s^2*w^4*y*z + 1078*s*w^5*y*z - 292*w^6*y*z + 382*s^5*x*y*z + 
        2972*s^4*w*x*y*z - 8268*s^3*w^2*x*y*z + 2992*s^2*w^3*x*y*z + 
        542*s*w^4*x*y*z + 1380*w^5*x*y*z - 1332*s^4*x^2*y*z + 
        580*s^3*w*x^2*y*z + 3212*s^2*w^2*x^2*y*z - 3668*s*w^3*x^2*y*z - 
        2632*w^4*x^2*y*z + 140*s^3*x^3*y*z - 6912*s^2*w*x^3*y*z - 
        788*s*w^2*x^3*y*z + 2632*w^3*x^3*y*z + 1742*s^2*x^4*y*z + 
        3742*s*w*x^4*y*z - 1524*w^2*x^4*y*z - 906*s*x^5*y*z + 532*w*x^5*y*z - 
        96*x^6*y*z - 283*s^5*y^2*z + 154*s^4*w*y^2*z + 126*s^3*w^2*y^2*z + 
        1544*s^2*w^3*y^2*z - 2219*s*w^4*y^2*z + 678*w^5*y^2*z - 
        1332*s^4*x*y^2*z + 580*s^3*w*x*y^2*z + 3212*s^2*w^2*x*y^2*z - 
        3668*s*w^3*x*y^2*z - 2632*w^4*x*y^2*z + 2942*s^3*x^2*y^2*z + 
        2496*s^2*w*x^2*y^2*z + 8302*s*w^2*x^2*y^2*z + 3508*w^3*x^2*y^2*z - 
        1172*s^2*x^3*y^2*z - 2548*s*w*x^3*y^2*z - 1608*w^2*x^3*y^2*z + 
        133*s*x^4*y^2*z - 42*w*x^4*y^2*z + 96*x^5*y^2*z + 564*s^4*y^3*z + 
        764*s^3*w*y^3*z + 692*s^2*w^2*y^3*z + 2580*s*w^3*y^3*z - 
        760*w^4*y^3*z + 140*s^3*x*y^3*z - 6912*s^2*w*x*y^3*z - 
        788*s*w^2*x*y^3*z + 2632*w^3*x*y^3*z - 1172*s^2*x^2*y^3*z - 
        2548*s*w*x^2*y^3*z - 1608*w^2*x^2*y^3*z + 1908*s*x^3*y^3*z - 
        744*w*x^3*y^3*z - 32*x^4*y^3*z - 651*s^3*y^4*z - 1504*s^2*w*y^4*z - 
        1891*s*w^2*y^4*z + 350*w^3*y^4*z + 1742*s^2*x*y^4*z + 
        3742*s*w*x*y^4*z - 1524*w^2*x*y^4*z + 133*s*x^2*y^4*z - 
        42*w*x^2*y^4*z - 32*x^3*y^4*z + 454*s^2*y^5*z + 854*s*w*y^5*z + 
        60*w^2*y^5*z - 906*s*x*y^5*z + 532*w*x*y^5*z + 96*x^2*y^5*z - 
        181*s*y^6*z - 118*w*y^6*z - 96*x*y^6*z + 32*y^7*z + s^6*z^2 + 
        45*s^5*w*z^2 - 36*s^4*w^2*z^2 + 10*s^3*w^3*z^2 - 279*s^2*w^4*z^2 + 
        441*s*w^5*z^2 - 182*w^6*z^2 - 283*s^5*x*z^2 + 154*s^4*w*x*z^2 + 
        126*s^3*w^2*x*z^2 + 1544*s^2*w^3*x*z^2 - 2219*s*w^4*x*z^2 + 
        678*w^5*x*z^2 + 786*s^4*x^2*z^2 - 2986*s^3*w*x^2*z^2 - 
        6142*s^2*w^2*x^2*z^2 + 3410*s*w^3*x^2*z^2 - 828*w^4*x^2*z^2 - 
        542*s^3*x^3*z^2 + 4288*s^2*w*x^3*z^2 - 1550*s*w^2*x^3*z^2 + 
        268*w^3*x^3*z^2 - 179*s^2*x^4*z^2 - 331*s*w*x^4*z^2 + 
        114*w^2*x^4*z^2 + 249*s*x^5*z^2 - 18*w*x^5*z^2 - 32*x^6*z^2 - 
        283*s^5*y*z^2 + 154*s^4*w*y*z^2 + 126*s^3*w^2*y*z^2 + 
        1544*s^2*w^3*y*z^2 - 2219*s*w^4*y*z^2 + 678*w^5*y*z^2 - 
        1332*s^4*x*y*z^2 + 580*s^3*w*x*y*z^2 + 3212*s^2*w^2*x*y*z^2 - 
        3668*s*w^3*x*y*z^2 - 2632*w^4*x*y*z^2 + 2942*s^3*x^2*y*z^2 + 
        2496*s^2*w*x^2*y*z^2 + 8302*s*w^2*x^2*y*z^2 + 3508*w^3*x^2*y*z^2 - 
        1172*s^2*x^3*y*z^2 - 2548*s*w*x^3*y*z^2 - 1608*w^2*x^3*y*z^2 + 
        133*s*x^4*y*z^2 - 42*w*x^4*y*z^2 + 96*x^5*y*z^2 + 786*s^4*y^2*z^2 - 
        2986*s^3*w*y^2*z^2 - 6142*s^2*w^2*y^2*z^2 + 3410*s*w^3*y^2*z^2 - 
        828*w^4*y^2*z^2 + 2942*s^3*x*y^2*z^2 + 2496*s^2*w*x*y^2*z^2 + 
        8302*s*w^2*x*y^2*z^2 + 3508*w^3*x*y^2*z^2 - 5618*s^2*x^2*y^2*z^2 - 
        9730*s*w*x^2*y^2*z^2 - 5460*w^2*x^2*y^2*z^2 + 642*s*x^3*y^2*z^2 + 
        3132*w*x^3*y^2*z^2 + 416*x^4*y^2*z^2 - 542*s^3*y^3*z^2 + 
        4288*s^2*w*y^3*z^2 - 1550*s*w^2*y^3*z^2 + 268*w^3*y^3*z^2 - 
        1172*s^2*x*y^3*z^2 - 2548*s*w*x*y^3*z^2 - 1608*w^2*x*y^3*z^2 + 
        642*s*x^2*y^3*z^2 + 3132*w*x^2*y^3*z^2 - 960*x^3*y^3*z^2 - 
        179*s^2*y^4*z^2 - 331*s*w*y^4*z^2 + 114*w^2*y^4*z^2 + 
        133*s*x*y^4*z^2 - 42*w*x*y^4*z^2 + 416*x^2*y^4*z^2 + 249*s*y^5*z^2 - 
        18*w*y^5*z^2 + 96*x*y^5*z^2 - 32*y^6*z^2 + 43*s^5*z^3 - 
        58*s^4*w*z^3 - 30*s^3*w^2*z^3 - 8*s^2*w^3*z^3 - 325*s*w^4*z^3 + 
        378*w^5*z^3 + 564*s^4*x*z^3 + 764*s^3*w*x*z^3 + 692*s^2*w^2*x*z^3 + 
        2580*s*w^3*x*z^3 - 760*w^4*x*z^3 - 542*s^3*x^2*z^3 + 
        4288*s^2*w*x^2*z^3 - 1550*s*w^2*x^2*z^3 + 268*w^3*x^2*z^3 - 
        300*s^2*x^3*z^3 - 588*s*w*x^3*z^3 + 72*w^2*x^3*z^3 - 117*s*x^4*z^3 + 
        74*w*x^4*z^3 - 32*x^5*z^3 + 564*s^4*y*z^3 + 764*s^3*w*y*z^3 + 
        692*s^2*w^2*y*z^3 + 2580*s*w^3*y*z^3 - 760*w^4*y*z^3 + 
        140*s^3*x*y*z^3 - 6912*s^2*w*x*y*z^3 - 788*s*w^2*x*y*z^3 + 
        2632*w^3*x*y*z^3 - 1172*s^2*x^2*y*z^3 - 2548*s*w*x^2*y*z^3 - 
        1608*w^2*x^2*y*z^3 + 1908*s*x^3*y*z^3 - 744*w*x^3*y*z^3 - 
        32*x^4*y*z^3 - 542*s^3*y^2*z^3 + 4288*s^2*w*y^2*z^3 - 
        1550*s*w^2*y^2*z^3 + 268*w^3*y^2*z^3 - 1172*s^2*x*y^2*z^3 - 
        2548*s*w*x*y^2*z^3 - 1608*w^2*x*y^2*z^3 + 642*s*x^2*y^2*z^3 + 
        3132*w*x^2*y^2*z^3 - 960*x^3*y^2*z^3 - 300*s^2*y^3*z^3 - 
        588*s*w*y^3*z^3 + 72*w^2*y^3*z^3 + 1908*s*x*y^3*z^3 - 
        744*w*x*y^3*z^3 - 960*x^2*y^3*z^3 - 117*s*y^4*z^3 + 74*w*y^4*z^3 - 
        32*x*y^4*z^3 - 32*y^5*z^3 - 125*s^4*z^4 - 103*s^3*w*z^4 - 
        117*s^2*w^2*z^4 - 125*s*w^3*z^4 - 490*w^4*z^4 - 651*s^3*x*z^4 - 
        1504*s^2*w*x*z^4 - 1891*s*w^2*x*z^4 + 350*w^3*x*z^4 - 
        179*s^2*x^2*z^4 - 331*s*w*x^2*z^4 + 114*w^2*x^2*z^4 - 117*s*x^3*z^4 + 
        74*w*x^3*z^4 + 80*x^4*z^4 - 651*s^3*y*z^4 - 1504*s^2*w*y*z^4 - 
        1891*s*w^2*y*z^4 + 350*w^3*y*z^4 + 1742*s^2*x*y*z^4 + 
        3742*s*w*x*y*z^4 - 1524*w^2*x*y*z^4 + 133*s*x^2*y*z^4 - 
        42*w*x^2*y*z^4 - 32*x^3*y*z^4 - 179*s^2*y^2*z^4 - 331*s*w*y^2*z^4 + 
        114*w^2*y^2*z^4 + 133*s*x*y^2*z^4 - 42*w*x*y^2*z^4 + 
        416*x^2*y^2*z^4 - 117*s*y^3*z^4 + 74*w*y^3*z^4 - 32*x*y^3*z^4 + 
        80*y^4*z^4 + 169*s^3*z^5 + 288*s^2*w*z^5 + 369*s*w^2*z^5 + 
        406*w^3*z^5 + 454*s^2*x*z^5 + 854*s*w*x*z^5 + 60*w^2*x*z^5 + 
        249*s*x^2*z^5 - 18*w*x^2*z^5 - 32*x^3*z^5 + 454*s^2*y*z^5 + 
        854*s*w*y*z^5 + 60*w^2*y*z^5 - 906*s*x*y*z^5 + 532*w*x*y*z^5 + 
        96*x^2*y*z^5 + 249*s*y^2*z^5 - 18*w*y^2*z^5 + 96*x*y^2*z^5 - 
        32*y^3*z^5 - 125*s^2*z^6 - 229*s*w*z^6 - 210*w^2*z^6 - 181*s*x*z^6 - 
        118*w*x*z^6 - 32*x^2*z^6 - 181*s*y*z^6 - 118*w*y*z^6 - 96*x*y*z^6 - 
        32*y^2*z^6 + 49*s*z^7 + 62*w*z^7 + 32*x*z^7 + 32*y*z^7 - 8*z^8)*A[w])/
      (4*OMEGA[s, w, x, y, z]) + ((s^8 - 5*s^7*w + s^6*w^2 + 43*s^5*w^3 - 
        125*s^4*w^4 + 169*s^3*w^5 - 125*s^2*w^6 + 49*s*w^7 - 8*w^8 - s^7*x - 
        4*s^6*w*x + 45*s^5*w^2*x - 58*s^4*w^3*x - 103*s^3*w^4*x + 
        288*s^2*w^5*x - 229*s*w^6*x + 62*w^7*x - 21*s^6*x^2 + 45*s^5*w*x^2 - 
        36*s^4*w^2*x^2 - 30*s^3*w^3*x^2 - 117*s^2*w^4*x^2 + 369*s*w^5*x^2 - 
        210*w^6*x^2 + 91*s^5*x^3 + 10*s^4*w*x^3 + 10*s^3*w^2*x^3 - 
        8*s^2*w^3*x^3 - 125*s*w^4*x^3 + 406*w^5*x^3 - 175*s^4*x^4 - 
        235*s^3*w*x^4 - 279*s^2*w^2*x^4 - 325*s*w^3*x^4 - 490*w^4*x^4 + 
        189*s^3*x^5 + 360*s^2*w*x^5 + 441*s*w^2*x^5 + 378*w^3*x^5 - 
        119*s^2*x^6 - 221*s*w*x^6 - 182*w^2*x^6 + 41*s*x^7 + 50*w*x^7 - 
        6*x^8 - 5*s^7*y + 70*s^6*w*y - 283*s^5*w^2*y + 564*s^4*w^3*y - 
        651*s^3*w^4*y + 454*s^2*w^5*y - 181*s*w^6*y + 32*w^7*y - 4*s^6*x*y - 
        146*s^5*w*x*y + 154*s^4*w^2*x*y + 764*s^3*w^3*x*y - 
        1504*s^2*w^4*x*y + 854*s*w^5*x*y - 118*w^6*x*y + 45*s^5*x^2*y - 
        184*s^4*w*x^2*y + 126*s^3*w^2*x^2*y + 692*s^2*w^3*x^2*y - 
        1891*s*w^4*x^2*y + 60*w^5*x^2*y + 10*s^4*x^3*y + 1020*s^3*w*x^3*y + 
        1544*s^2*w^2*x^3*y + 2580*s*w^3*x^3*y + 350*w^4*x^3*y - 
        235*s^3*x^4*y - 1546*s^2*w*x^4*y - 2219*s*w^2*x^4*y - 760*w^3*x^4*y + 
        360*s^2*x^5*y + 1078*s*w*x^5*y + 678*w^2*x^5*y - 221*s*x^6*y - 
        292*w*x^6*y + 50*x^7*y + s^6*y^2 - 283*s^5*w*y^2 + 786*s^4*w^2*y^2 - 
        542*s^3*w^3*y^2 - 179*s^2*w^4*y^2 + 249*s*w^5*y^2 - 32*w^6*y^2 + 
        45*s^5*x*y^2 + 154*s^4*w*x*y^2 - 2986*s^3*w^2*x*y^2 + 
        4288*s^2*w^3*x*y^2 - 331*s*w^4*x*y^2 - 18*w^5*x*y^2 - 
        36*s^4*x^2*y^2 + 126*s^3*w*x^2*y^2 - 6142*s^2*w^2*x^2*y^2 - 
        1550*s*w^3*x^2*y^2 + 114*w^4*x^2*y^2 + 10*s^3*x^3*y^2 + 
        1544*s^2*w*x^3*y^2 + 3410*s*w^2*x^3*y^2 + 268*w^3*x^3*y^2 - 
        279*s^2*x^4*y^2 - 2219*s*w*x^4*y^2 - 828*w^2*x^4*y^2 + 
        441*s*x^5*y^2 + 678*w*x^5*y^2 - 182*x^6*y^2 + 43*s^5*y^3 + 
        564*s^4*w*y^3 - 542*s^3*w^2*y^3 - 300*s^2*w^3*y^3 - 117*s*w^4*y^3 - 
        32*w^5*y^3 - 58*s^4*x*y^3 + 764*s^3*w*x*y^3 + 4288*s^2*w^2*x*y^3 - 
        588*s*w^3*x*y^3 + 74*w^4*x*y^3 - 30*s^3*x^2*y^3 + 692*s^2*w*x^2*y^3 - 
        1550*s*w^2*x^2*y^3 + 72*w^3*x^2*y^3 - 8*s^2*x^3*y^3 + 
        2580*s*w*x^3*y^3 + 268*w^2*x^3*y^3 - 325*s*x^4*y^3 - 760*w*x^4*y^3 + 
        378*x^5*y^3 - 125*s^4*y^4 - 651*s^3*w*y^4 - 179*s^2*w^2*y^4 - 
        117*s*w^3*y^4 + 80*w^4*y^4 - 103*s^3*x*y^4 - 1504*s^2*w*x*y^4 - 
        331*s*w^2*x*y^4 + 74*w^3*x*y^4 - 117*s^2*x^2*y^4 - 1891*s*w*x^2*y^4 + 
        114*w^2*x^2*y^4 - 125*s*x^3*y^4 + 350*w*x^3*y^4 - 490*x^4*y^4 + 
        169*s^3*y^5 + 454*s^2*w*y^5 + 249*s*w^2*y^5 - 32*w^3*y^5 + 
        288*s^2*x*y^5 + 854*s*w*x*y^5 - 18*w^2*x*y^5 + 369*s*x^2*y^5 + 
        60*w*x^2*y^5 + 406*x^3*y^5 - 125*s^2*y^6 - 181*s*w*y^6 - 32*w^2*y^6 - 
        229*s*x*y^6 - 118*w*x*y^6 - 210*x^2*y^6 + 49*s*y^7 + 32*w*y^7 + 
        62*x*y^7 - 8*y^8 - 5*s^7*z + 70*s^6*w*z - 283*s^5*w^2*z + 
        564*s^4*w^3*z - 651*s^3*w^4*z + 454*s^2*w^5*z - 181*s*w^6*z + 
        32*w^7*z - 4*s^6*x*z - 146*s^5*w*x*z + 154*s^4*w^2*x*z + 
        764*s^3*w^3*x*z - 1504*s^2*w^4*x*z + 854*s*w^5*x*z - 118*w^6*x*z + 
        45*s^5*x^2*z - 184*s^4*w*x^2*z + 126*s^3*w^2*x^2*z + 
        692*s^2*w^3*x^2*z - 1891*s*w^4*x^2*z + 60*w^5*x^2*z + 10*s^4*x^3*z + 
        1020*s^3*w*x^3*z + 1544*s^2*w^2*x^3*z + 2580*s*w^3*x^3*z + 
        350*w^4*x^3*z - 235*s^3*x^4*z - 1546*s^2*w*x^4*z - 2219*s*w^2*x^4*z - 
        760*w^3*x^4*z + 360*s^2*x^5*z + 1078*s*w*x^5*z + 678*w^2*x^5*z - 
        221*s*x^6*z - 292*w*x^6*z + 50*x^7*z + 70*s^6*y*z + 382*s^5*w*y*z - 
        1332*s^4*w^2*y*z + 140*s^3*w^3*y*z + 1742*s^2*w^4*y*z - 
        906*s*w^5*y*z - 96*w^6*y*z - 146*s^5*x*y*z + 2972*s^4*w*x*y*z + 
        580*s^3*w^2*x*y*z - 6912*s^2*w^3*x*y*z + 3742*s*w^4*x*y*z + 
        532*w^5*x*y*z - 184*s^4*x^2*y*z - 8268*s^3*w*x^2*y*z + 
        3212*s^2*w^2*x^2*y*z - 788*s*w^3*x^2*y*z - 1524*w^4*x^2*y*z + 
        1020*s^3*x^3*y*z + 2992*s^2*w*x^3*y*z - 3668*s*w^2*x^3*y*z + 
        2632*w^3*x^3*y*z - 1546*s^2*x^4*y*z + 542*s*w*x^4*y*z - 
        2632*w^2*x^4*y*z + 1078*s*x^5*y*z + 1380*w*x^5*y*z - 292*x^6*y*z - 
        283*s^5*y^2*z - 1332*s^4*w*y^2*z + 2942*s^3*w^2*y^2*z - 
        1172*s^2*w^3*y^2*z + 133*s*w^4*y^2*z + 96*w^5*y^2*z + 
        154*s^4*x*y^2*z + 580*s^3*w*x*y^2*z + 2496*s^2*w^2*x*y^2*z - 
        2548*s*w^3*x*y^2*z - 42*w^4*x*y^2*z + 126*s^3*x^2*y^2*z + 
        3212*s^2*w*x^2*y^2*z + 8302*s*w^2*x^2*y^2*z - 1608*w^3*x^2*y^2*z + 
        1544*s^2*x^3*y^2*z - 3668*s*w*x^3*y^2*z + 3508*w^2*x^3*y^2*z - 
        2219*s*x^4*y^2*z - 2632*w*x^4*y^2*z + 678*x^5*y^2*z + 564*s^4*y^3*z + 
        140*s^3*w*y^3*z - 1172*s^2*w^2*y^3*z + 1908*s*w^3*y^3*z - 
        32*w^4*y^3*z + 764*s^3*x*y^3*z - 6912*s^2*w*x*y^3*z - 
        2548*s*w^2*x*y^3*z - 744*w^3*x*y^3*z + 692*s^2*x^2*y^3*z - 
        788*s*w*x^2*y^3*z - 1608*w^2*x^2*y^3*z + 2580*s*x^3*y^3*z + 
        2632*w*x^3*y^3*z - 760*x^4*y^3*z - 651*s^3*y^4*z + 1742*s^2*w*y^4*z + 
        133*s*w^2*y^4*z - 32*w^3*y^4*z - 1504*s^2*x*y^4*z + 
        3742*s*w*x*y^4*z - 42*w^2*x*y^4*z - 1891*s*x^2*y^4*z - 
        1524*w*x^2*y^4*z + 350*x^3*y^4*z + 454*s^2*y^5*z - 906*s*w*y^5*z + 
        96*w^2*y^5*z + 854*s*x*y^5*z + 532*w*x*y^5*z + 60*x^2*y^5*z - 
        181*s*y^6*z - 96*w*y^6*z - 118*x*y^6*z + 32*y^7*z + s^6*z^2 - 
        283*s^5*w*z^2 + 786*s^4*w^2*z^2 - 542*s^3*w^3*z^2 - 179*s^2*w^4*z^2 + 
        249*s*w^5*z^2 - 32*w^6*z^2 + 45*s^5*x*z^2 + 154*s^4*w*x*z^2 - 
        2986*s^3*w^2*x*z^2 + 4288*s^2*w^3*x*z^2 - 331*s*w^4*x*z^2 - 
        18*w^5*x*z^2 - 36*s^4*x^2*z^2 + 126*s^3*w*x^2*z^2 - 
        6142*s^2*w^2*x^2*z^2 - 1550*s*w^3*x^2*z^2 + 114*w^4*x^2*z^2 + 
        10*s^3*x^3*z^2 + 1544*s^2*w*x^3*z^2 + 3410*s*w^2*x^3*z^2 + 
        268*w^3*x^3*z^2 - 279*s^2*x^4*z^2 - 2219*s*w*x^4*z^2 - 
        828*w^2*x^4*z^2 + 441*s*x^5*z^2 + 678*w*x^5*z^2 - 182*x^6*z^2 - 
        283*s^5*y*z^2 - 1332*s^4*w*y*z^2 + 2942*s^3*w^2*y*z^2 - 
        1172*s^2*w^3*y*z^2 + 133*s*w^4*y*z^2 + 96*w^5*y*z^2 + 
        154*s^4*x*y*z^2 + 580*s^3*w*x*y*z^2 + 2496*s^2*w^2*x*y*z^2 - 
        2548*s*w^3*x*y*z^2 - 42*w^4*x*y*z^2 + 126*s^3*x^2*y*z^2 + 
        3212*s^2*w*x^2*y*z^2 + 8302*s*w^2*x^2*y*z^2 - 1608*w^3*x^2*y*z^2 + 
        1544*s^2*x^3*y*z^2 - 3668*s*w*x^3*y*z^2 + 3508*w^2*x^3*y*z^2 - 
        2219*s*x^4*y*z^2 - 2632*w*x^4*y*z^2 + 678*x^5*y*z^2 + 
        786*s^4*y^2*z^2 + 2942*s^3*w*y^2*z^2 - 5618*s^2*w^2*y^2*z^2 + 
        642*s*w^3*y^2*z^2 + 416*w^4*y^2*z^2 - 2986*s^3*x*y^2*z^2 + 
        2496*s^2*w*x*y^2*z^2 - 9730*s*w^2*x*y^2*z^2 + 3132*w^3*x*y^2*z^2 - 
        6142*s^2*x^2*y^2*z^2 + 8302*s*w*x^2*y^2*z^2 - 5460*w^2*x^2*y^2*z^2 + 
        3410*s*x^3*y^2*z^2 + 3508*w*x^3*y^2*z^2 - 828*x^4*y^2*z^2 - 
        542*s^3*y^3*z^2 - 1172*s^2*w*y^3*z^2 + 642*s*w^2*y^3*z^2 - 
        960*w^3*y^3*z^2 + 4288*s^2*x*y^3*z^2 - 2548*s*w*x*y^3*z^2 + 
        3132*w^2*x*y^3*z^2 - 1550*s*x^2*y^3*z^2 - 1608*w*x^2*y^3*z^2 + 
        268*x^3*y^3*z^2 - 179*s^2*y^4*z^2 + 133*s*w*y^4*z^2 + 
        416*w^2*y^4*z^2 - 331*s*x*y^4*z^2 - 42*w*x*y^4*z^2 + 
        114*x^2*y^4*z^2 + 249*s*y^5*z^2 + 96*w*y^5*z^2 - 18*x*y^5*z^2 - 
        32*y^6*z^2 + 43*s^5*z^3 + 564*s^4*w*z^3 - 542*s^3*w^2*z^3 - 
        300*s^2*w^3*z^3 - 117*s*w^4*z^3 - 32*w^5*z^3 - 58*s^4*x*z^3 + 
        764*s^3*w*x*z^3 + 4288*s^2*w^2*x*z^3 - 588*s*w^3*x*z^3 + 
        74*w^4*x*z^3 - 30*s^3*x^2*z^3 + 692*s^2*w*x^2*z^3 - 
        1550*s*w^2*x^2*z^3 + 72*w^3*x^2*z^3 - 8*s^2*x^3*z^3 + 
        2580*s*w*x^3*z^3 + 268*w^2*x^3*z^3 - 325*s*x^4*z^3 - 760*w*x^4*z^3 + 
        378*x^5*z^3 + 564*s^4*y*z^3 + 140*s^3*w*y*z^3 - 1172*s^2*w^2*y*z^3 + 
        1908*s*w^3*y*z^3 - 32*w^4*y*z^3 + 764*s^3*x*y*z^3 - 
        6912*s^2*w*x*y*z^3 - 2548*s*w^2*x*y*z^3 - 744*w^3*x*y*z^3 + 
        692*s^2*x^2*y*z^3 - 788*s*w*x^2*y*z^3 - 1608*w^2*x^2*y*z^3 + 
        2580*s*x^3*y*z^3 + 2632*w*x^3*y*z^3 - 760*x^4*y*z^3 - 
        542*s^3*y^2*z^3 - 1172*s^2*w*y^2*z^3 + 642*s*w^2*y^2*z^3 - 
        960*w^3*y^2*z^3 + 4288*s^2*x*y^2*z^3 - 2548*s*w*x*y^2*z^3 + 
        3132*w^2*x*y^2*z^3 - 1550*s*x^2*y^2*z^3 - 1608*w*x^2*y^2*z^3 + 
        268*x^3*y^2*z^3 - 300*s^2*y^3*z^3 + 1908*s*w*y^3*z^3 - 
        960*w^2*y^3*z^3 - 588*s*x*y^3*z^3 - 744*w*x*y^3*z^3 + 
        72*x^2*y^3*z^3 - 117*s*y^4*z^3 - 32*w*y^4*z^3 + 74*x*y^4*z^3 - 
        32*y^5*z^3 - 125*s^4*z^4 - 651*s^3*w*z^4 - 179*s^2*w^2*z^4 - 
        117*s*w^3*z^4 + 80*w^4*z^4 - 103*s^3*x*z^4 - 1504*s^2*w*x*z^4 - 
        331*s*w^2*x*z^4 + 74*w^3*x*z^4 - 117*s^2*x^2*z^4 - 1891*s*w*x^2*z^4 + 
        114*w^2*x^2*z^4 - 125*s*x^3*z^4 + 350*w*x^3*z^4 - 490*x^4*z^4 - 
        651*s^3*y*z^4 + 1742*s^2*w*y*z^4 + 133*s*w^2*y*z^4 - 32*w^3*y*z^4 - 
        1504*s^2*x*y*z^4 + 3742*s*w*x*y*z^4 - 42*w^2*x*y*z^4 - 
        1891*s*x^2*y*z^4 - 1524*w*x^2*y*z^4 + 350*x^3*y*z^4 - 
        179*s^2*y^2*z^4 + 133*s*w*y^2*z^4 + 416*w^2*y^2*z^4 - 
        331*s*x*y^2*z^4 - 42*w*x*y^2*z^4 + 114*x^2*y^2*z^4 - 117*s*y^3*z^4 - 
        32*w*y^3*z^4 + 74*x*y^3*z^4 + 80*y^4*z^4 + 169*s^3*z^5 + 
        454*s^2*w*z^5 + 249*s*w^2*z^5 - 32*w^3*z^5 + 288*s^2*x*z^5 + 
        854*s*w*x*z^5 - 18*w^2*x*z^5 + 369*s*x^2*z^5 + 60*w*x^2*z^5 + 
        406*x^3*z^5 + 454*s^2*y*z^5 - 906*s*w*y*z^5 + 96*w^2*y*z^5 + 
        854*s*x*y*z^5 + 532*w*x*y*z^5 + 60*x^2*y*z^5 + 249*s*y^2*z^5 + 
        96*w*y^2*z^5 - 18*x*y^2*z^5 - 32*y^3*z^5 - 125*s^2*z^6 - 
        181*s*w*z^6 - 32*w^2*z^6 - 229*s*x*z^6 - 118*w*x*z^6 - 210*x^2*z^6 - 
        181*s*y*z^6 - 96*w*y*z^6 - 118*x*y*z^6 - 32*y^2*z^6 + 49*s*z^7 + 
        32*w*z^7 + 62*x*z^7 + 32*y*z^7 - 8*z^8)*A[x])/
      (4*OMEGA[s, w, x, y, z]) + (2*(s^7 - 6*s^6*w + 15*s^5*w^2 - 
        20*s^4*w^3 + 15*s^3*w^4 - 6*s^2*w^5 + s*w^6 - 6*s^6*x + 18*s^5*w*x - 
        12*s^4*w^2*x - 12*s^3*w^3*x + 18*s^2*w^4*x - 6*s*w^5*x + 15*s^5*x^2 - 
        12*s^4*w*x^2 - 6*s^3*w^2*x^2 - 12*s^2*w^3*x^2 + 15*s*w^4*x^2 - 
        20*s^4*x^3 - 12*s^3*w*x^3 - 12*s^2*w^2*x^3 - 20*s*w^3*x^3 + 
        15*s^3*x^4 + 18*s^2*w*x^4 + 15*s*w^2*x^4 - 6*s^2*x^5 - 6*s*w*x^5 + 
        s*x^6 - 8*s^6*y + 34*s^5*w*y - 54*s^4*w^2*y + 36*s^3*w^3*y - 
        4*s^2*w^4*y - 6*s*w^5*y + 2*w^6*y + 34*s^5*x*y - 116*s^4*w*x*y + 
        124*s^3*w^2*x*y - 48*s^2*w^3*x*y + 18*s*w^4*x*y - 12*w^5*x*y - 
        54*s^4*x^2*y + 124*s^3*w*x^2*y + 104*s^2*w^2*x^2*y - 12*s*w^3*x^2*y + 
        30*w^4*x^2*y + 36*s^3*x^3*y - 48*s^2*w*x^3*y - 12*s*w^2*x^3*y - 
        40*w^3*x^3*y - 4*s^2*x^4*y + 18*s*w*x^4*y + 30*w^2*x^4*y - 
        6*s*x^5*y - 12*w*x^5*y + 2*x^6*y + 23*s^5*y^2 - 56*s^4*w*y^2 + 
        26*s^3*w^2*y^2 + 12*s^2*w^3*y^2 + 7*s*w^4*y^2 - 12*w^5*y^2 - 
        56*s^4*x*y^2 + 236*s^3*w*x*y^2 - 300*s^2*w^2*x*y^2 - 
        108*s*w^3*x*y^2 + 36*w^4*x*y^2 + 26*s^3*x^2*y^2 - 300*s^2*w*x^2*y^2 + 
        202*s*w^2*x^2*y^2 - 24*w^3*x^2*y^2 + 12*s^2*x^3*y^2 - 
        108*s*w*x^3*y^2 - 24*w^2*x^3*y^2 + 7*s*x^4*y^2 + 36*w*x^4*y^2 - 
        12*x^5*y^2 - 30*s^4*y^3 + 36*s^3*w*y^3 + 16*s^2*w^2*y^3 + 
        12*s*w^3*y^3 + 30*w^4*y^3 + 36*s^3*x*y^3 - 32*s^2*w*x*y^3 + 
        212*s*w^2*x*y^3 - 24*w^3*x*y^3 + 16*s^2*x^2*y^3 + 212*s*w*x^2*y^3 - 
        12*w^2*x^2*y^3 + 12*s*x^3*y^3 - 24*w*x^3*y^3 + 30*x^4*y^3 + 
        15*s^3*y^4 - 22*s^2*w*y^4 - 33*s*w^2*y^4 - 40*w^3*y^4 - 
        22*s^2*x*y^4 - 142*s*w*x*y^4 - 24*w^2*x*y^4 - 33*s*x^2*y^4 - 
        24*w*x^2*y^4 - 40*x^3*y^4 + 4*s^2*y^5 + 26*s*w*y^5 + 30*w^2*y^5 + 
        26*s*x*y^5 + 36*w*x*y^5 + 30*x^2*y^5 - 7*s*y^6 - 12*w*y^6 - 
        12*x*y^6 + 2*y^7 - 8*s^6*z + 34*s^5*w*z - 54*s^4*w^2*z + 
        36*s^3*w^3*z - 4*s^2*w^4*z - 6*s*w^5*z + 2*w^6*z + 34*s^5*x*z - 
        116*s^4*w*x*z + 124*s^3*w^2*x*z - 48*s^2*w^3*x*z + 18*s*w^4*x*z - 
        12*w^5*x*z - 54*s^4*x^2*z + 124*s^3*w*x^2*z + 104*s^2*w^2*x^2*z - 
        12*s*w^3*x^2*z + 30*w^4*x^2*z + 36*s^3*x^3*z - 48*s^2*w*x^3*z - 
        12*s*w^2*x^3*z - 40*w^3*x^3*z - 4*s^2*x^4*z + 18*s*w*x^4*z + 
        30*w^2*x^4*z - 6*s*x^5*z - 12*w*x^5*z + 2*x^6*z + 10*s^5*y*z - 
        16*s^4*w*y*z + 156*s^3*w^2*y*z - 312*s^2*w^3*y*z + 170*s*w^4*y*z - 
        8*w^5*y*z - 16*s^4*x*y*z - 376*s^3*w*x*y*z + 120*s^2*w^2*x*y*z + 
        120*s*w^3*x*y*z + 24*w^4*x*y*z + 156*s^3*x^2*y*z + 
        120*s^2*w*x^2*y*z - 580*s*w^2*x^2*y*z - 16*w^3*x^2*y*z - 
        312*s^2*x^3*y*z + 120*s*w*x^3*y*z - 16*w^2*x^3*y*z + 170*s*x^4*y*z + 
        24*w*x^4*y*z - 8*x^5*y*z - 2*s^4*y^2*z - 100*s^3*w*y^2*z + 
        240*s^2*w^2*y^2*z - 204*s*w^3*y^2*z + 2*w^4*y^2*z - 100*s^3*x*y^2*z + 
        544*s^2*w*x*y^2*z - 20*s*w^2*x*y^2*z - 104*w^3*x*y^2*z + 
        240*s^2*x^2*y^2*z - 20*s*w*x^2*y^2*z + 204*w^2*x^2*y^2*z - 
        204*s*x^3*y^2*z - 104*w*x^3*y^2*z + 2*x^4*y^2*z + 36*s^3*y^3*z + 
        24*s^2*w*y^3*z - 28*s*w^2*y^3*z + 32*w^3*y^3*z + 24*s^2*x*y^3*z - 
        392*s*w*x*y^3*z + 224*w^2*x*y^3*z - 28*s*x^2*y^3*z + 
        224*w*x^2*y^3*z + 32*x^3*y^3*z - 76*s^2*y^4*z + 18*s*w*y^4*z - 
        58*w^2*y^4*z + 18*s*x*y^4*z - 172*w*x*y^4*z - 58*x^2*y^4*z + 
        50*s*y^5*z + 40*w*y^5*z + 40*x*y^5*z - 10*y^6*z + 23*s^5*z^2 - 
        56*s^4*w*z^2 + 26*s^3*w^2*z^2 + 12*s^2*w^3*z^2 + 7*s*w^4*z^2 - 
        12*w^5*z^2 - 56*s^4*x*z^2 + 236*s^3*w*x*z^2 - 300*s^2*w^2*x*z^2 - 
        108*s*w^3*x*z^2 + 36*w^4*x*z^2 + 26*s^3*x^2*z^2 - 300*s^2*w*x^2*z^2 + 
        202*s*w^2*x^2*z^2 - 24*w^3*x^2*z^2 + 12*s^2*x^3*z^2 - 
        108*s*w*x^3*z^2 - 24*w^2*x^3*z^2 + 7*s*x^4*z^2 + 36*w*x^4*z^2 - 
        12*x^5*z^2 - 2*s^4*y*z^2 - 100*s^3*w*y*z^2 + 240*s^2*w^2*y*z^2 - 
        204*s*w^3*y*z^2 + 2*w^4*y*z^2 - 100*s^3*x*y*z^2 + 544*s^2*w*x*y*z^2 - 
        20*s*w^2*x*y*z^2 - 104*w^3*x*y*z^2 + 240*s^2*x^2*y*z^2 - 
        20*s*w*x^2*y*z^2 + 204*w^2*x^2*y*z^2 - 204*s*x^3*y*z^2 - 
        104*w*x^3*y*z^2 + 2*x^4*y*z^2 + 26*s^3*y^2*z^2 - 260*s^2*w*y^2*z^2 + 
        250*s*w^2*y^2*z^2 + 16*w^3*y^2*z^2 - 260*s^2*x*y^2*z^2 + 
        812*s*w*x*y^2*z^2 - 400*w^2*x*y^2*z^2 + 250*s*x^2*y^2*z^2 - 
        400*w*x^2*y^2*z^2 + 16*x^3*y^2*z^2 + 72*s^2*y^3*z^2 - 
        44*s*w*y^3*z^2 + 28*w^2*y^3*z^2 - 44*s*x*y^3*z^2 + 136*w*x*y^3*z^2 + 
        28*x^2*y^3*z^2 - 137*s*y^4*z^2 - 52*w*y^4*z^2 - 52*x*y^4*z^2 + 
        18*y^5*z^2 - 30*s^4*z^3 + 36*s^3*w*z^3 + 16*s^2*w^2*z^3 + 
        12*s*w^3*z^3 + 30*w^4*z^3 + 36*s^3*x*z^3 - 32*s^2*w*x*z^3 + 
        212*s*w^2*x*z^3 - 24*w^3*x*z^3 + 16*s^2*x^2*z^3 + 212*s*w*x^2*z^3 - 
        12*w^2*x^2*z^3 + 12*s*x^3*z^3 - 24*w*x^3*z^3 + 30*x^4*z^3 + 
        36*s^3*y*z^3 + 24*s^2*w*y*z^3 - 28*s*w^2*y*z^3 + 32*w^3*y*z^3 + 
        24*s^2*x*y*z^3 - 392*s*w*x*y*z^3 + 224*w^2*x*y*z^3 - 28*s*x^2*y*z^3 + 
        224*w*x^2*y*z^3 + 32*x^3*y*z^3 + 72*s^2*y^2*z^3 - 44*s*w*y^2*z^3 + 
        28*w^2*y^2*z^3 - 44*s*x*y^2*z^3 + 136*w*x*y^2*z^3 + 28*x^2*y^2*z^3 + 
        188*s*y^3*z^3 + 48*w*y^3*z^3 + 48*x*y^3*z^3 - 10*y^4*z^3 + 
        15*s^3*z^4 - 22*s^2*w*z^4 - 33*s*w^2*z^4 - 40*w^3*z^4 - 
        22*s^2*x*z^4 - 142*s*w*x*z^4 - 24*w^2*x*z^4 - 33*s*x^2*z^4 - 
        24*w*x^2*z^4 - 40*x^3*z^4 - 76*s^2*y*z^4 + 18*s*w*y*z^4 - 
        58*w^2*y*z^4 + 18*s*x*y*z^4 - 172*w*x*y*z^4 - 58*x^2*y*z^4 - 
        137*s*y^2*z^4 - 52*w*y^2*z^4 - 52*x*y^2*z^4 - 10*y^3*z^4 + 
        4*s^2*z^5 + 26*s*w*z^5 + 30*w^2*z^5 + 26*s*x*z^5 + 36*w*x*z^5 + 
        30*x^2*z^5 + 50*s*y*z^5 + 40*w*y*z^5 + 40*x*y*z^5 + 18*y^2*z^5 - 
        7*s*z^6 - 12*w*z^6 - 12*x*z^6 - 10*y*z^6 + 2*z^7)*A[w]*A[x])/
      OMEGA[s, w, x, y, z] + ((s^8 - 5*s^7*w + s^6*w^2 + 43*s^5*w^3 - 
        125*s^4*w^4 + 169*s^3*w^5 - 125*s^2*w^6 + 49*s*w^7 - 8*w^8 - 
        5*s^7*x + 70*s^6*w*x - 283*s^5*w^2*x + 564*s^4*w^3*x - 
        651*s^3*w^4*x + 454*s^2*w^5*x - 181*s*w^6*x + 32*w^7*x + s^6*x^2 - 
        283*s^5*w*x^2 + 786*s^4*w^2*x^2 - 542*s^3*w^3*x^2 - 179*s^2*w^4*x^2 + 
        249*s*w^5*x^2 - 32*w^6*x^2 + 43*s^5*x^3 + 564*s^4*w*x^3 - 
        542*s^3*w^2*x^3 - 300*s^2*w^3*x^3 - 117*s*w^4*x^3 - 32*w^5*x^3 - 
        125*s^4*x^4 - 651*s^3*w*x^4 - 179*s^2*w^2*x^4 - 117*s*w^3*x^4 + 
        80*w^4*x^4 + 169*s^3*x^5 + 454*s^2*w*x^5 + 249*s*w^2*x^5 - 
        32*w^3*x^5 - 125*s^2*x^6 - 181*s*w*x^6 - 32*w^2*x^6 + 49*s*x^7 + 
        32*w*x^7 - 8*x^8 - s^7*y - 4*s^6*w*y + 45*s^5*w^2*y - 58*s^4*w^3*y - 
        103*s^3*w^4*y + 288*s^2*w^5*y - 229*s*w^6*y + 62*w^7*y - 4*s^6*x*y - 
        146*s^5*w*x*y + 154*s^4*w^2*x*y + 764*s^3*w^3*x*y - 
        1504*s^2*w^4*x*y + 854*s*w^5*x*y - 118*w^6*x*y + 45*s^5*x^2*y + 
        154*s^4*w*x^2*y - 2986*s^3*w^2*x^2*y + 4288*s^2*w^3*x^2*y - 
        331*s*w^4*x^2*y - 18*w^5*x^2*y - 58*s^4*x^3*y + 764*s^3*w*x^3*y + 
        4288*s^2*w^2*x^3*y - 588*s*w^3*x^3*y + 74*w^4*x^3*y - 103*s^3*x^4*y - 
        1504*s^2*w*x^4*y - 331*s*w^2*x^4*y + 74*w^3*x^4*y + 288*s^2*x^5*y + 
        854*s*w*x^5*y - 18*w^2*x^5*y - 229*s*x^6*y - 118*w*x^6*y + 62*x^7*y - 
        21*s^6*y^2 + 45*s^5*w*y^2 - 36*s^4*w^2*y^2 - 30*s^3*w^3*y^2 - 
        117*s^2*w^4*y^2 + 369*s*w^5*y^2 - 210*w^6*y^2 + 45*s^5*x*y^2 - 
        184*s^4*w*x*y^2 + 126*s^3*w^2*x*y^2 + 692*s^2*w^3*x*y^2 - 
        1891*s*w^4*x*y^2 + 60*w^5*x*y^2 - 36*s^4*x^2*y^2 + 
        126*s^3*w*x^2*y^2 - 6142*s^2*w^2*x^2*y^2 - 1550*s*w^3*x^2*y^2 + 
        114*w^4*x^2*y^2 - 30*s^3*x^3*y^2 + 692*s^2*w*x^3*y^2 - 
        1550*s*w^2*x^3*y^2 + 72*w^3*x^3*y^2 - 117*s^2*x^4*y^2 - 
        1891*s*w*x^4*y^2 + 114*w^2*x^4*y^2 + 369*s*x^5*y^2 + 60*w*x^5*y^2 - 
        210*x^6*y^2 + 91*s^5*y^3 + 10*s^4*w*y^3 + 10*s^3*w^2*y^3 - 
        8*s^2*w^3*y^3 - 125*s*w^4*y^3 + 406*w^5*y^3 + 10*s^4*x*y^3 + 
        1020*s^3*w*x*y^3 + 1544*s^2*w^2*x*y^3 + 2580*s*w^3*x*y^3 + 
        350*w^4*x*y^3 + 10*s^3*x^2*y^3 + 1544*s^2*w*x^2*y^3 + 
        3410*s*w^2*x^2*y^3 + 268*w^3*x^2*y^3 - 8*s^2*x^3*y^3 + 
        2580*s*w*x^3*y^3 + 268*w^2*x^3*y^3 - 125*s*x^4*y^3 + 350*w*x^4*y^3 + 
        406*x^5*y^3 - 175*s^4*y^4 - 235*s^3*w*y^4 - 279*s^2*w^2*y^4 - 
        325*s*w^3*y^4 - 490*w^4*y^4 - 235*s^3*x*y^4 - 1546*s^2*w*x*y^4 - 
        2219*s*w^2*x*y^4 - 760*w^3*x*y^4 - 279*s^2*x^2*y^4 - 
        2219*s*w*x^2*y^4 - 828*w^2*x^2*y^4 - 325*s*x^3*y^4 - 760*w*x^3*y^4 - 
        490*x^4*y^4 + 189*s^3*y^5 + 360*s^2*w*y^5 + 441*s*w^2*y^5 + 
        378*w^3*y^5 + 360*s^2*x*y^5 + 1078*s*w*x*y^5 + 678*w^2*x*y^5 + 
        441*s*x^2*y^5 + 678*w*x^2*y^5 + 378*x^3*y^5 - 119*s^2*y^6 - 
        221*s*w*y^6 - 182*w^2*y^6 - 221*s*x*y^6 - 292*w*x*y^6 - 182*x^2*y^6 + 
        41*s*y^7 + 50*w*y^7 + 50*x*y^7 - 6*y^8 - 5*s^7*z + 70*s^6*w*z - 
        283*s^5*w^2*z + 564*s^4*w^3*z - 651*s^3*w^4*z + 454*s^2*w^5*z - 
        181*s*w^6*z + 32*w^7*z + 70*s^6*x*z + 382*s^5*w*x*z - 
        1332*s^4*w^2*x*z + 140*s^3*w^3*x*z + 1742*s^2*w^4*x*z - 
        906*s*w^5*x*z - 96*w^6*x*z - 283*s^5*x^2*z - 1332*s^4*w*x^2*z + 
        2942*s^3*w^2*x^2*z - 1172*s^2*w^3*x^2*z + 133*s*w^4*x^2*z + 
        96*w^5*x^2*z + 564*s^4*x^3*z + 140*s^3*w*x^3*z - 1172*s^2*w^2*x^3*z + 
        1908*s*w^3*x^3*z - 32*w^4*x^3*z - 651*s^3*x^4*z + 1742*s^2*w*x^4*z + 
        133*s*w^2*x^4*z - 32*w^3*x^4*z + 454*s^2*x^5*z - 906*s*w*x^5*z + 
        96*w^2*x^5*z - 181*s*x^6*z - 96*w*x^6*z + 32*x^7*z - 4*s^6*y*z - 
        146*s^5*w*y*z + 154*s^4*w^2*y*z + 764*s^3*w^3*y*z - 
        1504*s^2*w^4*y*z + 854*s*w^5*y*z - 118*w^6*y*z - 146*s^5*x*y*z + 
        2972*s^4*w*x*y*z + 580*s^3*w^2*x*y*z - 6912*s^2*w^3*x*y*z + 
        3742*s*w^4*x*y*z + 532*w^5*x*y*z + 154*s^4*x^2*y*z + 
        580*s^3*w*x^2*y*z + 2496*s^2*w^2*x^2*y*z - 2548*s*w^3*x^2*y*z - 
        42*w^4*x^2*y*z + 764*s^3*x^3*y*z - 6912*s^2*w*x^3*y*z - 
        2548*s*w^2*x^3*y*z - 744*w^3*x^3*y*z - 1504*s^2*x^4*y*z + 
        3742*s*w*x^4*y*z - 42*w^2*x^4*y*z + 854*s*x^5*y*z + 532*w*x^5*y*z - 
        118*x^6*y*z + 45*s^5*y^2*z - 184*s^4*w*y^2*z + 126*s^3*w^2*y^2*z + 
        692*s^2*w^3*y^2*z - 1891*s*w^4*y^2*z + 60*w^5*y^2*z - 
        184*s^4*x*y^2*z - 8268*s^3*w*x*y^2*z + 3212*s^2*w^2*x*y^2*z - 
        788*s*w^3*x*y^2*z - 1524*w^4*x*y^2*z + 126*s^3*x^2*y^2*z + 
        3212*s^2*w*x^2*y^2*z + 8302*s*w^2*x^2*y^2*z - 1608*w^3*x^2*y^2*z + 
        692*s^2*x^3*y^2*z - 788*s*w*x^3*y^2*z - 1608*w^2*x^3*y^2*z - 
        1891*s*x^4*y^2*z - 1524*w*x^4*y^2*z + 60*x^5*y^2*z + 10*s^4*y^3*z + 
        1020*s^3*w*y^3*z + 1544*s^2*w^2*y^3*z + 2580*s*w^3*y^3*z + 
        350*w^4*y^3*z + 1020*s^3*x*y^3*z + 2992*s^2*w*x*y^3*z - 
        3668*s*w^2*x*y^3*z + 2632*w^3*x*y^3*z + 1544*s^2*x^2*y^3*z - 
        3668*s*w*x^2*y^3*z + 3508*w^2*x^2*y^3*z + 2580*s*x^3*y^3*z + 
        2632*w*x^3*y^3*z + 350*x^4*y^3*z - 235*s^3*y^4*z - 1546*s^2*w*y^4*z - 
        2219*s*w^2*y^4*z - 760*w^3*y^4*z - 1546*s^2*x*y^4*z + 
        542*s*w*x*y^4*z - 2632*w^2*x*y^4*z - 2219*s*x^2*y^4*z - 
        2632*w*x^2*y^4*z - 760*x^3*y^4*z + 360*s^2*y^5*z + 1078*s*w*y^5*z + 
        678*w^2*y^5*z + 1078*s*x*y^5*z + 1380*w*x*y^5*z + 678*x^2*y^5*z - 
        221*s*y^6*z - 292*w*y^6*z - 292*x*y^6*z + 50*y^7*z + s^6*z^2 - 
        283*s^5*w*z^2 + 786*s^4*w^2*z^2 - 542*s^3*w^3*z^2 - 179*s^2*w^4*z^2 + 
        249*s*w^5*z^2 - 32*w^6*z^2 - 283*s^5*x*z^2 - 1332*s^4*w*x*z^2 + 
        2942*s^3*w^2*x*z^2 - 1172*s^2*w^3*x*z^2 + 133*s*w^4*x*z^2 + 
        96*w^5*x*z^2 + 786*s^4*x^2*z^2 + 2942*s^3*w*x^2*z^2 - 
        5618*s^2*w^2*x^2*z^2 + 642*s*w^3*x^2*z^2 + 416*w^4*x^2*z^2 - 
        542*s^3*x^3*z^2 - 1172*s^2*w*x^3*z^2 + 642*s*w^2*x^3*z^2 - 
        960*w^3*x^3*z^2 - 179*s^2*x^4*z^2 + 133*s*w*x^4*z^2 + 
        416*w^2*x^4*z^2 + 249*s*x^5*z^2 + 96*w*x^5*z^2 - 32*x^6*z^2 + 
        45*s^5*y*z^2 + 154*s^4*w*y*z^2 - 2986*s^3*w^2*y*z^2 + 
        4288*s^2*w^3*y*z^2 - 331*s*w^4*y*z^2 - 18*w^5*y*z^2 + 
        154*s^4*x*y*z^2 + 580*s^3*w*x*y*z^2 + 2496*s^2*w^2*x*y*z^2 - 
        2548*s*w^3*x*y*z^2 - 42*w^4*x*y*z^2 - 2986*s^3*x^2*y*z^2 + 
        2496*s^2*w*x^2*y*z^2 - 9730*s*w^2*x^2*y*z^2 + 3132*w^3*x^2*y*z^2 + 
        4288*s^2*x^3*y*z^2 - 2548*s*w*x^3*y*z^2 + 3132*w^2*x^3*y*z^2 - 
        331*s*x^4*y*z^2 - 42*w*x^4*y*z^2 - 18*x^5*y*z^2 - 36*s^4*y^2*z^2 + 
        126*s^3*w*y^2*z^2 - 6142*s^2*w^2*y^2*z^2 - 1550*s*w^3*y^2*z^2 + 
        114*w^4*y^2*z^2 + 126*s^3*x*y^2*z^2 + 3212*s^2*w*x*y^2*z^2 + 
        8302*s*w^2*x*y^2*z^2 - 1608*w^3*x*y^2*z^2 - 6142*s^2*x^2*y^2*z^2 + 
        8302*s*w*x^2*y^2*z^2 - 5460*w^2*x^2*y^2*z^2 - 1550*s*x^3*y^2*z^2 - 
        1608*w*x^3*y^2*z^2 + 114*x^4*y^2*z^2 + 10*s^3*y^3*z^2 + 
        1544*s^2*w*y^3*z^2 + 3410*s*w^2*y^3*z^2 + 268*w^3*y^3*z^2 + 
        1544*s^2*x*y^3*z^2 - 3668*s*w*x*y^3*z^2 + 3508*w^2*x*y^3*z^2 + 
        3410*s*x^2*y^3*z^2 + 3508*w*x^2*y^3*z^2 + 268*x^3*y^3*z^2 - 
        279*s^2*y^4*z^2 - 2219*s*w*y^4*z^2 - 828*w^2*y^4*z^2 - 
        2219*s*x*y^4*z^2 - 2632*w*x*y^4*z^2 - 828*x^2*y^4*z^2 + 
        441*s*y^5*z^2 + 678*w*y^5*z^2 + 678*x*y^5*z^2 - 182*y^6*z^2 + 
        43*s^5*z^3 + 564*s^4*w*z^3 - 542*s^3*w^2*z^3 - 300*s^2*w^3*z^3 - 
        117*s*w^4*z^3 - 32*w^5*z^3 + 564*s^4*x*z^3 + 140*s^3*w*x*z^3 - 
        1172*s^2*w^2*x*z^3 + 1908*s*w^3*x*z^3 - 32*w^4*x*z^3 - 
        542*s^3*x^2*z^3 - 1172*s^2*w*x^2*z^3 + 642*s*w^2*x^2*z^3 - 
        960*w^3*x^2*z^3 - 300*s^2*x^3*z^3 + 1908*s*w*x^3*z^3 - 
        960*w^2*x^3*z^3 - 117*s*x^4*z^3 - 32*w*x^4*z^3 - 32*x^5*z^3 - 
        58*s^4*y*z^3 + 764*s^3*w*y*z^3 + 4288*s^2*w^2*y*z^3 - 
        588*s*w^3*y*z^3 + 74*w^4*y*z^3 + 764*s^3*x*y*z^3 - 
        6912*s^2*w*x*y*z^3 - 2548*s*w^2*x*y*z^3 - 744*w^3*x*y*z^3 + 
        4288*s^2*x^2*y*z^3 - 2548*s*w*x^2*y*z^3 + 3132*w^2*x^2*y*z^3 - 
        588*s*x^3*y*z^3 - 744*w*x^3*y*z^3 + 74*x^4*y*z^3 - 30*s^3*y^2*z^3 + 
        692*s^2*w*y^2*z^3 - 1550*s*w^2*y^2*z^3 + 72*w^3*y^2*z^3 + 
        692*s^2*x*y^2*z^3 - 788*s*w*x*y^2*z^3 - 1608*w^2*x*y^2*z^3 - 
        1550*s*x^2*y^2*z^3 - 1608*w*x^2*y^2*z^3 + 72*x^3*y^2*z^3 - 
        8*s^2*y^3*z^3 + 2580*s*w*y^3*z^3 + 268*w^2*y^3*z^3 + 
        2580*s*x*y^3*z^3 + 2632*w*x*y^3*z^3 + 268*x^2*y^3*z^3 - 
        325*s*y^4*z^3 - 760*w*y^4*z^3 - 760*x*y^4*z^3 + 378*y^5*z^3 - 
        125*s^4*z^4 - 651*s^3*w*z^4 - 179*s^2*w^2*z^4 - 117*s*w^3*z^4 + 
        80*w^4*z^4 - 651*s^3*x*z^4 + 1742*s^2*w*x*z^4 + 133*s*w^2*x*z^4 - 
        32*w^3*x*z^4 - 179*s^2*x^2*z^4 + 133*s*w*x^2*z^4 + 416*w^2*x^2*z^4 - 
        117*s*x^3*z^4 - 32*w*x^3*z^4 + 80*x^4*z^4 - 103*s^3*y*z^4 - 
        1504*s^2*w*y*z^4 - 331*s*w^2*y*z^4 + 74*w^3*y*z^4 - 
        1504*s^2*x*y*z^4 + 3742*s*w*x*y*z^4 - 42*w^2*x*y*z^4 - 
        331*s*x^2*y*z^4 - 42*w*x^2*y*z^4 + 74*x^3*y*z^4 - 117*s^2*y^2*z^4 - 
        1891*s*w*y^2*z^4 + 114*w^2*y^2*z^4 - 1891*s*x*y^2*z^4 - 
        1524*w*x*y^2*z^4 + 114*x^2*y^2*z^4 - 125*s*y^3*z^4 + 350*w*y^3*z^4 + 
        350*x*y^3*z^4 - 490*y^4*z^4 + 169*s^3*z^5 + 454*s^2*w*z^5 + 
        249*s*w^2*z^5 - 32*w^3*z^5 + 454*s^2*x*z^5 - 906*s*w*x*z^5 + 
        96*w^2*x*z^5 + 249*s*x^2*z^5 + 96*w*x^2*z^5 - 32*x^3*z^5 + 
        288*s^2*y*z^5 + 854*s*w*y*z^5 - 18*w^2*y*z^5 + 854*s*x*y*z^5 + 
        532*w*x*y*z^5 - 18*x^2*y*z^5 + 369*s*y^2*z^5 + 60*w*y^2*z^5 + 
        60*x*y^2*z^5 + 406*y^3*z^5 - 125*s^2*z^6 - 181*s*w*z^6 - 32*w^2*z^6 - 
        181*s*x*z^6 - 96*w*x*z^6 - 32*x^2*z^6 - 229*s*y*z^6 - 118*w*y*z^6 - 
        118*x*y*z^6 - 210*y^2*z^6 + 49*s*z^7 + 32*w*z^7 + 32*x*z^7 + 
        62*y*z^7 - 8*z^8)*A[y])/(4*OMEGA[s, w, x, y, z]) + 
     (2*(s^7 - 6*s^6*w + 15*s^5*w^2 - 20*s^4*w^3 + 15*s^3*w^4 - 6*s^2*w^5 + 
        s*w^6 - 8*s^6*x + 34*s^5*w*x - 54*s^4*w^2*x + 36*s^3*w^3*x - 
        4*s^2*w^4*x - 6*s*w^5*x + 2*w^6*x + 23*s^5*x^2 - 56*s^4*w*x^2 + 
        26*s^3*w^2*x^2 + 12*s^2*w^3*x^2 + 7*s*w^4*x^2 - 12*w^5*x^2 - 
        30*s^4*x^3 + 36*s^3*w*x^3 + 16*s^2*w^2*x^3 + 12*s*w^3*x^3 + 
        30*w^4*x^3 + 15*s^3*x^4 - 22*s^2*w*x^4 - 33*s*w^2*x^4 - 40*w^3*x^4 + 
        4*s^2*x^5 + 26*s*w*x^5 + 30*w^2*x^5 - 7*s*x^6 - 12*w*x^6 + 2*x^7 - 
        6*s^6*y + 18*s^5*w*y - 12*s^4*w^2*y - 12*s^3*w^3*y + 18*s^2*w^4*y - 
        6*s*w^5*y + 34*s^5*x*y - 116*s^4*w*x*y + 124*s^3*w^2*x*y - 
        48*s^2*w^3*x*y + 18*s*w^4*x*y - 12*w^5*x*y - 56*s^4*x^2*y + 
        236*s^3*w*x^2*y - 300*s^2*w^2*x^2*y - 108*s*w^3*x^2*y + 
        36*w^4*x^2*y + 36*s^3*x^3*y - 32*s^2*w*x^3*y + 212*s*w^2*x^3*y - 
        24*w^3*x^3*y - 22*s^2*x^4*y - 142*s*w*x^4*y - 24*w^2*x^4*y + 
        26*s*x^5*y + 36*w*x^5*y - 12*x^6*y + 15*s^5*y^2 - 12*s^4*w*y^2 - 
        6*s^3*w^2*y^2 - 12*s^2*w^3*y^2 + 15*s*w^4*y^2 - 54*s^4*x*y^2 + 
        124*s^3*w*x*y^2 + 104*s^2*w^2*x*y^2 - 12*s*w^3*x*y^2 + 30*w^4*x*y^2 + 
        26*s^3*x^2*y^2 - 300*s^2*w*x^2*y^2 + 202*s*w^2*x^2*y^2 - 
        24*w^3*x^2*y^2 + 16*s^2*x^3*y^2 + 212*s*w*x^3*y^2 - 12*w^2*x^3*y^2 - 
        33*s*x^4*y^2 - 24*w*x^4*y^2 + 30*x^5*y^2 - 20*s^4*y^3 - 
        12*s^3*w*y^3 - 12*s^2*w^2*y^3 - 20*s*w^3*y^3 + 36*s^3*x*y^3 - 
        48*s^2*w*x*y^3 - 12*s*w^2*x*y^3 - 40*w^3*x*y^3 + 12*s^2*x^2*y^3 - 
        108*s*w*x^2*y^3 - 24*w^2*x^2*y^3 + 12*s*x^3*y^3 - 24*w*x^3*y^3 - 
        40*x^4*y^3 + 15*s^3*y^4 + 18*s^2*w*y^4 + 15*s*w^2*y^4 - 4*s^2*x*y^4 + 
        18*s*w*x*y^4 + 30*w^2*x*y^4 + 7*s*x^2*y^4 + 36*w*x^2*y^4 + 
        30*x^3*y^4 - 6*s^2*y^5 - 6*s*w*y^5 - 6*s*x*y^5 - 12*w*x*y^5 - 
        12*x^2*y^5 + s*y^6 + 2*x*y^6 - 8*s^6*z + 34*s^5*w*z - 54*s^4*w^2*z + 
        36*s^3*w^3*z - 4*s^2*w^4*z - 6*s*w^5*z + 2*w^6*z + 10*s^5*x*z - 
        16*s^4*w*x*z + 156*s^3*w^2*x*z - 312*s^2*w^3*x*z + 170*s*w^4*x*z - 
        8*w^5*x*z - 2*s^4*x^2*z - 100*s^3*w*x^2*z + 240*s^2*w^2*x^2*z - 
        204*s*w^3*x^2*z + 2*w^4*x^2*z + 36*s^3*x^3*z + 24*s^2*w*x^3*z - 
        28*s*w^2*x^3*z + 32*w^3*x^3*z - 76*s^2*x^4*z + 18*s*w*x^4*z - 
        58*w^2*x^4*z + 50*s*x^5*z + 40*w*x^5*z - 10*x^6*z + 34*s^5*y*z - 
        116*s^4*w*y*z + 124*s^3*w^2*y*z - 48*s^2*w^3*y*z + 18*s*w^4*y*z - 
        12*w^5*y*z - 16*s^4*x*y*z - 376*s^3*w*x*y*z + 120*s^2*w^2*x*y*z + 
        120*s*w^3*x*y*z + 24*w^4*x*y*z - 100*s^3*x^2*y*z + 
        544*s^2*w*x^2*y*z - 20*s*w^2*x^2*y*z - 104*w^3*x^2*y*z + 
        24*s^2*x^3*y*z - 392*s*w*x^3*y*z + 224*w^2*x^3*y*z + 18*s*x^4*y*z - 
        172*w*x^4*y*z + 40*x^5*y*z - 54*s^4*y^2*z + 124*s^3*w*y^2*z + 
        104*s^2*w^2*y^2*z - 12*s*w^3*y^2*z + 30*w^4*y^2*z + 156*s^3*x*y^2*z + 
        120*s^2*w*x*y^2*z - 580*s*w^2*x*y^2*z - 16*w^3*x*y^2*z + 
        240*s^2*x^2*y^2*z - 20*s*w*x^2*y^2*z + 204*w^2*x^2*y^2*z - 
        28*s*x^3*y^2*z + 224*w*x^3*y^2*z - 58*x^4*y^2*z + 36*s^3*y^3*z - 
        48*s^2*w*y^3*z - 12*s*w^2*y^3*z - 40*w^3*y^3*z - 312*s^2*x*y^3*z + 
        120*s*w*x*y^3*z - 16*w^2*x*y^3*z - 204*s*x^2*y^3*z - 
        104*w*x^2*y^3*z + 32*x^3*y^3*z - 4*s^2*y^4*z + 18*s*w*y^4*z + 
        30*w^2*y^4*z + 170*s*x*y^4*z + 24*w*x*y^4*z + 2*x^2*y^4*z - 
        6*s*y^5*z - 12*w*y^5*z - 8*x*y^5*z + 2*y^6*z + 23*s^5*z^2 - 
        56*s^4*w*z^2 + 26*s^3*w^2*z^2 + 12*s^2*w^3*z^2 + 7*s*w^4*z^2 - 
        12*w^5*z^2 - 2*s^4*x*z^2 - 100*s^3*w*x*z^2 + 240*s^2*w^2*x*z^2 - 
        204*s*w^3*x*z^2 + 2*w^4*x*z^2 + 26*s^3*x^2*z^2 - 260*s^2*w*x^2*z^2 + 
        250*s*w^2*x^2*z^2 + 16*w^3*x^2*z^2 + 72*s^2*x^3*z^2 - 
        44*s*w*x^3*z^2 + 28*w^2*x^3*z^2 - 137*s*x^4*z^2 - 52*w*x^4*z^2 + 
        18*x^5*z^2 - 56*s^4*y*z^2 + 236*s^3*w*y*z^2 - 300*s^2*w^2*y*z^2 - 
        108*s*w^3*y*z^2 + 36*w^4*y*z^2 - 100*s^3*x*y*z^2 + 
        544*s^2*w*x*y*z^2 - 20*s*w^2*x*y*z^2 - 104*w^3*x*y*z^2 - 
        260*s^2*x^2*y*z^2 + 812*s*w*x^2*y*z^2 - 400*w^2*x^2*y*z^2 - 
        44*s*x^3*y*z^2 + 136*w*x^3*y*z^2 - 52*x^4*y*z^2 + 26*s^3*y^2*z^2 - 
        300*s^2*w*y^2*z^2 + 202*s*w^2*y^2*z^2 - 24*w^3*y^2*z^2 + 
        240*s^2*x*y^2*z^2 - 20*s*w*x*y^2*z^2 + 204*w^2*x*y^2*z^2 + 
        250*s*x^2*y^2*z^2 - 400*w*x^2*y^2*z^2 + 28*x^3*y^2*z^2 + 
        12*s^2*y^3*z^2 - 108*s*w*y^3*z^2 - 24*w^2*y^3*z^2 - 204*s*x*y^3*z^2 - 
        104*w*x*y^3*z^2 + 16*x^2*y^3*z^2 + 7*s*y^4*z^2 + 36*w*y^4*z^2 + 
        2*x*y^4*z^2 - 12*y^5*z^2 - 30*s^4*z^3 + 36*s^3*w*z^3 + 
        16*s^2*w^2*z^3 + 12*s*w^3*z^3 + 30*w^4*z^3 + 36*s^3*x*z^3 + 
        24*s^2*w*x*z^3 - 28*s*w^2*x*z^3 + 32*w^3*x*z^3 + 72*s^2*x^2*z^3 - 
        44*s*w*x^2*z^3 + 28*w^2*x^2*z^3 + 188*s*x^3*z^3 + 48*w*x^3*z^3 - 
        10*x^4*z^3 + 36*s^3*y*z^3 - 32*s^2*w*y*z^3 + 212*s*w^2*y*z^3 - 
        24*w^3*y*z^3 + 24*s^2*x*y*z^3 - 392*s*w*x*y*z^3 + 224*w^2*x*y*z^3 - 
        44*s*x^2*y*z^3 + 136*w*x^2*y*z^3 + 48*x^3*y*z^3 + 16*s^2*y^2*z^3 + 
        212*s*w*y^2*z^3 - 12*w^2*y^2*z^3 - 28*s*x*y^2*z^3 + 224*w*x*y^2*z^3 + 
        28*x^2*y^2*z^3 + 12*s*y^3*z^3 - 24*w*y^3*z^3 + 32*x*y^3*z^3 + 
        30*y^4*z^3 + 15*s^3*z^4 - 22*s^2*w*z^4 - 33*s*w^2*z^4 - 40*w^3*z^4 - 
        76*s^2*x*z^4 + 18*s*w*x*z^4 - 58*w^2*x*z^4 - 137*s*x^2*z^4 - 
        52*w*x^2*z^4 - 10*x^3*z^4 - 22*s^2*y*z^4 - 142*s*w*y*z^4 - 
        24*w^2*y*z^4 + 18*s*x*y*z^4 - 172*w*x*y*z^4 - 52*x^2*y*z^4 - 
        33*s*y^2*z^4 - 24*w*y^2*z^4 - 58*x*y^2*z^4 - 40*y^3*z^4 + 4*s^2*z^5 + 
        26*s*w*z^5 + 30*w^2*z^5 + 50*s*x*z^5 + 40*w*x*z^5 + 18*x^2*z^5 + 
        26*s*y*z^5 + 36*w*y*z^5 + 40*x*y*z^5 + 30*y^2*z^5 - 7*s*z^6 - 
        12*w*z^6 - 10*x*z^6 - 12*y*z^6 + 2*z^7)*A[w]*A[y])/
      OMEGA[s, w, x, y, z] + (2*(s^7 - 8*s^6*w + 23*s^5*w^2 - 30*s^4*w^3 + 
        15*s^3*w^4 + 4*s^2*w^5 - 7*s*w^6 + 2*w^7 - 6*s^6*x + 34*s^5*w*x - 
        56*s^4*w^2*x + 36*s^3*w^3*x - 22*s^2*w^4*x + 26*s*w^5*x - 12*w^6*x + 
        15*s^5*x^2 - 54*s^4*w*x^2 + 26*s^3*w^2*x^2 + 16*s^2*w^3*x^2 - 
        33*s*w^4*x^2 + 30*w^5*x^2 - 20*s^4*x^3 + 36*s^3*w*x^3 + 
        12*s^2*w^2*x^3 + 12*s*w^3*x^3 - 40*w^4*x^3 + 15*s^3*x^4 - 
        4*s^2*w*x^4 + 7*s*w^2*x^4 + 30*w^3*x^4 - 6*s^2*x^5 - 6*s*w*x^5 - 
        12*w^2*x^5 + s*x^6 + 2*w*x^6 - 6*s^6*y + 34*s^5*w*y - 56*s^4*w^2*y + 
        36*s^3*w^3*y - 22*s^2*w^4*y + 26*s*w^5*y - 12*w^6*y + 18*s^5*x*y - 
        116*s^4*w*x*y + 236*s^3*w^2*x*y - 32*s^2*w^3*x*y - 142*s*w^4*x*y + 
        36*w^5*x*y - 12*s^4*x^2*y + 124*s^3*w*x^2*y - 300*s^2*w^2*x^2*y + 
        212*s*w^3*x^2*y - 24*w^4*x^2*y - 12*s^3*x^3*y - 48*s^2*w*x^3*y - 
        108*s*w^2*x^3*y - 24*w^3*x^3*y + 18*s^2*x^4*y + 18*s*w*x^4*y + 
        36*w^2*x^4*y - 6*s*x^5*y - 12*w*x^5*y + 15*s^5*y^2 - 54*s^4*w*y^2 + 
        26*s^3*w^2*y^2 + 16*s^2*w^3*y^2 - 33*s*w^4*y^2 + 30*w^5*y^2 - 
        12*s^4*x*y^2 + 124*s^3*w*x*y^2 - 300*s^2*w^2*x*y^2 + 
        212*s*w^3*x*y^2 - 24*w^4*x*y^2 - 6*s^3*x^2*y^2 + 104*s^2*w*x^2*y^2 + 
        202*s*w^2*x^2*y^2 - 12*w^3*x^2*y^2 - 12*s^2*x^3*y^2 - 
        12*s*w*x^3*y^2 - 24*w^2*x^3*y^2 + 15*s*x^4*y^2 + 30*w*x^4*y^2 - 
        20*s^4*y^3 + 36*s^3*w*y^3 + 12*s^2*w^2*y^3 + 12*s*w^3*y^3 - 
        40*w^4*y^3 - 12*s^3*x*y^3 - 48*s^2*w*x*y^3 - 108*s*w^2*x*y^3 - 
        24*w^3*x*y^3 - 12*s^2*x^2*y^3 - 12*s*w*x^2*y^3 - 24*w^2*x^2*y^3 - 
        20*s*x^3*y^3 - 40*w*x^3*y^3 + 15*s^3*y^4 - 4*s^2*w*y^4 + 
        7*s*w^2*y^4 + 30*w^3*y^4 + 18*s^2*x*y^4 + 18*s*w*x*y^4 + 
        36*w^2*x*y^4 + 15*s*x^2*y^4 + 30*w*x^2*y^4 - 6*s^2*y^5 - 6*s*w*y^5 - 
        12*w^2*y^5 - 6*s*x*y^5 - 12*w*x*y^5 + s*y^6 + 2*w*y^6 - 8*s^6*z + 
        10*s^5*w*z - 2*s^4*w^2*z + 36*s^3*w^3*z - 76*s^2*w^4*z + 50*s*w^5*z - 
        10*w^6*z + 34*s^5*x*z - 16*s^4*w*x*z - 100*s^3*w^2*x*z + 
        24*s^2*w^3*x*z + 18*s*w^4*x*z + 40*w^5*x*z - 54*s^4*x^2*z + 
        156*s^3*w*x^2*z + 240*s^2*w^2*x^2*z - 28*s*w^3*x^2*z - 58*w^4*x^2*z + 
        36*s^3*x^3*z - 312*s^2*w*x^3*z - 204*s*w^2*x^3*z + 32*w^3*x^3*z - 
        4*s^2*x^4*z + 170*s*w*x^4*z + 2*w^2*x^4*z - 6*s*x^5*z - 8*w*x^5*z + 
        2*x^6*z + 34*s^5*y*z - 16*s^4*w*y*z - 100*s^3*w^2*y*z + 
        24*s^2*w^3*y*z + 18*s*w^4*y*z + 40*w^5*y*z - 116*s^4*x*y*z - 
        376*s^3*w*x*y*z + 544*s^2*w^2*x*y*z - 392*s*w^3*x*y*z - 
        172*w^4*x*y*z + 124*s^3*x^2*y*z + 120*s^2*w*x^2*y*z - 
        20*s*w^2*x^2*y*z + 224*w^3*x^2*y*z - 48*s^2*x^3*y*z + 
        120*s*w*x^3*y*z - 104*w^2*x^3*y*z + 18*s*x^4*y*z + 24*w*x^4*y*z - 
        12*x^5*y*z - 54*s^4*y^2*z + 156*s^3*w*y^2*z + 240*s^2*w^2*y^2*z - 
        28*s*w^3*y^2*z - 58*w^4*y^2*z + 124*s^3*x*y^2*z + 120*s^2*w*x*y^2*z - 
        20*s*w^2*x*y^2*z + 224*w^3*x*y^2*z + 104*s^2*x^2*y^2*z - 
        580*s*w*x^2*y^2*z + 204*w^2*x^2*y^2*z - 12*s*x^3*y^2*z - 
        16*w*x^3*y^2*z + 30*x^4*y^2*z + 36*s^3*y^3*z - 312*s^2*w*y^3*z - 
        204*s*w^2*y^3*z + 32*w^3*y^3*z - 48*s^2*x*y^3*z + 120*s*w*x*y^3*z - 
        104*w^2*x*y^3*z - 12*s*x^2*y^3*z - 16*w*x^2*y^3*z - 40*x^3*y^3*z - 
        4*s^2*y^4*z + 170*s*w*y^4*z + 2*w^2*y^4*z + 18*s*x*y^4*z + 
        24*w*x*y^4*z + 30*x^2*y^4*z - 6*s*y^5*z - 8*w*y^5*z - 12*x*y^5*z + 
        2*y^6*z + 23*s^5*z^2 - 2*s^4*w*z^2 + 26*s^3*w^2*z^2 + 
        72*s^2*w^3*z^2 - 137*s*w^4*z^2 + 18*w^5*z^2 - 56*s^4*x*z^2 - 
        100*s^3*w*x*z^2 - 260*s^2*w^2*x*z^2 - 44*s*w^3*x*z^2 - 52*w^4*x*z^2 + 
        26*s^3*x^2*z^2 + 240*s^2*w*x^2*z^2 + 250*s*w^2*x^2*z^2 + 
        28*w^3*x^2*z^2 + 12*s^2*x^3*z^2 - 204*s*w*x^3*z^2 + 16*w^2*x^3*z^2 + 
        7*s*x^4*z^2 + 2*w*x^4*z^2 - 12*x^5*z^2 - 56*s^4*y*z^2 - 
        100*s^3*w*y*z^2 - 260*s^2*w^2*y*z^2 - 44*s*w^3*y*z^2 - 52*w^4*y*z^2 + 
        236*s^3*x*y*z^2 + 544*s^2*w*x*y*z^2 + 812*s*w^2*x*y*z^2 + 
        136*w^3*x*y*z^2 - 300*s^2*x^2*y*z^2 - 20*s*w*x^2*y*z^2 - 
        400*w^2*x^2*y*z^2 - 108*s*x^3*y*z^2 - 104*w*x^3*y*z^2 + 
        36*x^4*y*z^2 + 26*s^3*y^2*z^2 + 240*s^2*w*y^2*z^2 + 
        250*s*w^2*y^2*z^2 + 28*w^3*y^2*z^2 - 300*s^2*x*y^2*z^2 - 
        20*s*w*x*y^2*z^2 - 400*w^2*x*y^2*z^2 + 202*s*x^2*y^2*z^2 + 
        204*w*x^2*y^2*z^2 - 24*x^3*y^2*z^2 + 12*s^2*y^3*z^2 - 
        204*s*w*y^3*z^2 + 16*w^2*y^3*z^2 - 108*s*x*y^3*z^2 - 
        104*w*x*y^3*z^2 - 24*x^2*y^3*z^2 + 7*s*y^4*z^2 + 2*w*y^4*z^2 + 
        36*x*y^4*z^2 - 12*y^5*z^2 - 30*s^4*z^3 + 36*s^3*w*z^3 + 
        72*s^2*w^2*z^3 + 188*s*w^3*z^3 - 10*w^4*z^3 + 36*s^3*x*z^3 + 
        24*s^2*w*x*z^3 - 44*s*w^2*x*z^3 + 48*w^3*x*z^3 + 16*s^2*x^2*z^3 - 
        28*s*w*x^2*z^3 + 28*w^2*x^2*z^3 + 12*s*x^3*z^3 + 32*w*x^3*z^3 + 
        30*x^4*z^3 + 36*s^3*y*z^3 + 24*s^2*w*y*z^3 - 44*s*w^2*y*z^3 + 
        48*w^3*y*z^3 - 32*s^2*x*y*z^3 - 392*s*w*x*y*z^3 + 136*w^2*x*y*z^3 + 
        212*s*x^2*y*z^3 + 224*w*x^2*y*z^3 - 24*x^3*y*z^3 + 16*s^2*y^2*z^3 - 
        28*s*w*y^2*z^3 + 28*w^2*y^2*z^3 + 212*s*x*y^2*z^3 + 224*w*x*y^2*z^3 - 
        12*x^2*y^2*z^3 + 12*s*y^3*z^3 + 32*w*y^3*z^3 - 24*x*y^3*z^3 + 
        30*y^4*z^3 + 15*s^3*z^4 - 76*s^2*w*z^4 - 137*s*w^2*z^4 - 10*w^3*z^4 - 
        22*s^2*x*z^4 + 18*s*w*x*z^4 - 52*w^2*x*z^4 - 33*s*x^2*z^4 - 
        58*w*x^2*z^4 - 40*x^3*z^4 - 22*s^2*y*z^4 + 18*s*w*y*z^4 - 
        52*w^2*y*z^4 - 142*s*x*y*z^4 - 172*w*x*y*z^4 - 24*x^2*y*z^4 - 
        33*s*y^2*z^4 - 58*w*y^2*z^4 - 24*x*y^2*z^4 - 40*y^3*z^4 + 4*s^2*z^5 + 
        50*s*w*z^5 + 18*w^2*z^5 + 26*s*x*z^5 + 40*w*x*z^5 + 30*x^2*z^5 + 
        26*s*y*z^5 + 40*w*y*z^5 + 36*x*y*z^5 + 30*y^2*z^5 - 7*s*z^6 - 
        10*w*z^6 - 12*x*z^6 - 12*y*z^6 + 2*z^7)*A[x]*A[y])/
      OMEGA[s, w, x, y, z] + (2*(3*s^6 - 14*s^5*w + 25*s^4*w^2 - 20*s^3*w^3 + 
        5*s^2*w^4 + 2*s*w^5 - w^6 - 14*s^5*x + 30*s^4*w*x - 12*s^3*w^2*x - 
        4*s^2*w^3*x - 6*s*w^4*x + 6*w^5*x + 25*s^4*x^2 - 12*s^3*w*x^2 - 
        2*s^2*w^2*x^2 + 4*s*w^3*x^2 - 15*w^4*x^2 - 20*s^3*x^3 - 4*s^2*w*x^3 + 
        4*s*w^2*x^3 + 20*w^3*x^3 + 5*s^2*x^4 - 6*s*w*x^4 - 15*w^2*x^4 + 
        2*s*x^5 + 6*w*x^5 - x^6 - 14*s^5*y + 30*s^4*w*y - 12*s^3*w^2*y - 
        4*s^2*w^3*y - 6*s*w^4*y + 6*w^5*y + 30*s^4*x*y - 168*s^3*w*x*y + 
        100*s^2*w^2*x*y + 56*s*w^3*x*y - 18*w^4*x*y - 12*s^3*x^2*y + 
        100*s^2*w*x^2*y - 100*s*w^2*x^2*y + 12*w^3*x^2*y - 4*s^2*x^3*y + 
        56*s*w*x^3*y + 12*w^2*x^3*y - 6*s*x^4*y - 18*w*x^4*y + 6*x^5*y + 
        25*s^4*y^2 - 12*s^3*w*y^2 - 2*s^2*w^2*y^2 + 4*s*w^3*y^2 - 
        15*w^4*y^2 - 12*s^3*x*y^2 + 100*s^2*w*x*y^2 - 100*s*w^2*x*y^2 + 
        12*w^3*x*y^2 - 2*s^2*x^2*y^2 - 100*s*w*x^2*y^2 + 6*w^2*x^2*y^2 + 
        4*s*x^3*y^2 + 12*w*x^3*y^2 - 15*x^4*y^2 - 20*s^3*y^3 - 4*s^2*w*y^3 + 
        4*s*w^2*y^3 + 20*w^3*y^3 - 4*s^2*x*y^3 + 56*s*w*x*y^3 + 
        12*w^2*x*y^3 + 4*s*x^2*y^3 + 12*w*x^2*y^3 + 20*x^3*y^3 + 5*s^2*y^4 - 
        6*s*w*y^4 - 15*w^2*y^4 - 6*s*x*y^4 - 18*w*x*y^4 - 15*x^2*y^4 + 
        2*s*y^5 + 6*w*y^5 + 6*x*y^5 - y^6 + 6*s^5*z + 10*s^4*w*z - 
        68*s^3*w^2*z + 84*s^2*w^3*z - 34*s*w^4*z + 2*w^5*z + 10*s^4*x*z + 
        72*s^3*w*x*z - 52*s^2*w^2*x*z - 24*s*w^3*x*z - 6*w^4*x*z - 
        68*s^3*x^2*z - 52*s^2*w*x^2*z + 116*s*w^2*x^2*z + 4*w^3*x^2*z + 
        84*s^2*x^3*z - 24*s*w*x^3*z + 4*w^2*x^3*z - 34*s*x^4*z - 6*w*x^4*z + 
        2*x^5*z + 10*s^4*y*z + 72*s^3*w*y*z - 52*s^2*w^2*y*z - 24*s*w^3*y*z - 
        6*w^4*y*z + 72*s^3*x*y*z - 216*s^2*w*x*y*z + 88*s*w^2*x*y*z + 
        56*w^3*x*y*z - 52*s^2*x^2*y*z + 88*s*w*x^2*y*z - 100*w^2*x^2*y*z - 
        24*s*x^3*y*z + 56*w*x^3*y*z - 6*x^4*y*z - 68*s^3*y^2*z - 
        52*s^2*w*y^2*z + 116*s*w^2*y^2*z + 4*w^3*y^2*z - 52*s^2*x*y^2*z + 
        88*s*w*x*y^2*z - 100*w^2*x*y^2*z + 116*s*x^2*y^2*z - 
        100*w*x^2*y^2*z + 4*x^3*y^2*z + 84*s^2*y^3*z - 24*s*w*y^3*z + 
        4*w^2*y^3*z - 24*s*x*y^3*z + 56*w*x*y^3*z + 4*x^2*y^3*z - 
        34*s*y^4*z - 6*w*y^4*z - 6*x*y^4*z + 2*y^5*z - 51*s^4*z^2 + 
        4*s^3*w*z^2 - 42*s^2*w^2*z^2 + 84*s*w^3*z^2 + 5*w^4*z^2 + 
        4*s^3*x*z^2 + 52*s^2*w*x*z^2 - 52*s*w^2*x*z^2 - 4*w^3*x*z^2 - 
        42*s^2*x^2*z^2 - 52*s*w*x^2*z^2 - 2*w^2*x^2*z^2 + 84*s*x^3*z^2 - 
        4*w*x^3*z^2 + 5*x^4*z^2 + 4*s^3*y*z^2 + 52*s^2*w*y*z^2 - 
        52*s*w^2*y*z^2 - 4*w^3*y*z^2 + 52*s^2*x*y*z^2 - 216*s*w*x*y*z^2 + 
        100*w^2*x*y*z^2 - 52*s*x^2*y*z^2 + 100*w*x^2*y*z^2 - 4*x^3*y*z^2 - 
        42*s^2*y^2*z^2 - 52*s*w*y^2*z^2 - 2*w^2*y^2*z^2 - 52*s*x*y^2*z^2 + 
        100*w*x*y^2*z^2 - 2*x^2*y^2*z^2 + 84*s*y^3*z^2 - 4*w*y^3*z^2 - 
        4*x*y^3*z^2 + 5*y^4*z^2 + 84*s^3*z^3 + 4*s^2*w*z^3 - 68*s*w^2*z^3 - 
        20*w^3*z^3 + 4*s^2*x*z^3 + 72*s*w*x*z^3 - 12*w^2*x*z^3 - 
        68*s*x^2*z^3 - 12*w*x^2*z^3 - 20*x^3*z^3 + 4*s^2*y*z^3 + 
        72*s*w*y*z^3 - 12*w^2*y*z^3 + 72*s*x*y*z^3 - 168*w*x*y*z^3 - 
        12*x^2*y*z^3 - 68*s*y^2*z^3 - 12*w*y^2*z^3 - 12*x*y^2*z^3 - 
        20*y^3*z^3 - 51*s^2*z^4 + 10*s*w*z^4 + 25*w^2*z^4 + 10*s*x*z^4 + 
        30*w*x*z^4 + 25*x^2*z^4 + 10*s*y*z^4 + 30*w*y*z^4 + 30*x*y*z^4 + 
        25*y^2*z^4 + 6*s*z^5 - 14*w*z^5 - 14*x*z^5 - 14*y*z^5 + 3*z^6)*A[w]*
       A[x]*A[y])/OMEGA[s, w, x, y, z] + 
     ((s^8 - 5*s^7*w + s^6*w^2 + 43*s^5*w^3 - 125*s^4*w^4 + 169*s^3*w^5 - 
        125*s^2*w^6 + 49*s*w^7 - 8*w^8 - 5*s^7*x + 70*s^6*w*x - 
        283*s^5*w^2*x + 564*s^4*w^3*x - 651*s^3*w^4*x + 454*s^2*w^5*x - 
        181*s*w^6*x + 32*w^7*x + s^6*x^2 - 283*s^5*w*x^2 + 786*s^4*w^2*x^2 - 
        542*s^3*w^3*x^2 - 179*s^2*w^4*x^2 + 249*s*w^5*x^2 - 32*w^6*x^2 + 
        43*s^5*x^3 + 564*s^4*w*x^3 - 542*s^3*w^2*x^3 - 300*s^2*w^3*x^3 - 
        117*s*w^4*x^3 - 32*w^5*x^3 - 125*s^4*x^4 - 651*s^3*w*x^4 - 
        179*s^2*w^2*x^4 - 117*s*w^3*x^4 + 80*w^4*x^4 + 169*s^3*x^5 + 
        454*s^2*w*x^5 + 249*s*w^2*x^5 - 32*w^3*x^5 - 125*s^2*x^6 - 
        181*s*w*x^6 - 32*w^2*x^6 + 49*s*x^7 + 32*w*x^7 - 8*x^8 - 5*s^7*y + 
        70*s^6*w*y - 283*s^5*w^2*y + 564*s^4*w^3*y - 651*s^3*w^4*y + 
        454*s^2*w^5*y - 181*s*w^6*y + 32*w^7*y + 70*s^6*x*y + 382*s^5*w*x*y - 
        1332*s^4*w^2*x*y + 140*s^3*w^3*x*y + 1742*s^2*w^4*x*y - 
        906*s*w^5*x*y - 96*w^6*x*y - 283*s^5*x^2*y - 1332*s^4*w*x^2*y + 
        2942*s^3*w^2*x^2*y - 1172*s^2*w^3*x^2*y + 133*s*w^4*x^2*y + 
        96*w^5*x^2*y + 564*s^4*x^3*y + 140*s^3*w*x^3*y - 1172*s^2*w^2*x^3*y + 
        1908*s*w^3*x^3*y - 32*w^4*x^3*y - 651*s^3*x^4*y + 1742*s^2*w*x^4*y + 
        133*s*w^2*x^4*y - 32*w^3*x^4*y + 454*s^2*x^5*y - 906*s*w*x^5*y + 
        96*w^2*x^5*y - 181*s*x^6*y - 96*w*x^6*y + 32*x^7*y + s^6*y^2 - 
        283*s^5*w*y^2 + 786*s^4*w^2*y^2 - 542*s^3*w^3*y^2 - 179*s^2*w^4*y^2 + 
        249*s*w^5*y^2 - 32*w^6*y^2 - 283*s^5*x*y^2 - 1332*s^4*w*x*y^2 + 
        2942*s^3*w^2*x*y^2 - 1172*s^2*w^3*x*y^2 + 133*s*w^4*x*y^2 + 
        96*w^5*x*y^2 + 786*s^4*x^2*y^2 + 2942*s^3*w*x^2*y^2 - 
        5618*s^2*w^2*x^2*y^2 + 642*s*w^3*x^2*y^2 + 416*w^4*x^2*y^2 - 
        542*s^3*x^3*y^2 - 1172*s^2*w*x^3*y^2 + 642*s*w^2*x^3*y^2 - 
        960*w^3*x^3*y^2 - 179*s^2*x^4*y^2 + 133*s*w*x^4*y^2 + 
        416*w^2*x^4*y^2 + 249*s*x^5*y^2 + 96*w*x^5*y^2 - 32*x^6*y^2 + 
        43*s^5*y^3 + 564*s^4*w*y^3 - 542*s^3*w^2*y^3 - 300*s^2*w^3*y^3 - 
        117*s*w^4*y^3 - 32*w^5*y^3 + 564*s^4*x*y^3 + 140*s^3*w*x*y^3 - 
        1172*s^2*w^2*x*y^3 + 1908*s*w^3*x*y^3 - 32*w^4*x*y^3 - 
        542*s^3*x^2*y^3 - 1172*s^2*w*x^2*y^3 + 642*s*w^2*x^2*y^3 - 
        960*w^3*x^2*y^3 - 300*s^2*x^3*y^3 + 1908*s*w*x^3*y^3 - 
        960*w^2*x^3*y^3 - 117*s*x^4*y^3 - 32*w*x^4*y^3 - 32*x^5*y^3 - 
        125*s^4*y^4 - 651*s^3*w*y^4 - 179*s^2*w^2*y^4 - 117*s*w^3*y^4 + 
        80*w^4*y^4 - 651*s^3*x*y^4 + 1742*s^2*w*x*y^4 + 133*s*w^2*x*y^4 - 
        32*w^3*x*y^4 - 179*s^2*x^2*y^4 + 133*s*w*x^2*y^4 + 416*w^2*x^2*y^4 - 
        117*s*x^3*y^4 - 32*w*x^3*y^4 + 80*x^4*y^4 + 169*s^3*y^5 + 
        454*s^2*w*y^5 + 249*s*w^2*y^5 - 32*w^3*y^5 + 454*s^2*x*y^5 - 
        906*s*w*x*y^5 + 96*w^2*x*y^5 + 249*s*x^2*y^5 + 96*w*x^2*y^5 - 
        32*x^3*y^5 - 125*s^2*y^6 - 181*s*w*y^6 - 32*w^2*y^6 - 181*s*x*y^6 - 
        96*w*x*y^6 - 32*x^2*y^6 + 49*s*y^7 + 32*w*y^7 + 32*x*y^7 - 8*y^8 - 
        s^7*z - 4*s^6*w*z + 45*s^5*w^2*z - 58*s^4*w^3*z - 103*s^3*w^4*z + 
        288*s^2*w^5*z - 229*s*w^6*z + 62*w^7*z - 4*s^6*x*z - 146*s^5*w*x*z + 
        154*s^4*w^2*x*z + 764*s^3*w^3*x*z - 1504*s^2*w^4*x*z + 
        854*s*w^5*x*z - 118*w^6*x*z + 45*s^5*x^2*z + 154*s^4*w*x^2*z - 
        2986*s^3*w^2*x^2*z + 4288*s^2*w^3*x^2*z - 331*s*w^4*x^2*z - 
        18*w^5*x^2*z - 58*s^4*x^3*z + 764*s^3*w*x^3*z + 4288*s^2*w^2*x^3*z - 
        588*s*w^3*x^3*z + 74*w^4*x^3*z - 103*s^3*x^4*z - 1504*s^2*w*x^4*z - 
        331*s*w^2*x^4*z + 74*w^3*x^4*z + 288*s^2*x^5*z + 854*s*w*x^5*z - 
        18*w^2*x^5*z - 229*s*x^6*z - 118*w*x^6*z + 62*x^7*z - 4*s^6*y*z - 
        146*s^5*w*y*z + 154*s^4*w^2*y*z + 764*s^3*w^3*y*z - 
        1504*s^2*w^4*y*z + 854*s*w^5*y*z - 118*w^6*y*z - 146*s^5*x*y*z + 
        2972*s^4*w*x*y*z + 580*s^3*w^2*x*y*z - 6912*s^2*w^3*x*y*z + 
        3742*s*w^4*x*y*z + 532*w^5*x*y*z + 154*s^4*x^2*y*z + 
        580*s^3*w*x^2*y*z + 2496*s^2*w^2*x^2*y*z - 2548*s*w^3*x^2*y*z - 
        42*w^4*x^2*y*z + 764*s^3*x^3*y*z - 6912*s^2*w*x^3*y*z - 
        2548*s*w^2*x^3*y*z - 744*w^3*x^3*y*z - 1504*s^2*x^4*y*z + 
        3742*s*w*x^4*y*z - 42*w^2*x^4*y*z + 854*s*x^5*y*z + 532*w*x^5*y*z - 
        118*x^6*y*z + 45*s^5*y^2*z + 154*s^4*w*y^2*z - 2986*s^3*w^2*y^2*z + 
        4288*s^2*w^3*y^2*z - 331*s*w^4*y^2*z - 18*w^5*y^2*z + 
        154*s^4*x*y^2*z + 580*s^3*w*x*y^2*z + 2496*s^2*w^2*x*y^2*z - 
        2548*s*w^3*x*y^2*z - 42*w^4*x*y^2*z - 2986*s^3*x^2*y^2*z + 
        2496*s^2*w*x^2*y^2*z - 9730*s*w^2*x^2*y^2*z + 3132*w^3*x^2*y^2*z + 
        4288*s^2*x^3*y^2*z - 2548*s*w*x^3*y^2*z + 3132*w^2*x^3*y^2*z - 
        331*s*x^4*y^2*z - 42*w*x^4*y^2*z - 18*x^5*y^2*z - 58*s^4*y^3*z + 
        764*s^3*w*y^3*z + 4288*s^2*w^2*y^3*z - 588*s*w^3*y^3*z + 
        74*w^4*y^3*z + 764*s^3*x*y^3*z - 6912*s^2*w*x*y^3*z - 
        2548*s*w^2*x*y^3*z - 744*w^3*x*y^3*z + 4288*s^2*x^2*y^3*z - 
        2548*s*w*x^2*y^3*z + 3132*w^2*x^2*y^3*z - 588*s*x^3*y^3*z - 
        744*w*x^3*y^3*z + 74*x^4*y^3*z - 103*s^3*y^4*z - 1504*s^2*w*y^4*z - 
        331*s*w^2*y^4*z + 74*w^3*y^4*z - 1504*s^2*x*y^4*z + 
        3742*s*w*x*y^4*z - 42*w^2*x*y^4*z - 331*s*x^2*y^4*z - 
        42*w*x^2*y^4*z + 74*x^3*y^4*z + 288*s^2*y^5*z + 854*s*w*y^5*z - 
        18*w^2*y^5*z + 854*s*x*y^5*z + 532*w*x*y^5*z - 18*x^2*y^5*z - 
        229*s*y^6*z - 118*w*y^6*z - 118*x*y^6*z + 62*y^7*z - 21*s^6*z^2 + 
        45*s^5*w*z^2 - 36*s^4*w^2*z^2 - 30*s^3*w^3*z^2 - 117*s^2*w^4*z^2 + 
        369*s*w^5*z^2 - 210*w^6*z^2 + 45*s^5*x*z^2 - 184*s^4*w*x*z^2 + 
        126*s^3*w^2*x*z^2 + 692*s^2*w^3*x*z^2 - 1891*s*w^4*x*z^2 + 
        60*w^5*x*z^2 - 36*s^4*x^2*z^2 + 126*s^3*w*x^2*z^2 - 
        6142*s^2*w^2*x^2*z^2 - 1550*s*w^3*x^2*z^2 + 114*w^4*x^2*z^2 - 
        30*s^3*x^3*z^2 + 692*s^2*w*x^3*z^2 - 1550*s*w^2*x^3*z^2 + 
        72*w^3*x^3*z^2 - 117*s^2*x^4*z^2 - 1891*s*w*x^4*z^2 + 
        114*w^2*x^4*z^2 + 369*s*x^5*z^2 + 60*w*x^5*z^2 - 210*x^6*z^2 + 
        45*s^5*y*z^2 - 184*s^4*w*y*z^2 + 126*s^3*w^2*y*z^2 + 
        692*s^2*w^3*y*z^2 - 1891*s*w^4*y*z^2 + 60*w^5*y*z^2 - 
        184*s^4*x*y*z^2 - 8268*s^3*w*x*y*z^2 + 3212*s^2*w^2*x*y*z^2 - 
        788*s*w^3*x*y*z^2 - 1524*w^4*x*y*z^2 + 126*s^3*x^2*y*z^2 + 
        3212*s^2*w*x^2*y*z^2 + 8302*s*w^2*x^2*y*z^2 - 1608*w^3*x^2*y*z^2 + 
        692*s^2*x^3*y*z^2 - 788*s*w*x^3*y*z^2 - 1608*w^2*x^3*y*z^2 - 
        1891*s*x^4*y*z^2 - 1524*w*x^4*y*z^2 + 60*x^5*y*z^2 - 36*s^4*y^2*z^2 + 
        126*s^3*w*y^2*z^2 - 6142*s^2*w^2*y^2*z^2 - 1550*s*w^3*y^2*z^2 + 
        114*w^4*y^2*z^2 + 126*s^3*x*y^2*z^2 + 3212*s^2*w*x*y^2*z^2 + 
        8302*s*w^2*x*y^2*z^2 - 1608*w^3*x*y^2*z^2 - 6142*s^2*x^2*y^2*z^2 + 
        8302*s*w*x^2*y^2*z^2 - 5460*w^2*x^2*y^2*z^2 - 1550*s*x^3*y^2*z^2 - 
        1608*w*x^3*y^2*z^2 + 114*x^4*y^2*z^2 - 30*s^3*y^3*z^2 + 
        692*s^2*w*y^3*z^2 - 1550*s*w^2*y^3*z^2 + 72*w^3*y^3*z^2 + 
        692*s^2*x*y^3*z^2 - 788*s*w*x*y^3*z^2 - 1608*w^2*x*y^3*z^2 - 
        1550*s*x^2*y^3*z^2 - 1608*w*x^2*y^3*z^2 + 72*x^3*y^3*z^2 - 
        117*s^2*y^4*z^2 - 1891*s*w*y^4*z^2 + 114*w^2*y^4*z^2 - 
        1891*s*x*y^4*z^2 - 1524*w*x*y^4*z^2 + 114*x^2*y^4*z^2 + 
        369*s*y^5*z^2 + 60*w*y^5*z^2 + 60*x*y^5*z^2 - 210*y^6*z^2 + 
        91*s^5*z^3 + 10*s^4*w*z^3 + 10*s^3*w^2*z^3 - 8*s^2*w^3*z^3 - 
        125*s*w^4*z^3 + 406*w^5*z^3 + 10*s^4*x*z^3 + 1020*s^3*w*x*z^3 + 
        1544*s^2*w^2*x*z^3 + 2580*s*w^3*x*z^3 + 350*w^4*x*z^3 + 
        10*s^3*x^2*z^3 + 1544*s^2*w*x^2*z^3 + 3410*s*w^2*x^2*z^3 + 
        268*w^3*x^2*z^3 - 8*s^2*x^3*z^3 + 2580*s*w*x^3*z^3 + 
        268*w^2*x^3*z^3 - 125*s*x^4*z^3 + 350*w*x^4*z^3 + 406*x^5*z^3 + 
        10*s^4*y*z^3 + 1020*s^3*w*y*z^3 + 1544*s^2*w^2*y*z^3 + 
        2580*s*w^3*y*z^3 + 350*w^4*y*z^3 + 1020*s^3*x*y*z^3 + 
        2992*s^2*w*x*y*z^3 - 3668*s*w^2*x*y*z^3 + 2632*w^3*x*y*z^3 + 
        1544*s^2*x^2*y*z^3 - 3668*s*w*x^2*y*z^3 + 3508*w^2*x^2*y*z^3 + 
        2580*s*x^3*y*z^3 + 2632*w*x^3*y*z^3 + 350*x^4*y*z^3 + 
        10*s^3*y^2*z^3 + 1544*s^2*w*y^2*z^3 + 3410*s*w^2*y^2*z^3 + 
        268*w^3*y^2*z^3 + 1544*s^2*x*y^2*z^3 - 3668*s*w*x*y^2*z^3 + 
        3508*w^2*x*y^2*z^3 + 3410*s*x^2*y^2*z^3 + 3508*w*x^2*y^2*z^3 + 
        268*x^3*y^2*z^3 - 8*s^2*y^3*z^3 + 2580*s*w*y^3*z^3 + 
        268*w^2*y^3*z^3 + 2580*s*x*y^3*z^3 + 2632*w*x*y^3*z^3 + 
        268*x^2*y^3*z^3 - 125*s*y^4*z^3 + 350*w*y^4*z^3 + 350*x*y^4*z^3 + 
        406*y^5*z^3 - 175*s^4*z^4 - 235*s^3*w*z^4 - 279*s^2*w^2*z^4 - 
        325*s*w^3*z^4 - 490*w^4*z^4 - 235*s^3*x*z^4 - 1546*s^2*w*x*z^4 - 
        2219*s*w^2*x*z^4 - 760*w^3*x*z^4 - 279*s^2*x^2*z^4 - 
        2219*s*w*x^2*z^4 - 828*w^2*x^2*z^4 - 325*s*x^3*z^4 - 760*w*x^3*z^4 - 
        490*x^4*z^4 - 235*s^3*y*z^4 - 1546*s^2*w*y*z^4 - 2219*s*w^2*y*z^4 - 
        760*w^3*y*z^4 - 1546*s^2*x*y*z^4 + 542*s*w*x*y*z^4 - 
        2632*w^2*x*y*z^4 - 2219*s*x^2*y*z^4 - 2632*w*x^2*y*z^4 - 
        760*x^3*y*z^4 - 279*s^2*y^2*z^4 - 2219*s*w*y^2*z^4 - 
        828*w^2*y^2*z^4 - 2219*s*x*y^2*z^4 - 2632*w*x*y^2*z^4 - 
        828*x^2*y^2*z^4 - 325*s*y^3*z^4 - 760*w*y^3*z^4 - 760*x*y^3*z^4 - 
        490*y^4*z^4 + 189*s^3*z^5 + 360*s^2*w*z^5 + 441*s*w^2*z^5 + 
        378*w^3*z^5 + 360*s^2*x*z^5 + 1078*s*w*x*z^5 + 678*w^2*x*z^5 + 
        441*s*x^2*z^5 + 678*w*x^2*z^5 + 378*x^3*z^5 + 360*s^2*y*z^5 + 
        1078*s*w*y*z^5 + 678*w^2*y*z^5 + 1078*s*x*y*z^5 + 1380*w*x*y*z^5 + 
        678*x^2*y*z^5 + 441*s*y^2*z^5 + 678*w*y^2*z^5 + 678*x*y^2*z^5 + 
        378*y^3*z^5 - 119*s^2*z^6 - 221*s*w*z^6 - 182*w^2*z^6 - 221*s*x*z^6 - 
        292*w*x*z^6 - 182*x^2*z^6 - 221*s*y*z^6 - 292*w*y*z^6 - 292*x*y*z^6 - 
        182*y^2*z^6 + 41*s*z^7 + 50*w*z^7 + 50*x*z^7 + 50*y*z^7 - 6*z^8)*
       A[z])/(4*OMEGA[s, w, x, y, z]) + 
     (2*(s^7 - 6*s^6*w + 15*s^5*w^2 - 20*s^4*w^3 + 15*s^3*w^4 - 6*s^2*w^5 + 
        s*w^6 - 8*s^6*x + 34*s^5*w*x - 54*s^4*w^2*x + 36*s^3*w^3*x - 
        4*s^2*w^4*x - 6*s*w^5*x + 2*w^6*x + 23*s^5*x^2 - 56*s^4*w*x^2 + 
        26*s^3*w^2*x^2 + 12*s^2*w^3*x^2 + 7*s*w^4*x^2 - 12*w^5*x^2 - 
        30*s^4*x^3 + 36*s^3*w*x^3 + 16*s^2*w^2*x^3 + 12*s*w^3*x^3 + 
        30*w^4*x^3 + 15*s^3*x^4 - 22*s^2*w*x^4 - 33*s*w^2*x^4 - 40*w^3*x^4 + 
        4*s^2*x^5 + 26*s*w*x^5 + 30*w^2*x^5 - 7*s*x^6 - 12*w*x^6 + 2*x^7 - 
        8*s^6*y + 34*s^5*w*y - 54*s^4*w^2*y + 36*s^3*w^3*y - 4*s^2*w^4*y - 
        6*s*w^5*y + 2*w^6*y + 10*s^5*x*y - 16*s^4*w*x*y + 156*s^3*w^2*x*y - 
        312*s^2*w^3*x*y + 170*s*w^4*x*y - 8*w^5*x*y - 2*s^4*x^2*y - 
        100*s^3*w*x^2*y + 240*s^2*w^2*x^2*y - 204*s*w^3*x^2*y + 2*w^4*x^2*y + 
        36*s^3*x^3*y + 24*s^2*w*x^3*y - 28*s*w^2*x^3*y + 32*w^3*x^3*y - 
        76*s^2*x^4*y + 18*s*w*x^4*y - 58*w^2*x^4*y + 50*s*x^5*y + 
        40*w*x^5*y - 10*x^6*y + 23*s^5*y^2 - 56*s^4*w*y^2 + 26*s^3*w^2*y^2 + 
        12*s^2*w^3*y^2 + 7*s*w^4*y^2 - 12*w^5*y^2 - 2*s^4*x*y^2 - 
        100*s^3*w*x*y^2 + 240*s^2*w^2*x*y^2 - 204*s*w^3*x*y^2 + 2*w^4*x*y^2 + 
        26*s^3*x^2*y^2 - 260*s^2*w*x^2*y^2 + 250*s*w^2*x^2*y^2 + 
        16*w^3*x^2*y^2 + 72*s^2*x^3*y^2 - 44*s*w*x^3*y^2 + 28*w^2*x^3*y^2 - 
        137*s*x^4*y^2 - 52*w*x^4*y^2 + 18*x^5*y^2 - 30*s^4*y^3 + 
        36*s^3*w*y^3 + 16*s^2*w^2*y^3 + 12*s*w^3*y^3 + 30*w^4*y^3 + 
        36*s^3*x*y^3 + 24*s^2*w*x*y^3 - 28*s*w^2*x*y^3 + 32*w^3*x*y^3 + 
        72*s^2*x^2*y^3 - 44*s*w*x^2*y^3 + 28*w^2*x^2*y^3 + 188*s*x^3*y^3 + 
        48*w*x^3*y^3 - 10*x^4*y^3 + 15*s^3*y^4 - 22*s^2*w*y^4 - 
        33*s*w^2*y^4 - 40*w^3*y^4 - 76*s^2*x*y^4 + 18*s*w*x*y^4 - 
        58*w^2*x*y^4 - 137*s*x^2*y^4 - 52*w*x^2*y^4 - 10*x^3*y^4 + 
        4*s^2*y^5 + 26*s*w*y^5 + 30*w^2*y^5 + 50*s*x*y^5 + 40*w*x*y^5 + 
        18*x^2*y^5 - 7*s*y^6 - 12*w*y^6 - 10*x*y^6 + 2*y^7 - 6*s^6*z + 
        18*s^5*w*z - 12*s^4*w^2*z - 12*s^3*w^3*z + 18*s^2*w^4*z - 6*s*w^5*z + 
        34*s^5*x*z - 116*s^4*w*x*z + 124*s^3*w^2*x*z - 48*s^2*w^3*x*z + 
        18*s*w^4*x*z - 12*w^5*x*z - 56*s^4*x^2*z + 236*s^3*w*x^2*z - 
        300*s^2*w^2*x^2*z - 108*s*w^3*x^2*z + 36*w^4*x^2*z + 36*s^3*x^3*z - 
        32*s^2*w*x^3*z + 212*s*w^2*x^3*z - 24*w^3*x^3*z - 22*s^2*x^4*z - 
        142*s*w*x^4*z - 24*w^2*x^4*z + 26*s*x^5*z + 36*w*x^5*z - 12*x^6*z + 
        34*s^5*y*z - 116*s^4*w*y*z + 124*s^3*w^2*y*z - 48*s^2*w^3*y*z + 
        18*s*w^4*y*z - 12*w^5*y*z - 16*s^4*x*y*z - 376*s^3*w*x*y*z + 
        120*s^2*w^2*x*y*z + 120*s*w^3*x*y*z + 24*w^4*x*y*z - 
        100*s^3*x^2*y*z + 544*s^2*w*x^2*y*z - 20*s*w^2*x^2*y*z - 
        104*w^3*x^2*y*z + 24*s^2*x^3*y*z - 392*s*w*x^3*y*z + 
        224*w^2*x^3*y*z + 18*s*x^4*y*z - 172*w*x^4*y*z + 40*x^5*y*z - 
        56*s^4*y^2*z + 236*s^3*w*y^2*z - 300*s^2*w^2*y^2*z - 
        108*s*w^3*y^2*z + 36*w^4*y^2*z - 100*s^3*x*y^2*z + 
        544*s^2*w*x*y^2*z - 20*s*w^2*x*y^2*z - 104*w^3*x*y^2*z - 
        260*s^2*x^2*y^2*z + 812*s*w*x^2*y^2*z - 400*w^2*x^2*y^2*z - 
        44*s*x^3*y^2*z + 136*w*x^3*y^2*z - 52*x^4*y^2*z + 36*s^3*y^3*z - 
        32*s^2*w*y^3*z + 212*s*w^2*y^3*z - 24*w^3*y^3*z + 24*s^2*x*y^3*z - 
        392*s*w*x*y^3*z + 224*w^2*x*y^3*z - 44*s*x^2*y^3*z + 
        136*w*x^2*y^3*z + 48*x^3*y^3*z - 22*s^2*y^4*z - 142*s*w*y^4*z - 
        24*w^2*y^4*z + 18*s*x*y^4*z - 172*w*x*y^4*z - 52*x^2*y^4*z + 
        26*s*y^5*z + 36*w*y^5*z + 40*x*y^5*z - 12*y^6*z + 15*s^5*z^2 - 
        12*s^4*w*z^2 - 6*s^3*w^2*z^2 - 12*s^2*w^3*z^2 + 15*s*w^4*z^2 - 
        54*s^4*x*z^2 + 124*s^3*w*x*z^2 + 104*s^2*w^2*x*z^2 - 12*s*w^3*x*z^2 + 
        30*w^4*x*z^2 + 26*s^3*x^2*z^2 - 300*s^2*w*x^2*z^2 + 
        202*s*w^2*x^2*z^2 - 24*w^3*x^2*z^2 + 16*s^2*x^3*z^2 + 
        212*s*w*x^3*z^2 - 12*w^2*x^3*z^2 - 33*s*x^4*z^2 - 24*w*x^4*z^2 + 
        30*x^5*z^2 - 54*s^4*y*z^2 + 124*s^3*w*y*z^2 + 104*s^2*w^2*y*z^2 - 
        12*s*w^3*y*z^2 + 30*w^4*y*z^2 + 156*s^3*x*y*z^2 + 120*s^2*w*x*y*z^2 - 
        580*s*w^2*x*y*z^2 - 16*w^3*x*y*z^2 + 240*s^2*x^2*y*z^2 - 
        20*s*w*x^2*y*z^2 + 204*w^2*x^2*y*z^2 - 28*s*x^3*y*z^2 + 
        224*w*x^3*y*z^2 - 58*x^4*y*z^2 + 26*s^3*y^2*z^2 - 300*s^2*w*y^2*z^2 + 
        202*s*w^2*y^2*z^2 - 24*w^3*y^2*z^2 + 240*s^2*x*y^2*z^2 - 
        20*s*w*x*y^2*z^2 + 204*w^2*x*y^2*z^2 + 250*s*x^2*y^2*z^2 - 
        400*w*x^2*y^2*z^2 + 28*x^3*y^2*z^2 + 16*s^2*y^3*z^2 + 
        212*s*w*y^3*z^2 - 12*w^2*y^3*z^2 - 28*s*x*y^3*z^2 + 224*w*x*y^3*z^2 + 
        28*x^2*y^3*z^2 - 33*s*y^4*z^2 - 24*w*y^4*z^2 - 58*x*y^4*z^2 + 
        30*y^5*z^2 - 20*s^4*z^3 - 12*s^3*w*z^3 - 12*s^2*w^2*z^3 - 
        20*s*w^3*z^3 + 36*s^3*x*z^3 - 48*s^2*w*x*z^3 - 12*s*w^2*x*z^3 - 
        40*w^3*x*z^3 + 12*s^2*x^2*z^3 - 108*s*w*x^2*z^3 - 24*w^2*x^2*z^3 + 
        12*s*x^3*z^3 - 24*w*x^3*z^3 - 40*x^4*z^3 + 36*s^3*y*z^3 - 
        48*s^2*w*y*z^3 - 12*s*w^2*y*z^3 - 40*w^3*y*z^3 - 312*s^2*x*y*z^3 + 
        120*s*w*x*y*z^3 - 16*w^2*x*y*z^3 - 204*s*x^2*y*z^3 - 
        104*w*x^2*y*z^3 + 32*x^3*y*z^3 + 12*s^2*y^2*z^3 - 108*s*w*y^2*z^3 - 
        24*w^2*y^2*z^3 - 204*s*x*y^2*z^3 - 104*w*x*y^2*z^3 + 16*x^2*y^2*z^3 + 
        12*s*y^3*z^3 - 24*w*y^3*z^3 + 32*x*y^3*z^3 - 40*y^4*z^3 + 
        15*s^3*z^4 + 18*s^2*w*z^4 + 15*s*w^2*z^4 - 4*s^2*x*z^4 + 
        18*s*w*x*z^4 + 30*w^2*x*z^4 + 7*s*x^2*z^4 + 36*w*x^2*z^4 + 
        30*x^3*z^4 - 4*s^2*y*z^4 + 18*s*w*y*z^4 + 30*w^2*y*z^4 + 
        170*s*x*y*z^4 + 24*w*x*y*z^4 + 2*x^2*y*z^4 + 7*s*y^2*z^4 + 
        36*w*y^2*z^4 + 2*x*y^2*z^4 + 30*y^3*z^4 - 6*s^2*z^5 - 6*s*w*z^5 - 
        6*s*x*z^5 - 12*w*x*z^5 - 12*x^2*z^5 - 6*s*y*z^5 - 12*w*y*z^5 - 
        8*x*y*z^5 - 12*y^2*z^5 + s*z^6 + 2*x*z^6 + 2*y*z^6)*A[w]*A[z])/
      OMEGA[s, w, x, y, z] + (2*(s^7 - 8*s^6*w + 23*s^5*w^2 - 30*s^4*w^3 + 
        15*s^3*w^4 + 4*s^2*w^5 - 7*s*w^6 + 2*w^7 - 6*s^6*x + 34*s^5*w*x - 
        56*s^4*w^2*x + 36*s^3*w^3*x - 22*s^2*w^4*x + 26*s*w^5*x - 12*w^6*x + 
        15*s^5*x^2 - 54*s^4*w*x^2 + 26*s^3*w^2*x^2 + 16*s^2*w^3*x^2 - 
        33*s*w^4*x^2 + 30*w^5*x^2 - 20*s^4*x^3 + 36*s^3*w*x^3 + 
        12*s^2*w^2*x^3 + 12*s*w^3*x^3 - 40*w^4*x^3 + 15*s^3*x^4 - 
        4*s^2*w*x^4 + 7*s*w^2*x^4 + 30*w^3*x^4 - 6*s^2*x^5 - 6*s*w*x^5 - 
        12*w^2*x^5 + s*x^6 + 2*w*x^6 - 8*s^6*y + 10*s^5*w*y - 2*s^4*w^2*y + 
        36*s^3*w^3*y - 76*s^2*w^4*y + 50*s*w^5*y - 10*w^6*y + 34*s^5*x*y - 
        16*s^4*w*x*y - 100*s^3*w^2*x*y + 24*s^2*w^3*x*y + 18*s*w^4*x*y + 
        40*w^5*x*y - 54*s^4*x^2*y + 156*s^3*w*x^2*y + 240*s^2*w^2*x^2*y - 
        28*s*w^3*x^2*y - 58*w^4*x^2*y + 36*s^3*x^3*y - 312*s^2*w*x^3*y - 
        204*s*w^2*x^3*y + 32*w^3*x^3*y - 4*s^2*x^4*y + 170*s*w*x^4*y + 
        2*w^2*x^4*y - 6*s*x^5*y - 8*w*x^5*y + 2*x^6*y + 23*s^5*y^2 - 
        2*s^4*w*y^2 + 26*s^3*w^2*y^2 + 72*s^2*w^3*y^2 - 137*s*w^4*y^2 + 
        18*w^5*y^2 - 56*s^4*x*y^2 - 100*s^3*w*x*y^2 - 260*s^2*w^2*x*y^2 - 
        44*s*w^3*x*y^2 - 52*w^4*x*y^2 + 26*s^3*x^2*y^2 + 240*s^2*w*x^2*y^2 + 
        250*s*w^2*x^2*y^2 + 28*w^3*x^2*y^2 + 12*s^2*x^3*y^2 - 
        204*s*w*x^3*y^2 + 16*w^2*x^3*y^2 + 7*s*x^4*y^2 + 2*w*x^4*y^2 - 
        12*x^5*y^2 - 30*s^4*y^3 + 36*s^3*w*y^3 + 72*s^2*w^2*y^3 + 
        188*s*w^3*y^3 - 10*w^4*y^3 + 36*s^3*x*y^3 + 24*s^2*w*x*y^3 - 
        44*s*w^2*x*y^3 + 48*w^3*x*y^3 + 16*s^2*x^2*y^3 - 28*s*w*x^2*y^3 + 
        28*w^2*x^2*y^3 + 12*s*x^3*y^3 + 32*w*x^3*y^3 + 30*x^4*y^3 + 
        15*s^3*y^4 - 76*s^2*w*y^4 - 137*s*w^2*y^4 - 10*w^3*y^4 - 
        22*s^2*x*y^4 + 18*s*w*x*y^4 - 52*w^2*x*y^4 - 33*s*x^2*y^4 - 
        58*w*x^2*y^4 - 40*x^3*y^4 + 4*s^2*y^5 + 50*s*w*y^5 + 18*w^2*y^5 + 
        26*s*x*y^5 + 40*w*x*y^5 + 30*x^2*y^5 - 7*s*y^6 - 10*w*y^6 - 
        12*x*y^6 + 2*y^7 - 6*s^6*z + 34*s^5*w*z - 56*s^4*w^2*z + 
        36*s^3*w^3*z - 22*s^2*w^4*z + 26*s*w^5*z - 12*w^6*z + 18*s^5*x*z - 
        116*s^4*w*x*z + 236*s^3*w^2*x*z - 32*s^2*w^3*x*z - 142*s*w^4*x*z + 
        36*w^5*x*z - 12*s^4*x^2*z + 124*s^3*w*x^2*z - 300*s^2*w^2*x^2*z + 
        212*s*w^3*x^2*z - 24*w^4*x^2*z - 12*s^3*x^3*z - 48*s^2*w*x^3*z - 
        108*s*w^2*x^3*z - 24*w^3*x^3*z + 18*s^2*x^4*z + 18*s*w*x^4*z + 
        36*w^2*x^4*z - 6*s*x^5*z - 12*w*x^5*z + 34*s^5*y*z - 16*s^4*w*y*z - 
        100*s^3*w^2*y*z + 24*s^2*w^3*y*z + 18*s*w^4*y*z + 40*w^5*y*z - 
        116*s^4*x*y*z - 376*s^3*w*x*y*z + 544*s^2*w^2*x*y*z - 
        392*s*w^3*x*y*z - 172*w^4*x*y*z + 124*s^3*x^2*y*z + 
        120*s^2*w*x^2*y*z - 20*s*w^2*x^2*y*z + 224*w^3*x^2*y*z - 
        48*s^2*x^3*y*z + 120*s*w*x^3*y*z - 104*w^2*x^3*y*z + 18*s*x^4*y*z + 
        24*w*x^4*y*z - 12*x^5*y*z - 56*s^4*y^2*z - 100*s^3*w*y^2*z - 
        260*s^2*w^2*y^2*z - 44*s*w^3*y^2*z - 52*w^4*y^2*z + 236*s^3*x*y^2*z + 
        544*s^2*w*x*y^2*z + 812*s*w^2*x*y^2*z + 136*w^3*x*y^2*z - 
        300*s^2*x^2*y^2*z - 20*s*w*x^2*y^2*z - 400*w^2*x^2*y^2*z - 
        108*s*x^3*y^2*z - 104*w*x^3*y^2*z + 36*x^4*y^2*z + 36*s^3*y^3*z + 
        24*s^2*w*y^3*z - 44*s*w^2*y^3*z + 48*w^3*y^3*z - 32*s^2*x*y^3*z - 
        392*s*w*x*y^3*z + 136*w^2*x*y^3*z + 212*s*x^2*y^3*z + 
        224*w*x^2*y^3*z - 24*x^3*y^3*z - 22*s^2*y^4*z + 18*s*w*y^4*z - 
        52*w^2*y^4*z - 142*s*x*y^4*z - 172*w*x*y^4*z - 24*x^2*y^4*z + 
        26*s*y^5*z + 40*w*y^5*z + 36*x*y^5*z - 12*y^6*z + 15*s^5*z^2 - 
        54*s^4*w*z^2 + 26*s^3*w^2*z^2 + 16*s^2*w^3*z^2 - 33*s*w^4*z^2 + 
        30*w^5*z^2 - 12*s^4*x*z^2 + 124*s^3*w*x*z^2 - 300*s^2*w^2*x*z^2 + 
        212*s*w^3*x*z^2 - 24*w^4*x*z^2 - 6*s^3*x^2*z^2 + 104*s^2*w*x^2*z^2 + 
        202*s*w^2*x^2*z^2 - 12*w^3*x^2*z^2 - 12*s^2*x^3*z^2 - 
        12*s*w*x^3*z^2 - 24*w^2*x^3*z^2 + 15*s*x^4*z^2 + 30*w*x^4*z^2 - 
        54*s^4*y*z^2 + 156*s^3*w*y*z^2 + 240*s^2*w^2*y*z^2 - 28*s*w^3*y*z^2 - 
        58*w^4*y*z^2 + 124*s^3*x*y*z^2 + 120*s^2*w*x*y*z^2 - 
        20*s*w^2*x*y*z^2 + 224*w^3*x*y*z^2 + 104*s^2*x^2*y*z^2 - 
        580*s*w*x^2*y*z^2 + 204*w^2*x^2*y*z^2 - 12*s*x^3*y*z^2 - 
        16*w*x^3*y*z^2 + 30*x^4*y*z^2 + 26*s^3*y^2*z^2 + 240*s^2*w*y^2*z^2 + 
        250*s*w^2*y^2*z^2 + 28*w^3*y^2*z^2 - 300*s^2*x*y^2*z^2 - 
        20*s*w*x*y^2*z^2 - 400*w^2*x*y^2*z^2 + 202*s*x^2*y^2*z^2 + 
        204*w*x^2*y^2*z^2 - 24*x^3*y^2*z^2 + 16*s^2*y^3*z^2 - 
        28*s*w*y^3*z^2 + 28*w^2*y^3*z^2 + 212*s*x*y^3*z^2 + 224*w*x*y^3*z^2 - 
        12*x^2*y^3*z^2 - 33*s*y^4*z^2 - 58*w*y^4*z^2 - 24*x*y^4*z^2 + 
        30*y^5*z^2 - 20*s^4*z^3 + 36*s^3*w*z^3 + 12*s^2*w^2*z^3 + 
        12*s*w^3*z^3 - 40*w^4*z^3 - 12*s^3*x*z^3 - 48*s^2*w*x*z^3 - 
        108*s*w^2*x*z^3 - 24*w^3*x*z^3 - 12*s^2*x^2*z^3 - 12*s*w*x^2*z^3 - 
        24*w^2*x^2*z^3 - 20*s*x^3*z^3 - 40*w*x^3*z^3 + 36*s^3*y*z^3 - 
        312*s^2*w*y*z^3 - 204*s*w^2*y*z^3 + 32*w^3*y*z^3 - 48*s^2*x*y*z^3 + 
        120*s*w*x*y*z^3 - 104*w^2*x*y*z^3 - 12*s*x^2*y*z^3 - 16*w*x^2*y*z^3 - 
        40*x^3*y*z^3 + 12*s^2*y^2*z^3 - 204*s*w*y^2*z^3 + 16*w^2*y^2*z^3 - 
        108*s*x*y^2*z^3 - 104*w*x*y^2*z^3 - 24*x^2*y^2*z^3 + 12*s*y^3*z^3 + 
        32*w*y^3*z^3 - 24*x*y^3*z^3 - 40*y^4*z^3 + 15*s^3*z^4 - 4*s^2*w*z^4 + 
        7*s*w^2*z^4 + 30*w^3*z^4 + 18*s^2*x*z^4 + 18*s*w*x*z^4 + 
        36*w^2*x*z^4 + 15*s*x^2*z^4 + 30*w*x^2*z^4 - 4*s^2*y*z^4 + 
        170*s*w*y*z^4 + 2*w^2*y*z^4 + 18*s*x*y*z^4 + 24*w*x*y*z^4 + 
        30*x^2*y*z^4 + 7*s*y^2*z^4 + 2*w*y^2*z^4 + 36*x*y^2*z^4 + 
        30*y^3*z^4 - 6*s^2*z^5 - 6*s*w*z^5 - 12*w^2*z^5 - 6*s*x*z^5 - 
        12*w*x*z^5 - 6*s*y*z^5 - 8*w*y*z^5 - 12*x*y*z^5 - 12*y^2*z^5 + 
        s*z^6 + 2*w*z^6 + 2*y*z^6)*A[x]*A[z])/OMEGA[s, w, x, y, z] + 
     (2*(3*s^6 - 14*s^5*w + 25*s^4*w^2 - 20*s^3*w^3 + 5*s^2*w^4 + 2*s*w^5 - 
        w^6 - 14*s^5*x + 30*s^4*w*x - 12*s^3*w^2*x - 4*s^2*w^3*x - 
        6*s*w^4*x + 6*w^5*x + 25*s^4*x^2 - 12*s^3*w*x^2 - 2*s^2*w^2*x^2 + 
        4*s*w^3*x^2 - 15*w^4*x^2 - 20*s^3*x^3 - 4*s^2*w*x^3 + 4*s*w^2*x^3 + 
        20*w^3*x^3 + 5*s^2*x^4 - 6*s*w*x^4 - 15*w^2*x^4 + 2*s*x^5 + 6*w*x^5 - 
        x^6 + 6*s^5*y + 10*s^4*w*y - 68*s^3*w^2*y + 84*s^2*w^3*y - 
        34*s*w^4*y + 2*w^5*y + 10*s^4*x*y + 72*s^3*w*x*y - 52*s^2*w^2*x*y - 
        24*s*w^3*x*y - 6*w^4*x*y - 68*s^3*x^2*y - 52*s^2*w*x^2*y + 
        116*s*w^2*x^2*y + 4*w^3*x^2*y + 84*s^2*x^3*y - 24*s*w*x^3*y + 
        4*w^2*x^3*y - 34*s*x^4*y - 6*w*x^4*y + 2*x^5*y - 51*s^4*y^2 + 
        4*s^3*w*y^2 - 42*s^2*w^2*y^2 + 84*s*w^3*y^2 + 5*w^4*y^2 + 
        4*s^3*x*y^2 + 52*s^2*w*x*y^2 - 52*s*w^2*x*y^2 - 4*w^3*x*y^2 - 
        42*s^2*x^2*y^2 - 52*s*w*x^2*y^2 - 2*w^2*x^2*y^2 + 84*s*x^3*y^2 - 
        4*w*x^3*y^2 + 5*x^4*y^2 + 84*s^3*y^3 + 4*s^2*w*y^3 - 68*s*w^2*y^3 - 
        20*w^3*y^3 + 4*s^2*x*y^3 + 72*s*w*x*y^3 - 12*w^2*x*y^3 - 
        68*s*x^2*y^3 - 12*w*x^2*y^3 - 20*x^3*y^3 - 51*s^2*y^4 + 10*s*w*y^4 + 
        25*w^2*y^4 + 10*s*x*y^4 + 30*w*x*y^4 + 25*x^2*y^4 + 6*s*y^5 - 
        14*w*y^5 - 14*x*y^5 + 3*y^6 - 14*s^5*z + 30*s^4*w*z - 12*s^3*w^2*z - 
        4*s^2*w^3*z - 6*s*w^4*z + 6*w^5*z + 30*s^4*x*z - 168*s^3*w*x*z + 
        100*s^2*w^2*x*z + 56*s*w^3*x*z - 18*w^4*x*z - 12*s^3*x^2*z + 
        100*s^2*w*x^2*z - 100*s*w^2*x^2*z + 12*w^3*x^2*z - 4*s^2*x^3*z + 
        56*s*w*x^3*z + 12*w^2*x^3*z - 6*s*x^4*z - 18*w*x^4*z + 6*x^5*z + 
        10*s^4*y*z + 72*s^3*w*y*z - 52*s^2*w^2*y*z - 24*s*w^3*y*z - 
        6*w^4*y*z + 72*s^3*x*y*z - 216*s^2*w*x*y*z + 88*s*w^2*x*y*z + 
        56*w^3*x*y*z - 52*s^2*x^2*y*z + 88*s*w*x^2*y*z - 100*w^2*x^2*y*z - 
        24*s*x^3*y*z + 56*w*x^3*y*z - 6*x^4*y*z + 4*s^3*y^2*z + 
        52*s^2*w*y^2*z - 52*s*w^2*y^2*z - 4*w^3*y^2*z + 52*s^2*x*y^2*z - 
        216*s*w*x*y^2*z + 100*w^2*x*y^2*z - 52*s*x^2*y^2*z + 
        100*w*x^2*y^2*z - 4*x^3*y^2*z + 4*s^2*y^3*z + 72*s*w*y^3*z - 
        12*w^2*y^3*z + 72*s*x*y^3*z - 168*w*x*y^3*z - 12*x^2*y^3*z + 
        10*s*y^4*z + 30*w*y^4*z + 30*x*y^4*z - 14*y^5*z + 25*s^4*z^2 - 
        12*s^3*w*z^2 - 2*s^2*w^2*z^2 + 4*s*w^3*z^2 - 15*w^4*z^2 - 
        12*s^3*x*z^2 + 100*s^2*w*x*z^2 - 100*s*w^2*x*z^2 + 12*w^3*x*z^2 - 
        2*s^2*x^2*z^2 - 100*s*w*x^2*z^2 + 6*w^2*x^2*z^2 + 4*s*x^3*z^2 + 
        12*w*x^3*z^2 - 15*x^4*z^2 - 68*s^3*y*z^2 - 52*s^2*w*y*z^2 + 
        116*s*w^2*y*z^2 + 4*w^3*y*z^2 - 52*s^2*x*y*z^2 + 88*s*w*x*y*z^2 - 
        100*w^2*x*y*z^2 + 116*s*x^2*y*z^2 - 100*w*x^2*y*z^2 + 4*x^3*y*z^2 - 
        42*s^2*y^2*z^2 - 52*s*w*y^2*z^2 - 2*w^2*y^2*z^2 - 52*s*x*y^2*z^2 + 
        100*w*x*y^2*z^2 - 2*x^2*y^2*z^2 - 68*s*y^3*z^2 - 12*w*y^3*z^2 - 
        12*x*y^3*z^2 + 25*y^4*z^2 - 20*s^3*z^3 - 4*s^2*w*z^3 + 4*s*w^2*z^3 + 
        20*w^3*z^3 - 4*s^2*x*z^3 + 56*s*w*x*z^3 + 12*w^2*x*z^3 + 
        4*s*x^2*z^3 + 12*w*x^2*z^3 + 20*x^3*z^3 + 84*s^2*y*z^3 - 
        24*s*w*y*z^3 + 4*w^2*y*z^3 - 24*s*x*y*z^3 + 56*w*x*y*z^3 + 
        4*x^2*y*z^3 + 84*s*y^2*z^3 - 4*w*y^2*z^3 - 4*x*y^2*z^3 - 20*y^3*z^3 + 
        5*s^2*z^4 - 6*s*w*z^4 - 15*w^2*z^4 - 6*s*x*z^4 - 18*w*x*z^4 - 
        15*x^2*z^4 - 34*s*y*z^4 - 6*w*y*z^4 - 6*x*y*z^4 + 5*y^2*z^4 + 
        2*s*z^5 + 6*w*z^5 + 6*x*z^5 + 2*y*z^5 - z^6)*A[w]*A[x]*A[z])/
      OMEGA[s, w, x, y, z] + (2*(s^7 - 8*s^6*w + 23*s^5*w^2 - 30*s^4*w^3 + 
        15*s^3*w^4 + 4*s^2*w^5 - 7*s*w^6 + 2*w^7 - 8*s^6*x + 10*s^5*w*x - 
        2*s^4*w^2*x + 36*s^3*w^3*x - 76*s^2*w^4*x + 50*s*w^5*x - 10*w^6*x + 
        23*s^5*x^2 - 2*s^4*w*x^2 + 26*s^3*w^2*x^2 + 72*s^2*w^3*x^2 - 
        137*s*w^4*x^2 + 18*w^5*x^2 - 30*s^4*x^3 + 36*s^3*w*x^3 + 
        72*s^2*w^2*x^3 + 188*s*w^3*x^3 - 10*w^4*x^3 + 15*s^3*x^4 - 
        76*s^2*w*x^4 - 137*s*w^2*x^4 - 10*w^3*x^4 + 4*s^2*x^5 + 50*s*w*x^5 + 
        18*w^2*x^5 - 7*s*x^6 - 10*w*x^6 + 2*x^7 - 6*s^6*y + 34*s^5*w*y - 
        56*s^4*w^2*y + 36*s^3*w^3*y - 22*s^2*w^4*y + 26*s*w^5*y - 12*w^6*y + 
        34*s^5*x*y - 16*s^4*w*x*y - 100*s^3*w^2*x*y + 24*s^2*w^3*x*y + 
        18*s*w^4*x*y + 40*w^5*x*y - 56*s^4*x^2*y - 100*s^3*w*x^2*y - 
        260*s^2*w^2*x^2*y - 44*s*w^3*x^2*y - 52*w^4*x^2*y + 36*s^3*x^3*y + 
        24*s^2*w*x^3*y - 44*s*w^2*x^3*y + 48*w^3*x^3*y - 22*s^2*x^4*y + 
        18*s*w*x^4*y - 52*w^2*x^4*y + 26*s*x^5*y + 40*w*x^5*y - 12*x^6*y + 
        15*s^5*y^2 - 54*s^4*w*y^2 + 26*s^3*w^2*y^2 + 16*s^2*w^3*y^2 - 
        33*s*w^4*y^2 + 30*w^5*y^2 - 54*s^4*x*y^2 + 156*s^3*w*x*y^2 + 
        240*s^2*w^2*x*y^2 - 28*s*w^3*x*y^2 - 58*w^4*x*y^2 + 26*s^3*x^2*y^2 + 
        240*s^2*w*x^2*y^2 + 250*s*w^2*x^2*y^2 + 28*w^3*x^2*y^2 + 
        16*s^2*x^3*y^2 - 28*s*w*x^3*y^2 + 28*w^2*x^3*y^2 - 33*s*x^4*y^2 - 
        58*w*x^4*y^2 + 30*x^5*y^2 - 20*s^4*y^3 + 36*s^3*w*y^3 + 
        12*s^2*w^2*y^3 + 12*s*w^3*y^3 - 40*w^4*y^3 + 36*s^3*x*y^3 - 
        312*s^2*w*x*y^3 - 204*s*w^2*x*y^3 + 32*w^3*x*y^3 + 12*s^2*x^2*y^3 - 
        204*s*w*x^2*y^3 + 16*w^2*x^2*y^3 + 12*s*x^3*y^3 + 32*w*x^3*y^3 - 
        40*x^4*y^3 + 15*s^3*y^4 - 4*s^2*w*y^4 + 7*s*w^2*y^4 + 30*w^3*y^4 - 
        4*s^2*x*y^4 + 170*s*w*x*y^4 + 2*w^2*x*y^4 + 7*s*x^2*y^4 + 
        2*w*x^2*y^4 + 30*x^3*y^4 - 6*s^2*y^5 - 6*s*w*y^5 - 12*w^2*y^5 - 
        6*s*x*y^5 - 8*w*x*y^5 - 12*x^2*y^5 + s*y^6 + 2*w*y^6 + 2*x*y^6 - 
        6*s^6*z + 34*s^5*w*z - 56*s^4*w^2*z + 36*s^3*w^3*z - 22*s^2*w^4*z + 
        26*s*w^5*z - 12*w^6*z + 34*s^5*x*z - 16*s^4*w*x*z - 100*s^3*w^2*x*z + 
        24*s^2*w^3*x*z + 18*s*w^4*x*z + 40*w^5*x*z - 56*s^4*x^2*z - 
        100*s^3*w*x^2*z - 260*s^2*w^2*x^2*z - 44*s*w^3*x^2*z - 52*w^4*x^2*z + 
        36*s^3*x^3*z + 24*s^2*w*x^3*z - 44*s*w^2*x^3*z + 48*w^3*x^3*z - 
        22*s^2*x^4*z + 18*s*w*x^4*z - 52*w^2*x^4*z + 26*s*x^5*z + 
        40*w*x^5*z - 12*x^6*z + 18*s^5*y*z - 116*s^4*w*y*z + 
        236*s^3*w^2*y*z - 32*s^2*w^3*y*z - 142*s*w^4*y*z + 36*w^5*y*z - 
        116*s^4*x*y*z - 376*s^3*w*x*y*z + 544*s^2*w^2*x*y*z - 
        392*s*w^3*x*y*z - 172*w^4*x*y*z + 236*s^3*x^2*y*z + 
        544*s^2*w*x^2*y*z + 812*s*w^2*x^2*y*z + 136*w^3*x^2*y*z - 
        32*s^2*x^3*y*z - 392*s*w*x^3*y*z + 136*w^2*x^3*y*z - 142*s*x^4*y*z - 
        172*w*x^4*y*z + 36*x^5*y*z - 12*s^4*y^2*z + 124*s^3*w*y^2*z - 
        300*s^2*w^2*y^2*z + 212*s*w^3*y^2*z - 24*w^4*y^2*z + 
        124*s^3*x*y^2*z + 120*s^2*w*x*y^2*z - 20*s*w^2*x*y^2*z + 
        224*w^3*x*y^2*z - 300*s^2*x^2*y^2*z - 20*s*w*x^2*y^2*z - 
        400*w^2*x^2*y^2*z + 212*s*x^3*y^2*z + 224*w*x^3*y^2*z - 
        24*x^4*y^2*z - 12*s^3*y^3*z - 48*s^2*w*y^3*z - 108*s*w^2*y^3*z - 
        24*w^3*y^3*z - 48*s^2*x*y^3*z + 120*s*w*x*y^3*z - 104*w^2*x*y^3*z - 
        108*s*x^2*y^3*z - 104*w*x^2*y^3*z - 24*x^3*y^3*z + 18*s^2*y^4*z + 
        18*s*w*y^4*z + 36*w^2*y^4*z + 18*s*x*y^4*z + 24*w*x*y^4*z + 
        36*x^2*y^4*z - 6*s*y^5*z - 12*w*y^5*z - 12*x*y^5*z + 15*s^5*z^2 - 
        54*s^4*w*z^2 + 26*s^3*w^2*z^2 + 16*s^2*w^3*z^2 - 33*s*w^4*z^2 + 
        30*w^5*z^2 - 54*s^4*x*z^2 + 156*s^3*w*x*z^2 + 240*s^2*w^2*x*z^2 - 
        28*s*w^3*x*z^2 - 58*w^4*x*z^2 + 26*s^3*x^2*z^2 + 240*s^2*w*x^2*z^2 + 
        250*s*w^2*x^2*z^2 + 28*w^3*x^2*z^2 + 16*s^2*x^3*z^2 - 
        28*s*w*x^3*z^2 + 28*w^2*x^3*z^2 - 33*s*x^4*z^2 - 58*w*x^4*z^2 + 
        30*x^5*z^2 - 12*s^4*y*z^2 + 124*s^3*w*y*z^2 - 300*s^2*w^2*y*z^2 + 
        212*s*w^3*y*z^2 - 24*w^4*y*z^2 + 124*s^3*x*y*z^2 + 
        120*s^2*w*x*y*z^2 - 20*s*w^2*x*y*z^2 + 224*w^3*x*y*z^2 - 
        300*s^2*x^2*y*z^2 - 20*s*w*x^2*y*z^2 - 400*w^2*x^2*y*z^2 + 
        212*s*x^3*y*z^2 + 224*w*x^3*y*z^2 - 24*x^4*y*z^2 - 6*s^3*y^2*z^2 + 
        104*s^2*w*y^2*z^2 + 202*s*w^2*y^2*z^2 - 12*w^3*y^2*z^2 + 
        104*s^2*x*y^2*z^2 - 580*s*w*x*y^2*z^2 + 204*w^2*x*y^2*z^2 + 
        202*s*x^2*y^2*z^2 + 204*w*x^2*y^2*z^2 - 12*x^3*y^2*z^2 - 
        12*s^2*y^3*z^2 - 12*s*w*y^3*z^2 - 24*w^2*y^3*z^2 - 12*s*x*y^3*z^2 - 
        16*w*x*y^3*z^2 - 24*x^2*y^3*z^2 + 15*s*y^4*z^2 + 30*w*y^4*z^2 + 
        30*x*y^4*z^2 - 20*s^4*z^3 + 36*s^3*w*z^3 + 12*s^2*w^2*z^3 + 
        12*s*w^3*z^3 - 40*w^4*z^3 + 36*s^3*x*z^3 - 312*s^2*w*x*z^3 - 
        204*s*w^2*x*z^3 + 32*w^3*x*z^3 + 12*s^2*x^2*z^3 - 204*s*w*x^2*z^3 + 
        16*w^2*x^2*z^3 + 12*s*x^3*z^3 + 32*w*x^3*z^3 - 40*x^4*z^3 - 
        12*s^3*y*z^3 - 48*s^2*w*y*z^3 - 108*s*w^2*y*z^3 - 24*w^3*y*z^3 - 
        48*s^2*x*y*z^3 + 120*s*w*x*y*z^3 - 104*w^2*x*y*z^3 - 
        108*s*x^2*y*z^3 - 104*w*x^2*y*z^3 - 24*x^3*y*z^3 - 12*s^2*y^2*z^3 - 
        12*s*w*y^2*z^3 - 24*w^2*y^2*z^3 - 12*s*x*y^2*z^3 - 16*w*x*y^2*z^3 - 
        24*x^2*y^2*z^3 - 20*s*y^3*z^3 - 40*w*y^3*z^3 - 40*x*y^3*z^3 + 
        15*s^3*z^4 - 4*s^2*w*z^4 + 7*s*w^2*z^4 + 30*w^3*z^4 - 4*s^2*x*z^4 + 
        170*s*w*x*z^4 + 2*w^2*x*z^4 + 7*s*x^2*z^4 + 2*w*x^2*z^4 + 
        30*x^3*z^4 + 18*s^2*y*z^4 + 18*s*w*y*z^4 + 36*w^2*y*z^4 + 
        18*s*x*y*z^4 + 24*w*x*y*z^4 + 36*x^2*y*z^4 + 15*s*y^2*z^4 + 
        30*w*y^2*z^4 + 30*x*y^2*z^4 - 6*s^2*z^5 - 6*s*w*z^5 - 12*w^2*z^5 - 
        6*s*x*z^5 - 8*w*x*z^5 - 12*x^2*z^5 - 6*s*y*z^5 - 12*w*y*z^5 - 
        12*x*y*z^5 + s*z^6 + 2*w*z^6 + 2*x*z^6)*A[y]*A[z])/
      OMEGA[s, w, x, y, z] + (2*(3*s^6 - 14*s^5*w + 25*s^4*w^2 - 20*s^3*w^3 + 
        5*s^2*w^4 + 2*s*w^5 - w^6 + 6*s^5*x + 10*s^4*w*x - 68*s^3*w^2*x + 
        84*s^2*w^3*x - 34*s*w^4*x + 2*w^5*x - 51*s^4*x^2 + 4*s^3*w*x^2 - 
        42*s^2*w^2*x^2 + 84*s*w^3*x^2 + 5*w^4*x^2 + 84*s^3*x^3 + 
        4*s^2*w*x^3 - 68*s*w^2*x^3 - 20*w^3*x^3 - 51*s^2*x^4 + 10*s*w*x^4 + 
        25*w^2*x^4 + 6*s*x^5 - 14*w*x^5 + 3*x^6 - 14*s^5*y + 30*s^4*w*y - 
        12*s^3*w^2*y - 4*s^2*w^3*y - 6*s*w^4*y + 6*w^5*y + 10*s^4*x*y + 
        72*s^3*w*x*y - 52*s^2*w^2*x*y - 24*s*w^3*x*y - 6*w^4*x*y + 
        4*s^3*x^2*y + 52*s^2*w*x^2*y - 52*s*w^2*x^2*y - 4*w^3*x^2*y + 
        4*s^2*x^3*y + 72*s*w*x^3*y - 12*w^2*x^3*y + 10*s*x^4*y + 30*w*x^4*y - 
        14*x^5*y + 25*s^4*y^2 - 12*s^3*w*y^2 - 2*s^2*w^2*y^2 + 4*s*w^3*y^2 - 
        15*w^4*y^2 - 68*s^3*x*y^2 - 52*s^2*w*x*y^2 + 116*s*w^2*x*y^2 + 
        4*w^3*x*y^2 - 42*s^2*x^2*y^2 - 52*s*w*x^2*y^2 - 2*w^2*x^2*y^2 - 
        68*s*x^3*y^2 - 12*w*x^3*y^2 + 25*x^4*y^2 - 20*s^3*y^3 - 4*s^2*w*y^3 + 
        4*s*w^2*y^3 + 20*w^3*y^3 + 84*s^2*x*y^3 - 24*s*w*x*y^3 + 
        4*w^2*x*y^3 + 84*s*x^2*y^3 - 4*w*x^2*y^3 - 20*x^3*y^3 + 5*s^2*y^4 - 
        6*s*w*y^4 - 15*w^2*y^4 - 34*s*x*y^4 - 6*w*x*y^4 + 5*x^2*y^4 + 
        2*s*y^5 + 6*w*y^5 + 2*x*y^5 - y^6 - 14*s^5*z + 30*s^4*w*z - 
        12*s^3*w^2*z - 4*s^2*w^3*z - 6*s*w^4*z + 6*w^5*z + 10*s^4*x*z + 
        72*s^3*w*x*z - 52*s^2*w^2*x*z - 24*s*w^3*x*z - 6*w^4*x*z + 
        4*s^3*x^2*z + 52*s^2*w*x^2*z - 52*s*w^2*x^2*z - 4*w^3*x^2*z + 
        4*s^2*x^3*z + 72*s*w*x^3*z - 12*w^2*x^3*z + 10*s*x^4*z + 30*w*x^4*z - 
        14*x^5*z + 30*s^4*y*z - 168*s^3*w*y*z + 100*s^2*w^2*y*z + 
        56*s*w^3*y*z - 18*w^4*y*z + 72*s^3*x*y*z - 216*s^2*w*x*y*z + 
        88*s*w^2*x*y*z + 56*w^3*x*y*z + 52*s^2*x^2*y*z - 216*s*w*x^2*y*z + 
        100*w^2*x^2*y*z + 72*s*x^3*y*z - 168*w*x^3*y*z + 30*x^4*y*z - 
        12*s^3*y^2*z + 100*s^2*w*y^2*z - 100*s*w^2*y^2*z + 12*w^3*y^2*z - 
        52*s^2*x*y^2*z + 88*s*w*x*y^2*z - 100*w^2*x*y^2*z - 52*s*x^2*y^2*z + 
        100*w*x^2*y^2*z - 12*x^3*y^2*z - 4*s^2*y^3*z + 56*s*w*y^3*z + 
        12*w^2*y^3*z - 24*s*x*y^3*z + 56*w*x*y^3*z - 4*x^2*y^3*z - 
        6*s*y^4*z - 18*w*y^4*z - 6*x*y^4*z + 6*y^5*z + 25*s^4*z^2 - 
        12*s^3*w*z^2 - 2*s^2*w^2*z^2 + 4*s*w^3*z^2 - 15*w^4*z^2 - 
        68*s^3*x*z^2 - 52*s^2*w*x*z^2 + 116*s*w^2*x*z^2 + 4*w^3*x*z^2 - 
        42*s^2*x^2*z^2 - 52*s*w*x^2*z^2 - 2*w^2*x^2*z^2 - 68*s*x^3*z^2 - 
        12*w*x^3*z^2 + 25*x^4*z^2 - 12*s^3*y*z^2 + 100*s^2*w*y*z^2 - 
        100*s*w^2*y*z^2 + 12*w^3*y*z^2 - 52*s^2*x*y*z^2 + 88*s*w*x*y*z^2 - 
        100*w^2*x*y*z^2 - 52*s*x^2*y*z^2 + 100*w*x^2*y*z^2 - 12*x^3*y*z^2 - 
        2*s^2*y^2*z^2 - 100*s*w*y^2*z^2 + 6*w^2*y^2*z^2 + 116*s*x*y^2*z^2 - 
        100*w*x*y^2*z^2 - 2*x^2*y^2*z^2 + 4*s*y^3*z^2 + 12*w*y^3*z^2 + 
        4*x*y^3*z^2 - 15*y^4*z^2 - 20*s^3*z^3 - 4*s^2*w*z^3 + 4*s*w^2*z^3 + 
        20*w^3*z^3 + 84*s^2*x*z^3 - 24*s*w*x*z^3 + 4*w^2*x*z^3 + 
        84*s*x^2*z^3 - 4*w*x^2*z^3 - 20*x^3*z^3 - 4*s^2*y*z^3 + 
        56*s*w*y*z^3 + 12*w^2*y*z^3 - 24*s*x*y*z^3 + 56*w*x*y*z^3 - 
        4*x^2*y*z^3 + 4*s*y^2*z^3 + 12*w*y^2*z^3 + 4*x*y^2*z^3 + 20*y^3*z^3 + 
        5*s^2*z^4 - 6*s*w*z^4 - 15*w^2*z^4 - 34*s*x*z^4 - 6*w*x*z^4 + 
        5*x^2*z^4 - 6*s*y*z^4 - 18*w*y*z^4 - 6*x*y*z^4 - 15*y^2*z^4 + 
        2*s*z^5 + 6*w*z^5 + 2*x*z^5 + 6*y*z^5 - z^6)*A[w]*A[y]*A[z])/
      OMEGA[s, w, x, y, z] + (2*(3*s^6 + 6*s^5*w - 51*s^4*w^2 + 84*s^3*w^3 - 
        51*s^2*w^4 + 6*s*w^5 + 3*w^6 - 14*s^5*x + 10*s^4*w*x + 4*s^3*w^2*x + 
        4*s^2*w^3*x + 10*s*w^4*x - 14*w^5*x + 25*s^4*x^2 - 68*s^3*w*x^2 - 
        42*s^2*w^2*x^2 - 68*s*w^3*x^2 + 25*w^4*x^2 - 20*s^3*x^3 + 
        84*s^2*w*x^3 + 84*s*w^2*x^3 - 20*w^3*x^3 + 5*s^2*x^4 - 34*s*w*x^4 + 
        5*w^2*x^4 + 2*s*x^5 + 2*w*x^5 - x^6 - 14*s^5*y + 10*s^4*w*y + 
        4*s^3*w^2*y + 4*s^2*w^3*y + 10*s*w^4*y - 14*w^5*y + 30*s^4*x*y + 
        72*s^3*w*x*y + 52*s^2*w^2*x*y + 72*s*w^3*x*y + 30*w^4*x*y - 
        12*s^3*x^2*y - 52*s^2*w*x^2*y - 52*s*w^2*x^2*y - 12*w^3*x^2*y - 
        4*s^2*x^3*y - 24*s*w*x^3*y - 4*w^2*x^3*y - 6*s*x^4*y - 6*w*x^4*y + 
        6*x^5*y + 25*s^4*y^2 - 68*s^3*w*y^2 - 42*s^2*w^2*y^2 - 68*s*w^3*y^2 + 
        25*w^4*y^2 - 12*s^3*x*y^2 - 52*s^2*w*x*y^2 - 52*s*w^2*x*y^2 - 
        12*w^3*x*y^2 - 2*s^2*x^2*y^2 + 116*s*w*x^2*y^2 - 2*w^2*x^2*y^2 + 
        4*s*x^3*y^2 + 4*w*x^3*y^2 - 15*x^4*y^2 - 20*s^3*y^3 + 84*s^2*w*y^3 + 
        84*s*w^2*y^3 - 20*w^3*y^3 - 4*s^2*x*y^3 - 24*s*w*x*y^3 - 
        4*w^2*x*y^3 + 4*s*x^2*y^3 + 4*w*x^2*y^3 + 20*x^3*y^3 + 5*s^2*y^4 - 
        34*s*w*y^4 + 5*w^2*y^4 - 6*s*x*y^4 - 6*w*x*y^4 - 15*x^2*y^4 + 
        2*s*y^5 + 2*w*y^5 + 6*x*y^5 - y^6 - 14*s^5*z + 10*s^4*w*z + 
        4*s^3*w^2*z + 4*s^2*w^3*z + 10*s*w^4*z - 14*w^5*z + 30*s^4*x*z + 
        72*s^3*w*x*z + 52*s^2*w^2*x*z + 72*s*w^3*x*z + 30*w^4*x*z - 
        12*s^3*x^2*z - 52*s^2*w*x^2*z - 52*s*w^2*x^2*z - 12*w^3*x^2*z - 
        4*s^2*x^3*z - 24*s*w*x^3*z - 4*w^2*x^3*z - 6*s*x^4*z - 6*w*x^4*z + 
        6*x^5*z + 30*s^4*y*z + 72*s^3*w*y*z + 52*s^2*w^2*y*z + 72*s*w^3*y*z + 
        30*w^4*y*z - 168*s^3*x*y*z - 216*s^2*w*x*y*z - 216*s*w^2*x*y*z - 
        168*w^3*x*y*z + 100*s^2*x^2*y*z + 88*s*w*x^2*y*z + 100*w^2*x^2*y*z + 
        56*s*x^3*y*z + 56*w*x^3*y*z - 18*x^4*y*z - 12*s^3*y^2*z - 
        52*s^2*w*y^2*z - 52*s*w^2*y^2*z - 12*w^3*y^2*z + 100*s^2*x*y^2*z + 
        88*s*w*x*y^2*z + 100*w^2*x*y^2*z - 100*s*x^2*y^2*z - 
        100*w*x^2*y^2*z + 12*x^3*y^2*z - 4*s^2*y^3*z - 24*s*w*y^3*z - 
        4*w^2*y^3*z + 56*s*x*y^3*z + 56*w*x*y^3*z + 12*x^2*y^3*z - 
        6*s*y^4*z - 6*w*y^4*z - 18*x*y^4*z + 6*y^5*z + 25*s^4*z^2 - 
        68*s^3*w*z^2 - 42*s^2*w^2*z^2 - 68*s*w^3*z^2 + 25*w^4*z^2 - 
        12*s^3*x*z^2 - 52*s^2*w*x*z^2 - 52*s*w^2*x*z^2 - 12*w^3*x*z^2 - 
        2*s^2*x^2*z^2 + 116*s*w*x^2*z^2 - 2*w^2*x^2*z^2 + 4*s*x^3*z^2 + 
        4*w*x^3*z^2 - 15*x^4*z^2 - 12*s^3*y*z^2 - 52*s^2*w*y*z^2 - 
        52*s*w^2*y*z^2 - 12*w^3*y*z^2 + 100*s^2*x*y*z^2 + 88*s*w*x*y*z^2 + 
        100*w^2*x*y*z^2 - 100*s*x^2*y*z^2 - 100*w*x^2*y*z^2 + 12*x^3*y*z^2 - 
        2*s^2*y^2*z^2 + 116*s*w*y^2*z^2 - 2*w^2*y^2*z^2 - 100*s*x*y^2*z^2 - 
        100*w*x*y^2*z^2 + 6*x^2*y^2*z^2 + 4*s*y^3*z^2 + 4*w*y^3*z^2 + 
        12*x*y^3*z^2 - 15*y^4*z^2 - 20*s^3*z^3 + 84*s^2*w*z^3 + 
        84*s*w^2*z^3 - 20*w^3*z^3 - 4*s^2*x*z^3 - 24*s*w*x*z^3 - 
        4*w^2*x*z^3 + 4*s*x^2*z^3 + 4*w*x^2*z^3 + 20*x^3*z^3 - 4*s^2*y*z^3 - 
        24*s*w*y*z^3 - 4*w^2*y*z^3 + 56*s*x*y*z^3 + 56*w*x*y*z^3 + 
        12*x^2*y*z^3 + 4*s*y^2*z^3 + 4*w*y^2*z^3 + 12*x*y^2*z^3 + 
        20*y^3*z^3 + 5*s^2*z^4 - 34*s*w*z^4 + 5*w^2*z^4 - 6*s*x*z^4 - 
        6*w*x*z^4 - 15*x^2*z^4 - 6*s*y*z^4 - 6*w*y*z^4 - 18*x*y*z^4 - 
        15*y^2*z^4 + 2*s*z^5 + 2*w*z^5 + 6*x*z^5 + 6*y*z^5 - z^6)*A[x]*A[y]*
       A[z])/OMEGA[s, w, x, y, z] + 
     (2*w*(-s^7 + 7*s^6*w - 21*s^5*w^2 + 35*s^4*w^3 - 35*s^3*w^4 + 
        21*s^2*w^5 - 7*s*w^6 + w^7 + 5*s^6*x - 18*s^5*w*x + 15*s^4*w^2*x + 
        20*s^3*w^3*x - 45*s^2*w^4*x + 30*s*w^5*x - 7*w^6*x - 9*s^5*x^2 + 
        9*s^4*w*x^2 + 6*s^3*w^2*x^2 + 18*s^2*w^3*x^2 - 45*s*w^4*x^2 + 
        21*w^5*x^2 + 5*s^4*x^3 + 4*s^3*w*x^3 + 6*s^2*w^2*x^3 + 20*s*w^3*x^3 - 
        35*w^4*x^3 + 5*s^3*x^4 + 9*s^2*w*x^4 + 15*s*w^2*x^4 + 35*w^3*x^4 - 
        9*s^2*x^5 - 18*s*w*x^5 - 21*w^2*x^5 + 5*s*x^6 + 7*w*x^6 - x^7 + 
        5*s^6*y - 18*s^5*w*y + 15*s^4*w^2*y + 20*s^3*w^3*y - 45*s^2*w^4*y + 
        30*s*w^5*y - 7*w^6*y - 22*s^5*x*y + 86*s^4*w*x*y - 156*s^3*w^2*x*y + 
        172*s^2*w^3*x*y - 110*s*w^4*x*y + 30*w^5*x*y + 43*s^4*x^2*y - 
        68*s^3*w*x^2*y - 102*s^2*w^2*x^2*y + 172*s*w^3*x^2*y - 45*w^4*x^2*y - 
        52*s^3*x^3*y - 68*s^2*w*x^3*y - 156*s*w^2*x^3*y + 20*w^3*x^3*y + 
        43*s^2*x^4*y + 86*s*w*x^4*y + 15*w^2*x^4*y - 22*s*x^5*y - 
        18*w*x^5*y + 5*x^6*y - 9*s^5*y^2 + 9*s^4*w*y^2 + 6*s^3*w^2*y^2 + 
        18*s^2*w^3*y^2 - 45*s*w^4*y^2 + 21*w^5*y^2 + 43*s^4*x*y^2 - 
        68*s^3*w*x*y^2 - 102*s^2*w^2*x*y^2 + 172*s*w^3*x*y^2 - 45*w^4*x*y^2 - 
        34*s^3*x^2*y^2 + 502*s^2*w*x^2*y^2 - 102*s*w^2*x^2*y^2 + 
        18*w^3*x^2*y^2 - 34*s^2*x^3*y^2 - 68*s*w*x^3*y^2 + 6*w^2*x^3*y^2 + 
        43*s*x^4*y^2 + 9*w*x^4*y^2 - 9*x^5*y^2 + 5*s^4*y^3 + 4*s^3*w*y^3 + 
        6*s^2*w^2*y^3 + 20*s*w^3*y^3 - 35*w^4*y^3 - 52*s^3*x*y^3 - 
        68*s^2*w*x*y^3 - 156*s*w^2*x*y^3 + 20*w^3*x*y^3 - 34*s^2*x^2*y^3 - 
        68*s*w*x^2*y^3 + 6*w^2*x^2*y^3 - 52*s*x^3*y^3 + 4*w*x^3*y^3 + 
        5*x^4*y^3 + 5*s^3*y^4 + 9*s^2*w*y^4 + 15*s*w^2*y^4 + 35*w^3*y^4 + 
        43*s^2*x*y^4 + 86*s*w*x*y^4 + 15*w^2*x*y^4 + 43*s*x^2*y^4 + 
        9*w*x^2*y^4 + 5*x^3*y^4 - 9*s^2*y^5 - 18*s*w*y^5 - 21*w^2*y^5 - 
        22*s*x*y^5 - 18*w*x*y^5 - 9*x^2*y^5 + 5*s*y^6 + 7*w*y^6 + 5*x*y^6 - 
        y^7 + 5*s^6*z - 18*s^5*w*z + 15*s^4*w^2*z + 20*s^3*w^3*z - 
        45*s^2*w^4*z + 30*s*w^5*z - 7*w^6*z - 22*s^5*x*z + 86*s^4*w*x*z - 
        156*s^3*w^2*x*z + 172*s^2*w^3*x*z - 110*s*w^4*x*z + 30*w^5*x*z + 
        43*s^4*x^2*z - 68*s^3*w*x^2*z - 102*s^2*w^2*x^2*z + 172*s*w^3*x^2*z - 
        45*w^4*x^2*z - 52*s^3*x^3*z - 68*s^2*w*x^3*z - 156*s*w^2*x^3*z + 
        20*w^3*x^3*z + 43*s^2*x^4*z + 86*s*w*x^4*z + 15*w^2*x^4*z - 
        22*s*x^5*z - 18*w*x^5*z + 5*x^6*z - 22*s^5*y*z + 86*s^4*w*y*z - 
        156*s^3*w^2*y*z + 172*s^2*w^3*y*z - 110*s*w^4*y*z + 30*w^5*y*z - 
        94*s^4*x*y*z + 232*s^3*w*x*y*z + 348*s^2*w^2*x*y*z - 
        376*s*w^3*x*y*z - 110*w^4*x*y*z + 116*s^3*x^2*y*z - 
        380*s^2*w*x^2*y*z + 348*s*w^2*x^2*y*z + 172*w^3*x^2*y*z + 
        116*s^2*x^3*y*z + 232*s*w*x^3*y*z - 156*w^2*x^3*y*z - 94*s*x^4*y*z + 
        86*w*x^4*y*z - 22*x^5*y*z + 43*s^4*y^2*z - 68*s^3*w*y^2*z - 
        102*s^2*w^2*y^2*z + 172*s*w^3*y^2*z - 45*w^4*y^2*z + 
        116*s^3*x*y^2*z - 380*s^2*w*x*y^2*z + 348*s*w^2*x*y^2*z + 
        172*w^3*x*y^2*z - 190*s^2*x^2*y^2*z - 380*s*w*x^2*y^2*z - 
        102*w^2*x^2*y^2*z + 116*s*x^3*y^2*z - 68*w*x^3*y^2*z + 43*x^4*y^2*z - 
        52*s^3*y^3*z - 68*s^2*w*y^3*z - 156*s*w^2*y^3*z + 20*w^3*y^3*z + 
        116*s^2*x*y^3*z + 232*s*w*x*y^3*z - 156*w^2*x*y^3*z + 
        116*s*x^2*y^3*z - 68*w*x^2*y^3*z - 52*x^3*y^3*z + 43*s^2*y^4*z + 
        86*s*w*y^4*z + 15*w^2*y^4*z - 94*s*x*y^4*z + 86*w*x*y^4*z + 
        43*x^2*y^4*z - 22*s*y^5*z - 18*w*y^5*z - 22*x*y^5*z + 5*y^6*z - 
        9*s^5*z^2 + 9*s^4*w*z^2 + 6*s^3*w^2*z^2 + 18*s^2*w^3*z^2 - 
        45*s*w^4*z^2 + 21*w^5*z^2 + 43*s^4*x*z^2 - 68*s^3*w*x*z^2 - 
        102*s^2*w^2*x*z^2 + 172*s*w^3*x*z^2 - 45*w^4*x*z^2 - 34*s^3*x^2*z^2 + 
        502*s^2*w*x^2*z^2 - 102*s*w^2*x^2*z^2 + 18*w^3*x^2*z^2 - 
        34*s^2*x^3*z^2 - 68*s*w*x^3*z^2 + 6*w^2*x^3*z^2 + 43*s*x^4*z^2 + 
        9*w*x^4*z^2 - 9*x^5*z^2 + 43*s^4*y*z^2 - 68*s^3*w*y*z^2 - 
        102*s^2*w^2*y*z^2 + 172*s*w^3*y*z^2 - 45*w^4*y*z^2 + 
        116*s^3*x*y*z^2 - 380*s^2*w*x*y*z^2 + 348*s*w^2*x*y*z^2 + 
        172*w^3*x*y*z^2 - 190*s^2*x^2*y*z^2 - 380*s*w*x^2*y*z^2 - 
        102*w^2*x^2*y*z^2 + 116*s*x^3*y*z^2 - 68*w*x^3*y*z^2 + 43*x^4*y*z^2 - 
        34*s^3*y^2*z^2 + 502*s^2*w*y^2*z^2 - 102*s*w^2*y^2*z^2 + 
        18*w^3*y^2*z^2 - 190*s^2*x*y^2*z^2 - 380*s*w*x*y^2*z^2 - 
        102*w^2*x*y^2*z^2 - 190*s*x^2*y^2*z^2 + 502*w*x^2*y^2*z^2 - 
        34*x^3*y^2*z^2 - 34*s^2*y^3*z^2 - 68*s*w*y^3*z^2 + 6*w^2*y^3*z^2 + 
        116*s*x*y^3*z^2 - 68*w*x*y^3*z^2 - 34*x^2*y^3*z^2 + 43*s*y^4*z^2 + 
        9*w*y^4*z^2 + 43*x*y^4*z^2 - 9*y^5*z^2 + 5*s^4*z^3 + 4*s^3*w*z^3 + 
        6*s^2*w^2*z^3 + 20*s*w^3*z^3 - 35*w^4*z^3 - 52*s^3*x*z^3 - 
        68*s^2*w*x*z^3 - 156*s*w^2*x*z^3 + 20*w^3*x*z^3 - 34*s^2*x^2*z^3 - 
        68*s*w*x^2*z^3 + 6*w^2*x^2*z^3 - 52*s*x^3*z^3 + 4*w*x^3*z^3 + 
        5*x^4*z^3 - 52*s^3*y*z^3 - 68*s^2*w*y*z^3 - 156*s*w^2*y*z^3 + 
        20*w^3*y*z^3 + 116*s^2*x*y*z^3 + 232*s*w*x*y*z^3 - 156*w^2*x*y*z^3 + 
        116*s*x^2*y*z^3 - 68*w*x^2*y*z^3 - 52*x^3*y*z^3 - 34*s^2*y^2*z^3 - 
        68*s*w*y^2*z^3 + 6*w^2*y^2*z^3 + 116*s*x*y^2*z^3 - 68*w*x*y^2*z^3 - 
        34*x^2*y^2*z^3 - 52*s*y^3*z^3 + 4*w*y^3*z^3 - 52*x*y^3*z^3 + 
        5*y^4*z^3 + 5*s^3*z^4 + 9*s^2*w*z^4 + 15*s*w^2*z^4 + 35*w^3*z^4 + 
        43*s^2*x*z^4 + 86*s*w*x*z^4 + 15*w^2*x*z^4 + 43*s*x^2*z^4 + 
        9*w*x^2*z^4 + 5*x^3*z^4 + 43*s^2*y*z^4 + 86*s*w*y*z^4 + 
        15*w^2*y*z^4 - 94*s*x*y*z^4 + 86*w*x*y*z^4 + 43*x^2*y*z^4 + 
        43*s*y^2*z^4 + 9*w*y^2*z^4 + 43*x*y^2*z^4 + 5*y^3*z^4 - 9*s^2*z^5 - 
        18*s*w*z^5 - 21*w^2*z^5 - 22*s*x*z^5 - 18*w*x*z^5 - 9*x^2*z^5 - 
        22*s*y*z^5 - 18*w*y*z^5 - 22*x*y*z^5 - 9*y^2*z^5 + 5*s*z^6 + 
        7*w*z^6 + 5*x*z^6 + 5*y*z^6 - z^7)*I41[w, x, y, z])/
      OMEGA[s, w, x, y, z] + (2*x*(-s^7 + 5*s^6*w - 9*s^5*w^2 + 5*s^4*w^3 + 
        5*s^3*w^4 - 9*s^2*w^5 + 5*s*w^6 - w^7 + 7*s^6*x - 18*s^5*w*x + 
        9*s^4*w^2*x + 4*s^3*w^3*x + 9*s^2*w^4*x - 18*s*w^5*x + 7*w^6*x - 
        21*s^5*x^2 + 15*s^4*w*x^2 + 6*s^3*w^2*x^2 + 6*s^2*w^3*x^2 + 
        15*s*w^4*x^2 - 21*w^5*x^2 + 35*s^4*x^3 + 20*s^3*w*x^3 + 
        18*s^2*w^2*x^3 + 20*s*w^3*x^3 + 35*w^4*x^3 - 35*s^3*x^4 - 
        45*s^2*w*x^4 - 45*s*w^2*x^4 - 35*w^3*x^4 + 21*s^2*x^5 + 30*s*w*x^5 + 
        21*w^2*x^5 - 7*s*x^6 - 7*w*x^6 + x^7 + 5*s^6*y - 22*s^5*w*y + 
        43*s^4*w^2*y - 52*s^3*w^3*y + 43*s^2*w^4*y - 22*s*w^5*y + 5*w^6*y - 
        18*s^5*x*y + 86*s^4*w*x*y - 68*s^3*w^2*x*y - 68*s^2*w^3*x*y + 
        86*s*w^4*x*y - 18*w^5*x*y + 15*s^4*x^2*y - 156*s^3*w*x^2*y - 
        102*s^2*w^2*x^2*y - 156*s*w^3*x^2*y + 15*w^4*x^2*y + 20*s^3*x^3*y + 
        172*s^2*w*x^3*y + 172*s*w^2*x^3*y + 20*w^3*x^3*y - 45*s^2*x^4*y - 
        110*s*w*x^4*y - 45*w^2*x^4*y + 30*s*x^5*y + 30*w*x^5*y - 7*x^6*y - 
        9*s^5*y^2 + 43*s^4*w*y^2 - 34*s^3*w^2*y^2 - 34*s^2*w^3*y^2 + 
        43*s*w^4*y^2 - 9*w^5*y^2 + 9*s^4*x*y^2 - 68*s^3*w*x*y^2 + 
        502*s^2*w^2*x*y^2 - 68*s*w^3*x*y^2 + 9*w^4*x*y^2 + 6*s^3*x^2*y^2 - 
        102*s^2*w*x^2*y^2 - 102*s*w^2*x^2*y^2 + 6*w^3*x^2*y^2 + 
        18*s^2*x^3*y^2 + 172*s*w*x^3*y^2 + 18*w^2*x^3*y^2 - 45*s*x^4*y^2 - 
        45*w*x^4*y^2 + 21*x^5*y^2 + 5*s^4*y^3 - 52*s^3*w*y^3 - 
        34*s^2*w^2*y^3 - 52*s*w^3*y^3 + 5*w^4*y^3 + 4*s^3*x*y^3 - 
        68*s^2*w*x*y^3 - 68*s*w^2*x*y^3 + 4*w^3*x*y^3 + 6*s^2*x^2*y^3 - 
        156*s*w*x^2*y^3 + 6*w^2*x^2*y^3 + 20*s*x^3*y^3 + 20*w*x^3*y^3 - 
        35*x^4*y^3 + 5*s^3*y^4 + 43*s^2*w*y^4 + 43*s*w^2*y^4 + 5*w^3*y^4 + 
        9*s^2*x*y^4 + 86*s*w*x*y^4 + 9*w^2*x*y^4 + 15*s*x^2*y^4 + 
        15*w*x^2*y^4 + 35*x^3*y^4 - 9*s^2*y^5 - 22*s*w*y^5 - 9*w^2*y^5 - 
        18*s*x*y^5 - 18*w*x*y^5 - 21*x^2*y^5 + 5*s*y^6 + 5*w*y^6 + 7*x*y^6 - 
        y^7 + 5*s^6*z - 22*s^5*w*z + 43*s^4*w^2*z - 52*s^3*w^3*z + 
        43*s^2*w^4*z - 22*s*w^5*z + 5*w^6*z - 18*s^5*x*z + 86*s^4*w*x*z - 
        68*s^3*w^2*x*z - 68*s^2*w^3*x*z + 86*s*w^4*x*z - 18*w^5*x*z + 
        15*s^4*x^2*z - 156*s^3*w*x^2*z - 102*s^2*w^2*x^2*z - 
        156*s*w^3*x^2*z + 15*w^4*x^2*z + 20*s^3*x^3*z + 172*s^2*w*x^3*z + 
        172*s*w^2*x^3*z + 20*w^3*x^3*z - 45*s^2*x^4*z - 110*s*w*x^4*z - 
        45*w^2*x^4*z + 30*s*x^5*z + 30*w*x^5*z - 7*x^6*z - 22*s^5*y*z - 
        94*s^4*w*y*z + 116*s^3*w^2*y*z + 116*s^2*w^3*y*z - 94*s*w^4*y*z - 
        22*w^5*y*z + 86*s^4*x*y*z + 232*s^3*w*x*y*z - 380*s^2*w^2*x*y*z + 
        232*s*w^3*x*y*z + 86*w^4*x*y*z - 156*s^3*x^2*y*z + 
        348*s^2*w*x^2*y*z + 348*s*w^2*x^2*y*z - 156*w^3*x^2*y*z + 
        172*s^2*x^3*y*z - 376*s*w*x^3*y*z + 172*w^2*x^3*y*z - 110*s*x^4*y*z - 
        110*w*x^4*y*z + 30*x^5*y*z + 43*s^4*y^2*z + 116*s^3*w*y^2*z - 
        190*s^2*w^2*y^2*z + 116*s*w^3*y^2*z + 43*w^4*y^2*z - 68*s^3*x*y^2*z - 
        380*s^2*w*x*y^2*z - 380*s*w^2*x*y^2*z - 68*w^3*x*y^2*z - 
        102*s^2*x^2*y^2*z + 348*s*w*x^2*y^2*z - 102*w^2*x^2*y^2*z + 
        172*s*x^3*y^2*z + 172*w*x^3*y^2*z - 45*x^4*y^2*z - 52*s^3*y^3*z + 
        116*s^2*w*y^3*z + 116*s*w^2*y^3*z - 52*w^3*y^3*z - 68*s^2*x*y^3*z + 
        232*s*w*x*y^3*z - 68*w^2*x*y^3*z - 156*s*x^2*y^3*z - 
        156*w*x^2*y^3*z + 20*x^3*y^3*z + 43*s^2*y^4*z - 94*s*w*y^4*z + 
        43*w^2*y^4*z + 86*s*x*y^4*z + 86*w*x*y^4*z + 15*x^2*y^4*z - 
        22*s*y^5*z - 22*w*y^5*z - 18*x*y^5*z + 5*y^6*z - 9*s^5*z^2 + 
        43*s^4*w*z^2 - 34*s^3*w^2*z^2 - 34*s^2*w^3*z^2 + 43*s*w^4*z^2 - 
        9*w^5*z^2 + 9*s^4*x*z^2 - 68*s^3*w*x*z^2 + 502*s^2*w^2*x*z^2 - 
        68*s*w^3*x*z^2 + 9*w^4*x*z^2 + 6*s^3*x^2*z^2 - 102*s^2*w*x^2*z^2 - 
        102*s*w^2*x^2*z^2 + 6*w^3*x^2*z^2 + 18*s^2*x^3*z^2 + 
        172*s*w*x^3*z^2 + 18*w^2*x^3*z^2 - 45*s*x^4*z^2 - 45*w*x^4*z^2 + 
        21*x^5*z^2 + 43*s^4*y*z^2 + 116*s^3*w*y*z^2 - 190*s^2*w^2*y*z^2 + 
        116*s*w^3*y*z^2 + 43*w^4*y*z^2 - 68*s^3*x*y*z^2 - 380*s^2*w*x*y*z^2 - 
        380*s*w^2*x*y*z^2 - 68*w^3*x*y*z^2 - 102*s^2*x^2*y*z^2 + 
        348*s*w*x^2*y*z^2 - 102*w^2*x^2*y*z^2 + 172*s*x^3*y*z^2 + 
        172*w*x^3*y*z^2 - 45*x^4*y*z^2 - 34*s^3*y^2*z^2 - 190*s^2*w*y^2*z^2 - 
        190*s*w^2*y^2*z^2 - 34*w^3*y^2*z^2 + 502*s^2*x*y^2*z^2 - 
        380*s*w*x*y^2*z^2 + 502*w^2*x*y^2*z^2 - 102*s*x^2*y^2*z^2 - 
        102*w*x^2*y^2*z^2 + 18*x^3*y^2*z^2 - 34*s^2*y^3*z^2 + 
        116*s*w*y^3*z^2 - 34*w^2*y^3*z^2 - 68*s*x*y^3*z^2 - 68*w*x*y^3*z^2 + 
        6*x^2*y^3*z^2 + 43*s*y^4*z^2 + 43*w*y^4*z^2 + 9*x*y^4*z^2 - 
        9*y^5*z^2 + 5*s^4*z^3 - 52*s^3*w*z^3 - 34*s^2*w^2*z^3 - 
        52*s*w^3*z^3 + 5*w^4*z^3 + 4*s^3*x*z^3 - 68*s^2*w*x*z^3 - 
        68*s*w^2*x*z^3 + 4*w^3*x*z^3 + 6*s^2*x^2*z^3 - 156*s*w*x^2*z^3 + 
        6*w^2*x^2*z^3 + 20*s*x^3*z^3 + 20*w*x^3*z^3 - 35*x^4*z^3 - 
        52*s^3*y*z^3 + 116*s^2*w*y*z^3 + 116*s*w^2*y*z^3 - 52*w^3*y*z^3 - 
        68*s^2*x*y*z^3 + 232*s*w*x*y*z^3 - 68*w^2*x*y*z^3 - 156*s*x^2*y*z^3 - 
        156*w*x^2*y*z^3 + 20*x^3*y*z^3 - 34*s^2*y^2*z^3 + 116*s*w*y^2*z^3 - 
        34*w^2*y^2*z^3 - 68*s*x*y^2*z^3 - 68*w*x*y^2*z^3 + 6*x^2*y^2*z^3 - 
        52*s*y^3*z^3 - 52*w*y^3*z^3 + 4*x*y^3*z^3 + 5*y^4*z^3 + 5*s^3*z^4 + 
        43*s^2*w*z^4 + 43*s*w^2*z^4 + 5*w^3*z^4 + 9*s^2*x*z^4 + 
        86*s*w*x*z^4 + 9*w^2*x*z^4 + 15*s*x^2*z^4 + 15*w*x^2*z^4 + 
        35*x^3*z^4 + 43*s^2*y*z^4 - 94*s*w*y*z^4 + 43*w^2*y*z^4 + 
        86*s*x*y*z^4 + 86*w*x*y*z^4 + 15*x^2*y*z^4 + 43*s*y^2*z^4 + 
        43*w*y^2*z^4 + 9*x*y^2*z^4 + 5*y^3*z^4 - 9*s^2*z^5 - 22*s*w*z^5 - 
        9*w^2*z^5 - 18*s*x*z^5 - 18*w*x*z^5 - 21*x^2*z^5 - 22*s*y*z^5 - 
        22*w*y*z^5 - 18*x*y*z^5 - 9*y^2*z^5 + 5*s*z^6 + 5*w*z^6 + 7*x*z^6 + 
        5*y*z^6 - z^7)*I41[x, w, y, z])/OMEGA[s, w, x, y, z] + 
     (2*y*(-s^7 + 5*s^6*w - 9*s^5*w^2 + 5*s^4*w^3 + 5*s^3*w^4 - 9*s^2*w^5 + 
        5*s*w^6 - w^7 + 5*s^6*x - 22*s^5*w*x + 43*s^4*w^2*x - 52*s^3*w^3*x + 
        43*s^2*w^4*x - 22*s*w^5*x + 5*w^6*x - 9*s^5*x^2 + 43*s^4*w*x^2 - 
        34*s^3*w^2*x^2 - 34*s^2*w^3*x^2 + 43*s*w^4*x^2 - 9*w^5*x^2 + 
        5*s^4*x^3 - 52*s^3*w*x^3 - 34*s^2*w^2*x^3 - 52*s*w^3*x^3 + 
        5*w^4*x^3 + 5*s^3*x^4 + 43*s^2*w*x^4 + 43*s*w^2*x^4 + 5*w^3*x^4 - 
        9*s^2*x^5 - 22*s*w*x^5 - 9*w^2*x^5 + 5*s*x^6 + 5*w*x^6 - x^7 + 
        7*s^6*y - 18*s^5*w*y + 9*s^4*w^2*y + 4*s^3*w^3*y + 9*s^2*w^4*y - 
        18*s*w^5*y + 7*w^6*y - 18*s^5*x*y + 86*s^4*w*x*y - 68*s^3*w^2*x*y - 
        68*s^2*w^3*x*y + 86*s*w^4*x*y - 18*w^5*x*y + 9*s^4*x^2*y - 
        68*s^3*w*x^2*y + 502*s^2*w^2*x^2*y - 68*s*w^3*x^2*y + 9*w^4*x^2*y + 
        4*s^3*x^3*y - 68*s^2*w*x^3*y - 68*s*w^2*x^3*y + 4*w^3*x^3*y + 
        9*s^2*x^4*y + 86*s*w*x^4*y + 9*w^2*x^4*y - 18*s*x^5*y - 18*w*x^5*y + 
        7*x^6*y - 21*s^5*y^2 + 15*s^4*w*y^2 + 6*s^3*w^2*y^2 + 6*s^2*w^3*y^2 + 
        15*s*w^4*y^2 - 21*w^5*y^2 + 15*s^4*x*y^2 - 156*s^3*w*x*y^2 - 
        102*s^2*w^2*x*y^2 - 156*s*w^3*x*y^2 + 15*w^4*x*y^2 + 6*s^3*x^2*y^2 - 
        102*s^2*w*x^2*y^2 - 102*s*w^2*x^2*y^2 + 6*w^3*x^2*y^2 + 
        6*s^2*x^3*y^2 - 156*s*w*x^3*y^2 + 6*w^2*x^3*y^2 + 15*s*x^4*y^2 + 
        15*w*x^4*y^2 - 21*x^5*y^2 + 35*s^4*y^3 + 20*s^3*w*y^3 + 
        18*s^2*w^2*y^3 + 20*s*w^3*y^3 + 35*w^4*y^3 + 20*s^3*x*y^3 + 
        172*s^2*w*x*y^3 + 172*s*w^2*x*y^3 + 20*w^3*x*y^3 + 18*s^2*x^2*y^3 + 
        172*s*w*x^2*y^3 + 18*w^2*x^2*y^3 + 20*s*x^3*y^3 + 20*w*x^3*y^3 + 
        35*x^4*y^3 - 35*s^3*y^4 - 45*s^2*w*y^4 - 45*s*w^2*y^4 - 35*w^3*y^4 - 
        45*s^2*x*y^4 - 110*s*w*x*y^4 - 45*w^2*x*y^4 - 45*s*x^2*y^4 - 
        45*w*x^2*y^4 - 35*x^3*y^4 + 21*s^2*y^5 + 30*s*w*y^5 + 21*w^2*y^5 + 
        30*s*x*y^5 + 30*w*x*y^5 + 21*x^2*y^5 - 7*s*y^6 - 7*w*y^6 - 7*x*y^6 + 
        y^7 + 5*s^6*z - 22*s^5*w*z + 43*s^4*w^2*z - 52*s^3*w^3*z + 
        43*s^2*w^4*z - 22*s*w^5*z + 5*w^6*z - 22*s^5*x*z - 94*s^4*w*x*z + 
        116*s^3*w^2*x*z + 116*s^2*w^3*x*z - 94*s*w^4*x*z - 22*w^5*x*z + 
        43*s^4*x^2*z + 116*s^3*w*x^2*z - 190*s^2*w^2*x^2*z + 
        116*s*w^3*x^2*z + 43*w^4*x^2*z - 52*s^3*x^3*z + 116*s^2*w*x^3*z + 
        116*s*w^2*x^3*z - 52*w^3*x^3*z + 43*s^2*x^4*z - 94*s*w*x^4*z + 
        43*w^2*x^4*z - 22*s*x^5*z - 22*w*x^5*z + 5*x^6*z - 18*s^5*y*z + 
        86*s^4*w*y*z - 68*s^3*w^2*y*z - 68*s^2*w^3*y*z + 86*s*w^4*y*z - 
        18*w^5*y*z + 86*s^4*x*y*z + 232*s^3*w*x*y*z - 380*s^2*w^2*x*y*z + 
        232*s*w^3*x*y*z + 86*w^4*x*y*z - 68*s^3*x^2*y*z - 380*s^2*w*x^2*y*z - 
        380*s*w^2*x^2*y*z - 68*w^3*x^2*y*z - 68*s^2*x^3*y*z + 
        232*s*w*x^3*y*z - 68*w^2*x^3*y*z + 86*s*x^4*y*z + 86*w*x^4*y*z - 
        18*x^5*y*z + 15*s^4*y^2*z - 156*s^3*w*y^2*z - 102*s^2*w^2*y^2*z - 
        156*s*w^3*y^2*z + 15*w^4*y^2*z - 156*s^3*x*y^2*z + 
        348*s^2*w*x*y^2*z + 348*s*w^2*x*y^2*z - 156*w^3*x*y^2*z - 
        102*s^2*x^2*y^2*z + 348*s*w*x^2*y^2*z - 102*w^2*x^2*y^2*z - 
        156*s*x^3*y^2*z - 156*w*x^3*y^2*z + 15*x^4*y^2*z + 20*s^3*y^3*z + 
        172*s^2*w*y^3*z + 172*s*w^2*y^3*z + 20*w^3*y^3*z + 172*s^2*x*y^3*z - 
        376*s*w*x*y^3*z + 172*w^2*x*y^3*z + 172*s*x^2*y^3*z + 
        172*w*x^2*y^3*z + 20*x^3*y^3*z - 45*s^2*y^4*z - 110*s*w*y^4*z - 
        45*w^2*y^4*z - 110*s*x*y^4*z - 110*w*x*y^4*z - 45*x^2*y^4*z + 
        30*s*y^5*z + 30*w*y^5*z + 30*x*y^5*z - 7*y^6*z - 9*s^5*z^2 + 
        43*s^4*w*z^2 - 34*s^3*w^2*z^2 - 34*s^2*w^3*z^2 + 43*s*w^4*z^2 - 
        9*w^5*z^2 + 43*s^4*x*z^2 + 116*s^3*w*x*z^2 - 190*s^2*w^2*x*z^2 + 
        116*s*w^3*x*z^2 + 43*w^4*x*z^2 - 34*s^3*x^2*z^2 - 190*s^2*w*x^2*z^2 - 
        190*s*w^2*x^2*z^2 - 34*w^3*x^2*z^2 - 34*s^2*x^3*z^2 + 
        116*s*w*x^3*z^2 - 34*w^2*x^3*z^2 + 43*s*x^4*z^2 + 43*w*x^4*z^2 - 
        9*x^5*z^2 + 9*s^4*y*z^2 - 68*s^3*w*y*z^2 + 502*s^2*w^2*y*z^2 - 
        68*s*w^3*y*z^2 + 9*w^4*y*z^2 - 68*s^3*x*y*z^2 - 380*s^2*w*x*y*z^2 - 
        380*s*w^2*x*y*z^2 - 68*w^3*x*y*z^2 + 502*s^2*x^2*y*z^2 - 
        380*s*w*x^2*y*z^2 + 502*w^2*x^2*y*z^2 - 68*s*x^3*y*z^2 - 
        68*w*x^3*y*z^2 + 9*x^4*y*z^2 + 6*s^3*y^2*z^2 - 102*s^2*w*y^2*z^2 - 
        102*s*w^2*y^2*z^2 + 6*w^3*y^2*z^2 - 102*s^2*x*y^2*z^2 + 
        348*s*w*x*y^2*z^2 - 102*w^2*x*y^2*z^2 - 102*s*x^2*y^2*z^2 - 
        102*w*x^2*y^2*z^2 + 6*x^3*y^2*z^2 + 18*s^2*y^3*z^2 + 
        172*s*w*y^3*z^2 + 18*w^2*y^3*z^2 + 172*s*x*y^3*z^2 + 
        172*w*x*y^3*z^2 + 18*x^2*y^3*z^2 - 45*s*y^4*z^2 - 45*w*y^4*z^2 - 
        45*x*y^4*z^2 + 21*y^5*z^2 + 5*s^4*z^3 - 52*s^3*w*z^3 - 
        34*s^2*w^2*z^3 - 52*s*w^3*z^3 + 5*w^4*z^3 - 52*s^3*x*z^3 + 
        116*s^2*w*x*z^3 + 116*s*w^2*x*z^3 - 52*w^3*x*z^3 - 34*s^2*x^2*z^3 + 
        116*s*w*x^2*z^3 - 34*w^2*x^2*z^3 - 52*s*x^3*z^3 - 52*w*x^3*z^3 + 
        5*x^4*z^3 + 4*s^3*y*z^3 - 68*s^2*w*y*z^3 - 68*s*w^2*y*z^3 + 
        4*w^3*y*z^3 - 68*s^2*x*y*z^3 + 232*s*w*x*y*z^3 - 68*w^2*x*y*z^3 - 
        68*s*x^2*y*z^3 - 68*w*x^2*y*z^3 + 4*x^3*y*z^3 + 6*s^2*y^2*z^3 - 
        156*s*w*y^2*z^3 + 6*w^2*y^2*z^3 - 156*s*x*y^2*z^3 - 156*w*x*y^2*z^3 + 
        6*x^2*y^2*z^3 + 20*s*y^3*z^3 + 20*w*y^3*z^3 + 20*x*y^3*z^3 - 
        35*y^4*z^3 + 5*s^3*z^4 + 43*s^2*w*z^4 + 43*s*w^2*z^4 + 5*w^3*z^4 + 
        43*s^2*x*z^4 - 94*s*w*x*z^4 + 43*w^2*x*z^4 + 43*s*x^2*z^4 + 
        43*w*x^2*z^4 + 5*x^3*z^4 + 9*s^2*y*z^4 + 86*s*w*y*z^4 + 9*w^2*y*z^4 + 
        86*s*x*y*z^4 + 86*w*x*y*z^4 + 9*x^2*y*z^4 + 15*s*y^2*z^4 + 
        15*w*y^2*z^4 + 15*x*y^2*z^4 + 35*y^3*z^4 - 9*s^2*z^5 - 22*s*w*z^5 - 
        9*w^2*z^5 - 22*s*x*z^5 - 22*w*x*z^5 - 9*x^2*z^5 - 18*s*y*z^5 - 
        18*w*y*z^5 - 18*x*y*z^5 - 21*y^2*z^5 + 5*s*z^6 + 5*w*z^6 + 5*x*z^6 + 
        7*y*z^6 - z^7)*I41[y, w, x, z])/OMEGA[s, w, x, y, z] + 
     (2*z*(-s^7 + 5*s^6*w - 9*s^5*w^2 + 5*s^4*w^3 + 5*s^3*w^4 - 9*s^2*w^5 + 
        5*s*w^6 - w^7 + 5*s^6*x - 22*s^5*w*x + 43*s^4*w^2*x - 52*s^3*w^3*x + 
        43*s^2*w^4*x - 22*s*w^5*x + 5*w^6*x - 9*s^5*x^2 + 43*s^4*w*x^2 - 
        34*s^3*w^2*x^2 - 34*s^2*w^3*x^2 + 43*s*w^4*x^2 - 9*w^5*x^2 + 
        5*s^4*x^3 - 52*s^3*w*x^3 - 34*s^2*w^2*x^3 - 52*s*w^3*x^3 + 
        5*w^4*x^3 + 5*s^3*x^4 + 43*s^2*w*x^4 + 43*s*w^2*x^4 + 5*w^3*x^4 - 
        9*s^2*x^5 - 22*s*w*x^5 - 9*w^2*x^5 + 5*s*x^6 + 5*w*x^6 - x^7 + 
        5*s^6*y - 22*s^5*w*y + 43*s^4*w^2*y - 52*s^3*w^3*y + 43*s^2*w^4*y - 
        22*s*w^5*y + 5*w^6*y - 22*s^5*x*y - 94*s^4*w*x*y + 116*s^3*w^2*x*y + 
        116*s^2*w^3*x*y - 94*s*w^4*x*y - 22*w^5*x*y + 43*s^4*x^2*y + 
        116*s^3*w*x^2*y - 190*s^2*w^2*x^2*y + 116*s*w^3*x^2*y + 
        43*w^4*x^2*y - 52*s^3*x^3*y + 116*s^2*w*x^3*y + 116*s*w^2*x^3*y - 
        52*w^3*x^3*y + 43*s^2*x^4*y - 94*s*w*x^4*y + 43*w^2*x^4*y - 
        22*s*x^5*y - 22*w*x^5*y + 5*x^6*y - 9*s^5*y^2 + 43*s^4*w*y^2 - 
        34*s^3*w^2*y^2 - 34*s^2*w^3*y^2 + 43*s*w^4*y^2 - 9*w^5*y^2 + 
        43*s^4*x*y^2 + 116*s^3*w*x*y^2 - 190*s^2*w^2*x*y^2 + 
        116*s*w^3*x*y^2 + 43*w^4*x*y^2 - 34*s^3*x^2*y^2 - 190*s^2*w*x^2*y^2 - 
        190*s*w^2*x^2*y^2 - 34*w^3*x^2*y^2 - 34*s^2*x^3*y^2 + 
        116*s*w*x^3*y^2 - 34*w^2*x^3*y^2 + 43*s*x^4*y^2 + 43*w*x^4*y^2 - 
        9*x^5*y^2 + 5*s^4*y^3 - 52*s^3*w*y^3 - 34*s^2*w^2*y^3 - 
        52*s*w^3*y^3 + 5*w^4*y^3 - 52*s^3*x*y^3 + 116*s^2*w*x*y^3 + 
        116*s*w^2*x*y^3 - 52*w^3*x*y^3 - 34*s^2*x^2*y^3 + 116*s*w*x^2*y^3 - 
        34*w^2*x^2*y^3 - 52*s*x^3*y^3 - 52*w*x^3*y^3 + 5*x^4*y^3 + 
        5*s^3*y^4 + 43*s^2*w*y^4 + 43*s*w^2*y^4 + 5*w^3*y^4 + 43*s^2*x*y^4 - 
        94*s*w*x*y^4 + 43*w^2*x*y^4 + 43*s*x^2*y^4 + 43*w*x^2*y^4 + 
        5*x^3*y^4 - 9*s^2*y^5 - 22*s*w*y^5 - 9*w^2*y^5 - 22*s*x*y^5 - 
        22*w*x*y^5 - 9*x^2*y^5 + 5*s*y^6 + 5*w*y^6 + 5*x*y^6 - y^7 + 
        7*s^6*z - 18*s^5*w*z + 9*s^4*w^2*z + 4*s^3*w^3*z + 9*s^2*w^4*z - 
        18*s*w^5*z + 7*w^6*z - 18*s^5*x*z + 86*s^4*w*x*z - 68*s^3*w^2*x*z - 
        68*s^2*w^3*x*z + 86*s*w^4*x*z - 18*w^5*x*z + 9*s^4*x^2*z - 
        68*s^3*w*x^2*z + 502*s^2*w^2*x^2*z - 68*s*w^3*x^2*z + 9*w^4*x^2*z + 
        4*s^3*x^3*z - 68*s^2*w*x^3*z - 68*s*w^2*x^3*z + 4*w^3*x^3*z + 
        9*s^2*x^4*z + 86*s*w*x^4*z + 9*w^2*x^4*z - 18*s*x^5*z - 18*w*x^5*z + 
        7*x^6*z - 18*s^5*y*z + 86*s^4*w*y*z - 68*s^3*w^2*y*z - 
        68*s^2*w^3*y*z + 86*s*w^4*y*z - 18*w^5*y*z + 86*s^4*x*y*z + 
        232*s^3*w*x*y*z - 380*s^2*w^2*x*y*z + 232*s*w^3*x*y*z + 
        86*w^4*x*y*z - 68*s^3*x^2*y*z - 380*s^2*w*x^2*y*z - 
        380*s*w^2*x^2*y*z - 68*w^3*x^2*y*z - 68*s^2*x^3*y*z + 
        232*s*w*x^3*y*z - 68*w^2*x^3*y*z + 86*s*x^4*y*z + 86*w*x^4*y*z - 
        18*x^5*y*z + 9*s^4*y^2*z - 68*s^3*w*y^2*z + 502*s^2*w^2*y^2*z - 
        68*s*w^3*y^2*z + 9*w^4*y^2*z - 68*s^3*x*y^2*z - 380*s^2*w*x*y^2*z - 
        380*s*w^2*x*y^2*z - 68*w^3*x*y^2*z + 502*s^2*x^2*y^2*z - 
        380*s*w*x^2*y^2*z + 502*w^2*x^2*y^2*z - 68*s*x^3*y^2*z - 
        68*w*x^3*y^2*z + 9*x^4*y^2*z + 4*s^3*y^3*z - 68*s^2*w*y^3*z - 
        68*s*w^2*y^3*z + 4*w^3*y^3*z - 68*s^2*x*y^3*z + 232*s*w*x*y^3*z - 
        68*w^2*x*y^3*z - 68*s*x^2*y^3*z - 68*w*x^2*y^3*z + 4*x^3*y^3*z + 
        9*s^2*y^4*z + 86*s*w*y^4*z + 9*w^2*y^4*z + 86*s*x*y^4*z + 
        86*w*x*y^4*z + 9*x^2*y^4*z - 18*s*y^5*z - 18*w*y^5*z - 18*x*y^5*z + 
        7*y^6*z - 21*s^5*z^2 + 15*s^4*w*z^2 + 6*s^3*w^2*z^2 + 6*s^2*w^3*z^2 + 
        15*s*w^4*z^2 - 21*w^5*z^2 + 15*s^4*x*z^2 - 156*s^3*w*x*z^2 - 
        102*s^2*w^2*x*z^2 - 156*s*w^3*x*z^2 + 15*w^4*x*z^2 + 6*s^3*x^2*z^2 - 
        102*s^2*w*x^2*z^2 - 102*s*w^2*x^2*z^2 + 6*w^3*x^2*z^2 + 
        6*s^2*x^3*z^2 - 156*s*w*x^3*z^2 + 6*w^2*x^3*z^2 + 15*s*x^4*z^2 + 
        15*w*x^4*z^2 - 21*x^5*z^2 + 15*s^4*y*z^2 - 156*s^3*w*y*z^2 - 
        102*s^2*w^2*y*z^2 - 156*s*w^3*y*z^2 + 15*w^4*y*z^2 - 
        156*s^3*x*y*z^2 + 348*s^2*w*x*y*z^2 + 348*s*w^2*x*y*z^2 - 
        156*w^3*x*y*z^2 - 102*s^2*x^2*y*z^2 + 348*s*w*x^2*y*z^2 - 
        102*w^2*x^2*y*z^2 - 156*s*x^3*y*z^2 - 156*w*x^3*y*z^2 + 
        15*x^4*y*z^2 + 6*s^3*y^2*z^2 - 102*s^2*w*y^2*z^2 - 
        102*s*w^2*y^2*z^2 + 6*w^3*y^2*z^2 - 102*s^2*x*y^2*z^2 + 
        348*s*w*x*y^2*z^2 - 102*w^2*x*y^2*z^2 - 102*s*x^2*y^2*z^2 - 
        102*w*x^2*y^2*z^2 + 6*x^3*y^2*z^2 + 6*s^2*y^3*z^2 - 156*s*w*y^3*z^2 + 
        6*w^2*y^3*z^2 - 156*s*x*y^3*z^2 - 156*w*x*y^3*z^2 + 6*x^2*y^3*z^2 + 
        15*s*y^4*z^2 + 15*w*y^4*z^2 + 15*x*y^4*z^2 - 21*y^5*z^2 + 
        35*s^4*z^3 + 20*s^3*w*z^3 + 18*s^2*w^2*z^3 + 20*s*w^3*z^3 + 
        35*w^4*z^3 + 20*s^3*x*z^3 + 172*s^2*w*x*z^3 + 172*s*w^2*x*z^3 + 
        20*w^3*x*z^3 + 18*s^2*x^2*z^3 + 172*s*w*x^2*z^3 + 18*w^2*x^2*z^3 + 
        20*s*x^3*z^3 + 20*w*x^3*z^3 + 35*x^4*z^3 + 20*s^3*y*z^3 + 
        172*s^2*w*y*z^3 + 172*s*w^2*y*z^3 + 20*w^3*y*z^3 + 172*s^2*x*y*z^3 - 
        376*s*w*x*y*z^3 + 172*w^2*x*y*z^3 + 172*s*x^2*y*z^3 + 
        172*w*x^2*y*z^3 + 20*x^3*y*z^3 + 18*s^2*y^2*z^3 + 172*s*w*y^2*z^3 + 
        18*w^2*y^2*z^3 + 172*s*x*y^2*z^3 + 172*w*x*y^2*z^3 + 18*x^2*y^2*z^3 + 
        20*s*y^3*z^3 + 20*w*y^3*z^3 + 20*x*y^3*z^3 + 35*y^4*z^3 - 
        35*s^3*z^4 - 45*s^2*w*z^4 - 45*s*w^2*z^4 - 35*w^3*z^4 - 
        45*s^2*x*z^4 - 110*s*w*x*z^4 - 45*w^2*x*z^4 - 45*s*x^2*z^4 - 
        45*w*x^2*z^4 - 35*x^3*z^4 - 45*s^2*y*z^4 - 110*s*w*y*z^4 - 
        45*w^2*y*z^4 - 110*s*x*y*z^4 - 110*w*x*y*z^4 - 45*x^2*y*z^4 - 
        45*s*y^2*z^4 - 45*w*y^2*z^4 - 45*x*y^2*z^4 - 35*y^3*z^4 + 
        21*s^2*z^5 + 30*s*w*z^5 + 21*w^2*z^5 + 30*s*x*z^5 + 30*w*x*z^5 + 
        21*x^2*z^5 + 30*s*y*z^5 + 30*w*y*z^5 + 30*x*y*z^5 + 21*y^2*z^5 - 
        7*s*z^6 - 7*w*z^6 - 7*x*z^6 - 7*y*z^6 + z^7)*I41[z, w, x, y])/
      OMEGA[s, w, x, y, z] + (2*w*x*(2*s^7 - 12*s^6*w + 30*s^5*w^2 - 
        40*s^4*w^3 + 30*s^3*w^4 - 12*s^2*w^5 + 2*s*w^6 - 12*s^6*x + 
        36*s^5*w*x - 24*s^4*w^2*x - 24*s^3*w^3*x + 36*s^2*w^4*x - 
        12*s*w^5*x + 30*s^5*x^2 - 24*s^4*w*x^2 - 12*s^3*w^2*x^2 - 
        24*s^2*w^3*x^2 + 30*s*w^4*x^2 - 40*s^4*x^3 - 24*s^3*w*x^3 - 
        24*s^2*w^2*x^3 - 40*s*w^3*x^3 + 30*s^3*x^4 + 36*s^2*w*x^4 + 
        30*s*w^2*x^4 - 12*s^2*x^5 - 12*s*w*x^5 + 2*s*x^6 - 7*s^6*y + 
        26*s^5*w*y - 33*s^4*w^2*y + 12*s^3*w^3*y + 7*s^2*w^4*y - 6*s*w^5*y + 
        w^6*y + 26*s^5*x*y - 142*s^4*w*x*y + 212*s^3*w^2*x*y - 
        108*s^2*w^3*x*y + 18*s*w^4*x*y - 6*w^5*x*y - 33*s^4*x^2*y + 
        212*s^3*w*x^2*y + 202*s^2*w^2*x^2*y - 12*s*w^3*x^2*y + 15*w^4*x^2*y + 
        12*s^3*x^3*y - 108*s^2*w*x^3*y - 12*s*w^2*x^3*y - 20*w^3*x^3*y + 
        7*s^2*x^4*y + 18*s*w*x^4*y + 15*w^2*x^4*y - 6*s*x^5*y - 6*w*x^5*y + 
        x^6*y + 4*s^5*y^2 - 22*s^4*w*y^2 + 16*s^3*w^2*y^2 + 12*s^2*w^3*y^2 - 
        4*s*w^4*y^2 - 6*w^5*y^2 - 22*s^4*x*y^2 - 32*s^3*w*x*y^2 - 
        300*s^2*w^2*x*y^2 - 48*s*w^3*x*y^2 + 18*w^4*x*y^2 + 16*s^3*x^2*y^2 - 
        300*s^2*w*x^2*y^2 + 104*s*w^2*x^2*y^2 - 12*w^3*x^2*y^2 + 
        12*s^2*x^3*y^2 - 48*s*w*x^3*y^2 - 12*w^2*x^3*y^2 - 4*s*x^4*y^2 + 
        18*w*x^4*y^2 - 6*x^5*y^2 + 15*s^4*y^3 + 36*s^3*w*y^3 + 
        26*s^2*w^2*y^3 + 36*s*w^3*y^3 + 15*w^4*y^3 + 36*s^3*x*y^3 + 
        236*s^2*w*x*y^3 + 124*s*w^2*x*y^3 - 12*w^3*x*y^3 + 26*s^2*x^2*y^3 + 
        124*s*w*x^2*y^3 - 6*w^2*x^2*y^3 + 36*s*x^3*y^3 - 12*w*x^3*y^3 + 
        15*x^4*y^3 - 30*s^3*y^4 - 56*s^2*w*y^4 - 54*s*w^2*y^4 - 20*w^3*y^4 - 
        56*s^2*x*y^4 - 116*s*w*x*y^4 - 12*w^2*x*y^4 - 54*s*x^2*y^4 - 
        12*w*x^2*y^4 - 20*x^3*y^4 + 23*s^2*y^5 + 34*s*w*y^5 + 15*w^2*y^5 + 
        34*s*x*y^5 + 18*w*x*y^5 + 15*x^2*y^5 - 8*s*y^6 - 6*w*y^6 - 6*x*y^6 + 
        y^7 - 7*s^6*z + 26*s^5*w*z - 33*s^4*w^2*z + 12*s^3*w^3*z + 
        7*s^2*w^4*z - 6*s*w^5*z + w^6*z + 26*s^5*x*z - 142*s^4*w*x*z + 
        212*s^3*w^2*x*z - 108*s^2*w^3*x*z + 18*s*w^4*x*z - 6*w^5*x*z - 
        33*s^4*x^2*z + 212*s^3*w*x^2*z + 202*s^2*w^2*x^2*z - 12*s*w^3*x^2*z + 
        15*w^4*x^2*z + 12*s^3*x^3*z - 108*s^2*w*x^3*z - 12*s*w^2*x^3*z - 
        20*w^3*x^3*z + 7*s^2*x^4*z + 18*s*w*x^4*z + 15*w^2*x^4*z - 
        6*s*x^5*z - 6*w*x^5*z + x^6*z + 56*s^5*y*z + 28*s^4*w*y*z - 
        96*s^3*w^2*y*z - 120*s^2*w^3*y*z + 136*s*w^4*y*z - 4*w^5*y*z + 
        28*s^4*x*y*z - 320*s^3*w*x*y*z - 72*s^2*w^2*x*y*z + 96*s*w^3*x*y*z + 
        12*w^4*x*y*z - 96*s^3*x^2*y*z - 72*s^2*w*x^2*y*z - 
        464*s*w^2*x^2*y*z - 8*w^3*x^2*y*z - 120*s^2*x^3*y*z + 
        96*s*w*x^3*y*z - 8*w^2*x^3*y*z + 136*s*x^4*y*z + 12*w*x^4*y*z - 
        4*x^5*y*z - 127*s^4*y^2*z + 28*s^3*w*y^2*z + 198*s^2*w^2*y^2*z - 
        228*s*w^3*y^2*z + w^4*y^2*z + 28*s^3*x*y^2*z + 596*s^2*w*x*y^2*z + 
        68*s*w^2*x*y^2*z - 52*w^3*x*y^2*z + 198*s^2*x^2*y^2*z + 
        68*s*w*x^2*y^2*z + 102*w^2*x^2*y^2*z - 228*s*x^3*y^2*z - 
        52*w*x^3*y^2*z + x^4*y^2*z + 120*s^3*y^3*z - 96*s^2*w*y^3*z + 
        88*s*w^2*y^3*z + 16*w^3*y^3*z - 96*s^2*x*y^3*z - 304*s*w*x*y^3*z + 
        112*w^2*x*y^3*z + 88*s*x^2*y^3*z + 112*w*x^2*y^3*z + 16*x^3*y^3*z - 
        53*s^2*y^4*z - 6*s*w*y^4*z - 29*w^2*y^4*z - 6*s*x*y^4*z - 
        86*w*x*y^4*z - 29*x^2*y^4*z + 16*s*y^5*z + 20*w*y^5*z + 20*x*y^5*z - 
        5*y^6*z + 4*s^5*z^2 - 22*s^4*w*z^2 + 16*s^3*w^2*z^2 + 
        12*s^2*w^3*z^2 - 4*s*w^4*z^2 - 6*w^5*z^2 - 22*s^4*x*z^2 - 
        32*s^3*w*x*z^2 - 300*s^2*w^2*x*z^2 - 48*s*w^3*x*z^2 + 18*w^4*x*z^2 + 
        16*s^3*x^2*z^2 - 300*s^2*w*x^2*z^2 + 104*s*w^2*x^2*z^2 - 
        12*w^3*x^2*z^2 + 12*s^2*x^3*z^2 - 48*s*w*x^3*z^2 - 12*w^2*x^3*z^2 - 
        4*s*x^4*z^2 + 18*w*x^4*z^2 - 6*x^5*z^2 - 127*s^4*y*z^2 + 
        28*s^3*w*y*z^2 + 198*s^2*w^2*y*z^2 - 228*s*w^3*y*z^2 + w^4*y*z^2 + 
        28*s^3*x*y*z^2 + 596*s^2*w*x*y*z^2 + 68*s*w^2*x*y*z^2 - 
        52*w^3*x*y*z^2 + 198*s^2*x^2*y*z^2 + 68*s*w*x^2*y*z^2 + 
        102*w^2*x^2*y*z^2 - 228*s*x^3*y*z^2 - 52*w*x^3*y*z^2 + x^4*y*z^2 + 
        76*s^3*y^2*z^2 - 208*s^2*w*y^2*z^2 + 188*s*w^2*y^2*z^2 + 
        8*w^3*y^2*z^2 - 208*s^2*x*y^2*z^2 + 328*s*w*x*y^2*z^2 - 
        200*w^2*x*y^2*z^2 + 188*s*x^2*y^2*z^2 - 200*w*x^2*y^2*z^2 + 
        8*x^3*y^2*z^2 + 30*s^2*y^3*z^2 - 28*s*w*y^3*z^2 + 14*w^2*y^3*z^2 - 
        28*s*x*y^3*z^2 + 68*w*x*y^3*z^2 + 14*x^2*y^3*z^2 + 8*s*y^4*z^2 - 
        26*w*y^4*z^2 - 26*x*y^4*z^2 + 9*y^5*z^2 + 15*s^4*z^3 + 36*s^3*w*z^3 + 
        26*s^2*w^2*z^3 + 36*s*w^3*z^3 + 15*w^4*z^3 + 36*s^3*x*z^3 + 
        236*s^2*w*x*z^3 + 124*s*w^2*x*z^3 - 12*w^3*x*z^3 + 26*s^2*x^2*z^3 + 
        124*s*w*x^2*z^3 - 6*w^2*x^2*z^3 + 36*s*x^3*z^3 - 12*w*x^3*z^3 + 
        15*x^4*z^3 + 120*s^3*y*z^3 - 96*s^2*w*y*z^3 + 88*s*w^2*y*z^3 + 
        16*w^3*y*z^3 - 96*s^2*x*y*z^3 - 304*s*w*x*y*z^3 + 112*w^2*x*y*z^3 + 
        88*s*x^2*y*z^3 + 112*w*x^2*y*z^3 + 16*x^3*y*z^3 + 30*s^2*y^2*z^3 - 
        28*s*w*y^2*z^3 + 14*w^2*y^2*z^3 - 28*s*x*y^2*z^3 + 68*w*x*y^2*z^3 + 
        14*x^2*y^2*z^3 - 32*s*y^3*z^3 + 24*w*y^3*z^3 + 24*x*y^3*z^3 - 
        5*y^4*z^3 - 30*s^3*z^4 - 56*s^2*w*z^4 - 54*s*w^2*z^4 - 20*w^3*z^4 - 
        56*s^2*x*z^4 - 116*s*w*x*z^4 - 12*w^2*x*z^4 - 54*s*x^2*z^4 - 
        12*w*x^2*z^4 - 20*x^3*z^4 - 53*s^2*y*z^4 - 6*s*w*y*z^4 - 
        29*w^2*y*z^4 - 6*s*x*y*z^4 - 86*w*x*y*z^4 - 29*x^2*y*z^4 + 
        8*s*y^2*z^4 - 26*w*y^2*z^4 - 26*x*y^2*z^4 - 5*y^3*z^4 + 23*s^2*z^5 + 
        34*s*w*z^5 + 15*w^2*z^5 + 34*s*x*z^5 + 18*w*x*z^5 + 15*x^2*z^5 + 
        16*s*y*z^5 + 20*w*y*z^5 + 20*x*y*z^5 + 9*y^2*z^5 - 8*s*z^6 - 
        6*w*z^6 - 6*x*z^6 - 5*y*z^6 + z^7)*I412[w, x, y, z])/
      OMEGA[s, w, x, y, z] + (2*w*y*(2*s^7 - 12*s^6*w + 30*s^5*w^2 - 
        40*s^4*w^3 + 30*s^3*w^4 - 12*s^2*w^5 + 2*s*w^6 - 7*s^6*x + 
        26*s^5*w*x - 33*s^4*w^2*x + 12*s^3*w^3*x + 7*s^2*w^4*x - 6*s*w^5*x + 
        w^6*x + 4*s^5*x^2 - 22*s^4*w*x^2 + 16*s^3*w^2*x^2 + 12*s^2*w^3*x^2 - 
        4*s*w^4*x^2 - 6*w^5*x^2 + 15*s^4*x^3 + 36*s^3*w*x^3 + 
        26*s^2*w^2*x^3 + 36*s*w^3*x^3 + 15*w^4*x^3 - 30*s^3*x^4 - 
        56*s^2*w*x^4 - 54*s*w^2*x^4 - 20*w^3*x^4 + 23*s^2*x^5 + 34*s*w*x^5 + 
        15*w^2*x^5 - 8*s*x^6 - 6*w*x^6 + x^7 - 12*s^6*y + 36*s^5*w*y - 
        24*s^4*w^2*y - 24*s^3*w^3*y + 36*s^2*w^4*y - 12*s*w^5*y + 
        26*s^5*x*y - 142*s^4*w*x*y + 212*s^3*w^2*x*y - 108*s^2*w^3*x*y + 
        18*s*w^4*x*y - 6*w^5*x*y - 22*s^4*x^2*y - 32*s^3*w*x^2*y - 
        300*s^2*w^2*x^2*y - 48*s*w^3*x^2*y + 18*w^4*x^2*y + 36*s^3*x^3*y + 
        236*s^2*w*x^3*y + 124*s*w^2*x^3*y - 12*w^3*x^3*y - 56*s^2*x^4*y - 
        116*s*w*x^4*y - 12*w^2*x^4*y + 34*s*x^5*y + 18*w*x^5*y - 6*x^6*y + 
        30*s^5*y^2 - 24*s^4*w*y^2 - 12*s^3*w^2*y^2 - 24*s^2*w^3*y^2 + 
        30*s*w^4*y^2 - 33*s^4*x*y^2 + 212*s^3*w*x*y^2 + 202*s^2*w^2*x*y^2 - 
        12*s*w^3*x*y^2 + 15*w^4*x*y^2 + 16*s^3*x^2*y^2 - 300*s^2*w*x^2*y^2 + 
        104*s*w^2*x^2*y^2 - 12*w^3*x^2*y^2 + 26*s^2*x^3*y^2 + 
        124*s*w*x^3*y^2 - 6*w^2*x^3*y^2 - 54*s*x^4*y^2 - 12*w*x^4*y^2 + 
        15*x^5*y^2 - 40*s^4*y^3 - 24*s^3*w*y^3 - 24*s^2*w^2*y^3 - 
        40*s*w^3*y^3 + 12*s^3*x*y^3 - 108*s^2*w*x*y^3 - 12*s*w^2*x*y^3 - 
        20*w^3*x*y^3 + 12*s^2*x^2*y^3 - 48*s*w*x^2*y^3 - 12*w^2*x^2*y^3 + 
        36*s*x^3*y^3 - 12*w*x^3*y^3 - 20*x^4*y^3 + 30*s^3*y^4 + 
        36*s^2*w*y^4 + 30*s*w^2*y^4 + 7*s^2*x*y^4 + 18*s*w*x*y^4 + 
        15*w^2*x*y^4 - 4*s*x^2*y^4 + 18*w*x^2*y^4 + 15*x^3*y^4 - 12*s^2*y^5 - 
        12*s*w*y^5 - 6*s*x*y^5 - 6*w*x*y^5 - 6*x^2*y^5 + 2*s*y^6 + x*y^6 - 
        7*s^6*z + 26*s^5*w*z - 33*s^4*w^2*z + 12*s^3*w^3*z + 7*s^2*w^4*z - 
        6*s*w^5*z + w^6*z + 56*s^5*x*z + 28*s^4*w*x*z - 96*s^3*w^2*x*z - 
        120*s^2*w^3*x*z + 136*s*w^4*x*z - 4*w^5*x*z - 127*s^4*x^2*z + 
        28*s^3*w*x^2*z + 198*s^2*w^2*x^2*z - 228*s*w^3*x^2*z + w^4*x^2*z + 
        120*s^3*x^3*z - 96*s^2*w*x^3*z + 88*s*w^2*x^3*z + 16*w^3*x^3*z - 
        53*s^2*x^4*z - 6*s*w*x^4*z - 29*w^2*x^4*z + 16*s*x^5*z + 20*w*x^5*z - 
        5*x^6*z + 26*s^5*y*z - 142*s^4*w*y*z + 212*s^3*w^2*y*z - 
        108*s^2*w^3*y*z + 18*s*w^4*y*z - 6*w^5*y*z + 28*s^4*x*y*z - 
        320*s^3*w*x*y*z - 72*s^2*w^2*x*y*z + 96*s*w^3*x*y*z + 12*w^4*x*y*z + 
        28*s^3*x^2*y*z + 596*s^2*w*x^2*y*z + 68*s*w^2*x^2*y*z - 
        52*w^3*x^2*y*z - 96*s^2*x^3*y*z - 304*s*w*x^3*y*z + 112*w^2*x^3*y*z - 
        6*s*x^4*y*z - 86*w*x^4*y*z + 20*x^5*y*z - 33*s^4*y^2*z + 
        212*s^3*w*y^2*z + 202*s^2*w^2*y^2*z - 12*s*w^3*y^2*z + 15*w^4*y^2*z - 
        96*s^3*x*y^2*z - 72*s^2*w*x*y^2*z - 464*s*w^2*x*y^2*z - 
        8*w^3*x*y^2*z + 198*s^2*x^2*y^2*z + 68*s*w*x^2*y^2*z + 
        102*w^2*x^2*y^2*z + 88*s*x^3*y^2*z + 112*w*x^3*y^2*z - 29*x^4*y^2*z + 
        12*s^3*y^3*z - 108*s^2*w*y^3*z - 12*s*w^2*y^3*z - 20*w^3*y^3*z - 
        120*s^2*x*y^3*z + 96*s*w*x*y^3*z - 8*w^2*x*y^3*z - 228*s*x^2*y^3*z - 
        52*w*x^2*y^3*z + 16*x^3*y^3*z + 7*s^2*y^4*z + 18*s*w*y^4*z + 
        15*w^2*y^4*z + 136*s*x*y^4*z + 12*w*x*y^4*z + x^2*y^4*z - 6*s*y^5*z - 
        6*w*y^5*z - 4*x*y^5*z + y^6*z + 4*s^5*z^2 - 22*s^4*w*z^2 + 
        16*s^3*w^2*z^2 + 12*s^2*w^3*z^2 - 4*s*w^4*z^2 - 6*w^5*z^2 - 
        127*s^4*x*z^2 + 28*s^3*w*x*z^2 + 198*s^2*w^2*x*z^2 - 
        228*s*w^3*x*z^2 + w^4*x*z^2 + 76*s^3*x^2*z^2 - 208*s^2*w*x^2*z^2 + 
        188*s*w^2*x^2*z^2 + 8*w^3*x^2*z^2 + 30*s^2*x^3*z^2 - 28*s*w*x^3*z^2 + 
        14*w^2*x^3*z^2 + 8*s*x^4*z^2 - 26*w*x^4*z^2 + 9*x^5*z^2 - 
        22*s^4*y*z^2 - 32*s^3*w*y*z^2 - 300*s^2*w^2*y*z^2 - 48*s*w^3*y*z^2 + 
        18*w^4*y*z^2 + 28*s^3*x*y*z^2 + 596*s^2*w*x*y*z^2 + 
        68*s*w^2*x*y*z^2 - 52*w^3*x*y*z^2 - 208*s^2*x^2*y*z^2 + 
        328*s*w*x^2*y*z^2 - 200*w^2*x^2*y*z^2 - 28*s*x^3*y*z^2 + 
        68*w*x^3*y*z^2 - 26*x^4*y*z^2 + 16*s^3*y^2*z^2 - 300*s^2*w*y^2*z^2 + 
        104*s*w^2*y^2*z^2 - 12*w^3*y^2*z^2 + 198*s^2*x*y^2*z^2 + 
        68*s*w*x*y^2*z^2 + 102*w^2*x*y^2*z^2 + 188*s*x^2*y^2*z^2 - 
        200*w*x^2*y^2*z^2 + 14*x^3*y^2*z^2 + 12*s^2*y^3*z^2 - 
        48*s*w*y^3*z^2 - 12*w^2*y^3*z^2 - 228*s*x*y^3*z^2 - 52*w*x*y^3*z^2 + 
        8*x^2*y^3*z^2 - 4*s*y^4*z^2 + 18*w*y^4*z^2 + x*y^4*z^2 - 6*y^5*z^2 + 
        15*s^4*z^3 + 36*s^3*w*z^3 + 26*s^2*w^2*z^3 + 36*s*w^3*z^3 + 
        15*w^4*z^3 + 120*s^3*x*z^3 - 96*s^2*w*x*z^3 + 88*s*w^2*x*z^3 + 
        16*w^3*x*z^3 + 30*s^2*x^2*z^3 - 28*s*w*x^2*z^3 + 14*w^2*x^2*z^3 - 
        32*s*x^3*z^3 + 24*w*x^3*z^3 - 5*x^4*z^3 + 36*s^3*y*z^3 + 
        236*s^2*w*y*z^3 + 124*s*w^2*y*z^3 - 12*w^3*y*z^3 - 96*s^2*x*y*z^3 - 
        304*s*w*x*y*z^3 + 112*w^2*x*y*z^3 - 28*s*x^2*y*z^3 + 68*w*x^2*y*z^3 + 
        24*x^3*y*z^3 + 26*s^2*y^2*z^3 + 124*s*w*y^2*z^3 - 6*w^2*y^2*z^3 + 
        88*s*x*y^2*z^3 + 112*w*x*y^2*z^3 + 14*x^2*y^2*z^3 + 36*s*y^3*z^3 - 
        12*w*y^3*z^3 + 16*x*y^3*z^3 + 15*y^4*z^3 - 30*s^3*z^4 - 
        56*s^2*w*z^4 - 54*s*w^2*z^4 - 20*w^3*z^4 - 53*s^2*x*z^4 - 
        6*s*w*x*z^4 - 29*w^2*x*z^4 + 8*s*x^2*z^4 - 26*w*x^2*z^4 - 5*x^3*z^4 - 
        56*s^2*y*z^4 - 116*s*w*y*z^4 - 12*w^2*y*z^4 - 6*s*x*y*z^4 - 
        86*w*x*y*z^4 - 26*x^2*y*z^4 - 54*s*y^2*z^4 - 12*w*y^2*z^4 - 
        29*x*y^2*z^4 - 20*y^3*z^4 + 23*s^2*z^5 + 34*s*w*z^5 + 15*w^2*z^5 + 
        16*s*x*z^5 + 20*w*x*z^5 + 9*x^2*z^5 + 34*s*y*z^5 + 18*w*y*z^5 + 
        20*x*y*z^5 + 15*y^2*z^5 - 8*s*z^6 - 6*w*z^6 - 5*x*z^6 - 6*y*z^6 + 
        z^7)*I412[w, y, x, z])/OMEGA[s, w, x, y, z] + 
     (2*w*z*(2*s^7 - 12*s^6*w + 30*s^5*w^2 - 40*s^4*w^3 + 30*s^3*w^4 - 
        12*s^2*w^5 + 2*s*w^6 - 7*s^6*x + 26*s^5*w*x - 33*s^4*w^2*x + 
        12*s^3*w^3*x + 7*s^2*w^4*x - 6*s*w^5*x + w^6*x + 4*s^5*x^2 - 
        22*s^4*w*x^2 + 16*s^3*w^2*x^2 + 12*s^2*w^3*x^2 - 4*s*w^4*x^2 - 
        6*w^5*x^2 + 15*s^4*x^3 + 36*s^3*w*x^3 + 26*s^2*w^2*x^3 + 
        36*s*w^3*x^3 + 15*w^4*x^3 - 30*s^3*x^4 - 56*s^2*w*x^4 - 
        54*s*w^2*x^4 - 20*w^3*x^4 + 23*s^2*x^5 + 34*s*w*x^5 + 15*w^2*x^5 - 
        8*s*x^6 - 6*w*x^6 + x^7 - 7*s^6*y + 26*s^5*w*y - 33*s^4*w^2*y + 
        12*s^3*w^3*y + 7*s^2*w^4*y - 6*s*w^5*y + w^6*y + 56*s^5*x*y + 
        28*s^4*w*x*y - 96*s^3*w^2*x*y - 120*s^2*w^3*x*y + 136*s*w^4*x*y - 
        4*w^5*x*y - 127*s^4*x^2*y + 28*s^3*w*x^2*y + 198*s^2*w^2*x^2*y - 
        228*s*w^3*x^2*y + w^4*x^2*y + 120*s^3*x^3*y - 96*s^2*w*x^3*y + 
        88*s*w^2*x^3*y + 16*w^3*x^3*y - 53*s^2*x^4*y - 6*s*w*x^4*y - 
        29*w^2*x^4*y + 16*s*x^5*y + 20*w*x^5*y - 5*x^6*y + 4*s^5*y^2 - 
        22*s^4*w*y^2 + 16*s^3*w^2*y^2 + 12*s^2*w^3*y^2 - 4*s*w^4*y^2 - 
        6*w^5*y^2 - 127*s^4*x*y^2 + 28*s^3*w*x*y^2 + 198*s^2*w^2*x*y^2 - 
        228*s*w^3*x*y^2 + w^4*x*y^2 + 76*s^3*x^2*y^2 - 208*s^2*w*x^2*y^2 + 
        188*s*w^2*x^2*y^2 + 8*w^3*x^2*y^2 + 30*s^2*x^3*y^2 - 28*s*w*x^3*y^2 + 
        14*w^2*x^3*y^2 + 8*s*x^4*y^2 - 26*w*x^4*y^2 + 9*x^5*y^2 + 
        15*s^4*y^3 + 36*s^3*w*y^3 + 26*s^2*w^2*y^3 + 36*s*w^3*y^3 + 
        15*w^4*y^3 + 120*s^3*x*y^3 - 96*s^2*w*x*y^3 + 88*s*w^2*x*y^3 + 
        16*w^3*x*y^3 + 30*s^2*x^2*y^3 - 28*s*w*x^2*y^3 + 14*w^2*x^2*y^3 - 
        32*s*x^3*y^3 + 24*w*x^3*y^3 - 5*x^4*y^3 - 30*s^3*y^4 - 56*s^2*w*y^4 - 
        54*s*w^2*y^4 - 20*w^3*y^4 - 53*s^2*x*y^4 - 6*s*w*x*y^4 - 
        29*w^2*x*y^4 + 8*s*x^2*y^4 - 26*w*x^2*y^4 - 5*x^3*y^4 + 23*s^2*y^5 + 
        34*s*w*y^5 + 15*w^2*y^5 + 16*s*x*y^5 + 20*w*x*y^5 + 9*x^2*y^5 - 
        8*s*y^6 - 6*w*y^6 - 5*x*y^6 + y^7 - 12*s^6*z + 36*s^5*w*z - 
        24*s^4*w^2*z - 24*s^3*w^3*z + 36*s^2*w^4*z - 12*s*w^5*z + 
        26*s^5*x*z - 142*s^4*w*x*z + 212*s^3*w^2*x*z - 108*s^2*w^3*x*z + 
        18*s*w^4*x*z - 6*w^5*x*z - 22*s^4*x^2*z - 32*s^3*w*x^2*z - 
        300*s^2*w^2*x^2*z - 48*s*w^3*x^2*z + 18*w^4*x^2*z + 36*s^3*x^3*z + 
        236*s^2*w*x^3*z + 124*s*w^2*x^3*z - 12*w^3*x^3*z - 56*s^2*x^4*z - 
        116*s*w*x^4*z - 12*w^2*x^4*z + 34*s*x^5*z + 18*w*x^5*z - 6*x^6*z + 
        26*s^5*y*z - 142*s^4*w*y*z + 212*s^3*w^2*y*z - 108*s^2*w^3*y*z + 
        18*s*w^4*y*z - 6*w^5*y*z + 28*s^4*x*y*z - 320*s^3*w*x*y*z - 
        72*s^2*w^2*x*y*z + 96*s*w^3*x*y*z + 12*w^4*x*y*z + 28*s^3*x^2*y*z + 
        596*s^2*w*x^2*y*z + 68*s*w^2*x^2*y*z - 52*w^3*x^2*y*z - 
        96*s^2*x^3*y*z - 304*s*w*x^3*y*z + 112*w^2*x^3*y*z - 6*s*x^4*y*z - 
        86*w*x^4*y*z + 20*x^5*y*z - 22*s^4*y^2*z - 32*s^3*w*y^2*z - 
        300*s^2*w^2*y^2*z - 48*s*w^3*y^2*z + 18*w^4*y^2*z + 28*s^3*x*y^2*z + 
        596*s^2*w*x*y^2*z + 68*s*w^2*x*y^2*z - 52*w^3*x*y^2*z - 
        208*s^2*x^2*y^2*z + 328*s*w*x^2*y^2*z - 200*w^2*x^2*y^2*z - 
        28*s*x^3*y^2*z + 68*w*x^3*y^2*z - 26*x^4*y^2*z + 36*s^3*y^3*z + 
        236*s^2*w*y^3*z + 124*s*w^2*y^3*z - 12*w^3*y^3*z - 96*s^2*x*y^3*z - 
        304*s*w*x*y^3*z + 112*w^2*x*y^3*z - 28*s*x^2*y^3*z + 68*w*x^2*y^3*z + 
        24*x^3*y^3*z - 56*s^2*y^4*z - 116*s*w*y^4*z - 12*w^2*y^4*z - 
        6*s*x*y^4*z - 86*w*x*y^4*z - 26*x^2*y^4*z + 34*s*y^5*z + 18*w*y^5*z + 
        20*x*y^5*z - 6*y^6*z + 30*s^5*z^2 - 24*s^4*w*z^2 - 12*s^3*w^2*z^2 - 
        24*s^2*w^3*z^2 + 30*s*w^4*z^2 - 33*s^4*x*z^2 + 212*s^3*w*x*z^2 + 
        202*s^2*w^2*x*z^2 - 12*s*w^3*x*z^2 + 15*w^4*x*z^2 + 16*s^3*x^2*z^2 - 
        300*s^2*w*x^2*z^2 + 104*s*w^2*x^2*z^2 - 12*w^3*x^2*z^2 + 
        26*s^2*x^3*z^2 + 124*s*w*x^3*z^2 - 6*w^2*x^3*z^2 - 54*s*x^4*z^2 - 
        12*w*x^4*z^2 + 15*x^5*z^2 - 33*s^4*y*z^2 + 212*s^3*w*y*z^2 + 
        202*s^2*w^2*y*z^2 - 12*s*w^3*y*z^2 + 15*w^4*y*z^2 - 96*s^3*x*y*z^2 - 
        72*s^2*w*x*y*z^2 - 464*s*w^2*x*y*z^2 - 8*w^3*x*y*z^2 + 
        198*s^2*x^2*y*z^2 + 68*s*w*x^2*y*z^2 + 102*w^2*x^2*y*z^2 + 
        88*s*x^3*y*z^2 + 112*w*x^3*y*z^2 - 29*x^4*y*z^2 + 16*s^3*y^2*z^2 - 
        300*s^2*w*y^2*z^2 + 104*s*w^2*y^2*z^2 - 12*w^3*y^2*z^2 + 
        198*s^2*x*y^2*z^2 + 68*s*w*x*y^2*z^2 + 102*w^2*x*y^2*z^2 + 
        188*s*x^2*y^2*z^2 - 200*w*x^2*y^2*z^2 + 14*x^3*y^2*z^2 + 
        26*s^2*y^3*z^2 + 124*s*w*y^3*z^2 - 6*w^2*y^3*z^2 + 88*s*x*y^3*z^2 + 
        112*w*x*y^3*z^2 + 14*x^2*y^3*z^2 - 54*s*y^4*z^2 - 12*w*y^4*z^2 - 
        29*x*y^4*z^2 + 15*y^5*z^2 - 40*s^4*z^3 - 24*s^3*w*z^3 - 
        24*s^2*w^2*z^3 - 40*s*w^3*z^3 + 12*s^3*x*z^3 - 108*s^2*w*x*z^3 - 
        12*s*w^2*x*z^3 - 20*w^3*x*z^3 + 12*s^2*x^2*z^3 - 48*s*w*x^2*z^3 - 
        12*w^2*x^2*z^3 + 36*s*x^3*z^3 - 12*w*x^3*z^3 - 20*x^4*z^3 + 
        12*s^3*y*z^3 - 108*s^2*w*y*z^3 - 12*s*w^2*y*z^3 - 20*w^3*y*z^3 - 
        120*s^2*x*y*z^3 + 96*s*w*x*y*z^3 - 8*w^2*x*y*z^3 - 228*s*x^2*y*z^3 - 
        52*w*x^2*y*z^3 + 16*x^3*y*z^3 + 12*s^2*y^2*z^3 - 48*s*w*y^2*z^3 - 
        12*w^2*y^2*z^3 - 228*s*x*y^2*z^3 - 52*w*x*y^2*z^3 + 8*x^2*y^2*z^3 + 
        36*s*y^3*z^3 - 12*w*y^3*z^3 + 16*x*y^3*z^3 - 20*y^4*z^3 + 
        30*s^3*z^4 + 36*s^2*w*z^4 + 30*s*w^2*z^4 + 7*s^2*x*z^4 + 
        18*s*w*x*z^4 + 15*w^2*x*z^4 - 4*s*x^2*z^4 + 18*w*x^2*z^4 + 
        15*x^3*z^4 + 7*s^2*y*z^4 + 18*s*w*y*z^4 + 15*w^2*y*z^4 + 
        136*s*x*y*z^4 + 12*w*x*y*z^4 + x^2*y*z^4 - 4*s*y^2*z^4 + 
        18*w*y^2*z^4 + x*y^2*z^4 + 15*y^3*z^4 - 12*s^2*z^5 - 12*s*w*z^5 - 
        6*s*x*z^5 - 6*w*x*z^5 - 6*x^2*z^5 - 6*s*y*z^5 - 6*w*y*z^5 - 
        4*x*y*z^5 - 6*y^2*z^5 + 2*s*z^6 + x*z^6 + y*z^6)*I412[w, z, x, y])/
      OMEGA[s, w, x, y, z] + (2*x*y*(2*s^7 - 7*s^6*w + 4*s^5*w^2 + 
        15*s^4*w^3 - 30*s^3*w^4 + 23*s^2*w^5 - 8*s*w^6 + w^7 - 12*s^6*x + 
        26*s^5*w*x - 22*s^4*w^2*x + 36*s^3*w^3*x - 56*s^2*w^4*x + 
        34*s*w^5*x - 6*w^6*x + 30*s^5*x^2 - 33*s^4*w*x^2 + 16*s^3*w^2*x^2 + 
        26*s^2*w^3*x^2 - 54*s*w^4*x^2 + 15*w^5*x^2 - 40*s^4*x^3 + 
        12*s^3*w*x^3 + 12*s^2*w^2*x^3 + 36*s*w^3*x^3 - 20*w^4*x^3 + 
        30*s^3*x^4 + 7*s^2*w*x^4 - 4*s*w^2*x^4 + 15*w^3*x^4 - 12*s^2*x^5 - 
        6*s*w*x^5 - 6*w^2*x^5 + 2*s*x^6 + w*x^6 - 12*s^6*y + 26*s^5*w*y - 
        22*s^4*w^2*y + 36*s^3*w^3*y - 56*s^2*w^4*y + 34*s*w^5*y - 6*w^6*y + 
        36*s^5*x*y - 142*s^4*w*x*y - 32*s^3*w^2*x*y + 236*s^2*w^3*x*y - 
        116*s*w^4*x*y + 18*w^5*x*y - 24*s^4*x^2*y + 212*s^3*w*x^2*y - 
        300*s^2*w^2*x^2*y + 124*s*w^3*x^2*y - 12*w^4*x^2*y - 24*s^3*x^3*y - 
        108*s^2*w*x^3*y - 48*s*w^2*x^3*y - 12*w^3*x^3*y + 36*s^2*x^4*y + 
        18*s*w*x^4*y + 18*w^2*x^4*y - 12*s*x^5*y - 6*w*x^5*y + 30*s^5*y^2 - 
        33*s^4*w*y^2 + 16*s^3*w^2*y^2 + 26*s^2*w^3*y^2 - 54*s*w^4*y^2 + 
        15*w^5*y^2 - 24*s^4*x*y^2 + 212*s^3*w*x*y^2 - 300*s^2*w^2*x*y^2 + 
        124*s*w^3*x*y^2 - 12*w^4*x*y^2 - 12*s^3*x^2*y^2 + 202*s^2*w*x^2*y^2 + 
        104*s*w^2*x^2*y^2 - 6*w^3*x^2*y^2 - 24*s^2*x^3*y^2 - 12*s*w*x^3*y^2 - 
        12*w^2*x^3*y^2 + 30*s*x^4*y^2 + 15*w*x^4*y^2 - 40*s^4*y^3 + 
        12*s^3*w*y^3 + 12*s^2*w^2*y^3 + 36*s*w^3*y^3 - 20*w^4*y^3 - 
        24*s^3*x*y^3 - 108*s^2*w*x*y^3 - 48*s*w^2*x*y^3 - 12*w^3*x*y^3 - 
        24*s^2*x^2*y^3 - 12*s*w*x^2*y^3 - 12*w^2*x^2*y^3 - 40*s*x^3*y^3 - 
        20*w*x^3*y^3 + 30*s^3*y^4 + 7*s^2*w*y^4 - 4*s*w^2*y^4 + 15*w^3*y^4 + 
        36*s^2*x*y^4 + 18*s*w*x*y^4 + 18*w^2*x*y^4 + 30*s*x^2*y^4 + 
        15*w*x^2*y^4 - 12*s^2*y^5 - 6*s*w*y^5 - 6*w^2*y^5 - 12*s*x*y^5 - 
        6*w*x*y^5 + 2*s*y^6 + w*y^6 - 7*s^6*z + 56*s^5*w*z - 127*s^4*w^2*z + 
        120*s^3*w^3*z - 53*s^2*w^4*z + 16*s*w^5*z - 5*w^6*z + 26*s^5*x*z + 
        28*s^4*w*x*z + 28*s^3*w^2*x*z - 96*s^2*w^3*x*z - 6*s*w^4*x*z + 
        20*w^5*x*z - 33*s^4*x^2*z - 96*s^3*w*x^2*z + 198*s^2*w^2*x^2*z + 
        88*s*w^3*x^2*z - 29*w^4*x^2*z + 12*s^3*x^3*z - 120*s^2*w*x^3*z - 
        228*s*w^2*x^3*z + 16*w^3*x^3*z + 7*s^2*x^4*z + 136*s*w*x^4*z + 
        w^2*x^4*z - 6*s*x^5*z - 4*w*x^5*z + x^6*z + 26*s^5*y*z + 
        28*s^4*w*y*z + 28*s^3*w^2*y*z - 96*s^2*w^3*y*z - 6*s*w^4*y*z + 
        20*w^5*y*z - 142*s^4*x*y*z - 320*s^3*w*x*y*z + 596*s^2*w^2*x*y*z - 
        304*s*w^3*x*y*z - 86*w^4*x*y*z + 212*s^3*x^2*y*z - 72*s^2*w*x^2*y*z + 
        68*s*w^2*x^2*y*z + 112*w^3*x^2*y*z - 108*s^2*x^3*y*z + 
        96*s*w*x^3*y*z - 52*w^2*x^3*y*z + 18*s*x^4*y*z + 12*w*x^4*y*z - 
        6*x^5*y*z - 33*s^4*y^2*z - 96*s^3*w*y^2*z + 198*s^2*w^2*y^2*z + 
        88*s*w^3*y^2*z - 29*w^4*y^2*z + 212*s^3*x*y^2*z - 72*s^2*w*x*y^2*z + 
        68*s*w^2*x*y^2*z + 112*w^3*x*y^2*z + 202*s^2*x^2*y^2*z - 
        464*s*w*x^2*y^2*z + 102*w^2*x^2*y^2*z - 12*s*x^3*y^2*z - 
        8*w*x^3*y^2*z + 15*x^4*y^2*z + 12*s^3*y^3*z - 120*s^2*w*y^3*z - 
        228*s*w^2*y^3*z + 16*w^3*y^3*z - 108*s^2*x*y^3*z + 96*s*w*x*y^3*z - 
        52*w^2*x*y^3*z - 12*s*x^2*y^3*z - 8*w*x^2*y^3*z - 20*x^3*y^3*z + 
        7*s^2*y^4*z + 136*s*w*y^4*z + w^2*y^4*z + 18*s*x*y^4*z + 
        12*w*x*y^4*z + 15*x^2*y^4*z - 6*s*y^5*z - 4*w*y^5*z - 6*x*y^5*z + 
        y^6*z + 4*s^5*z^2 - 127*s^4*w*z^2 + 76*s^3*w^2*z^2 + 30*s^2*w^3*z^2 + 
        8*s*w^4*z^2 + 9*w^5*z^2 - 22*s^4*x*z^2 + 28*s^3*w*x*z^2 - 
        208*s^2*w^2*x*z^2 - 28*s*w^3*x*z^2 - 26*w^4*x*z^2 + 16*s^3*x^2*z^2 + 
        198*s^2*w*x^2*z^2 + 188*s*w^2*x^2*z^2 + 14*w^3*x^2*z^2 + 
        12*s^2*x^3*z^2 - 228*s*w*x^3*z^2 + 8*w^2*x^3*z^2 - 4*s*x^4*z^2 + 
        w*x^4*z^2 - 6*x^5*z^2 - 22*s^4*y*z^2 + 28*s^3*w*y*z^2 - 
        208*s^2*w^2*y*z^2 - 28*s*w^3*y*z^2 - 26*w^4*y*z^2 - 32*s^3*x*y*z^2 + 
        596*s^2*w*x*y*z^2 + 328*s*w^2*x*y*z^2 + 68*w^3*x*y*z^2 - 
        300*s^2*x^2*y*z^2 + 68*s*w*x^2*y*z^2 - 200*w^2*x^2*y*z^2 - 
        48*s*x^3*y*z^2 - 52*w*x^3*y*z^2 + 18*x^4*y*z^2 + 16*s^3*y^2*z^2 + 
        198*s^2*w*y^2*z^2 + 188*s*w^2*y^2*z^2 + 14*w^3*y^2*z^2 - 
        300*s^2*x*y^2*z^2 + 68*s*w*x*y^2*z^2 - 200*w^2*x*y^2*z^2 + 
        104*s*x^2*y^2*z^2 + 102*w*x^2*y^2*z^2 - 12*x^3*y^2*z^2 + 
        12*s^2*y^3*z^2 - 228*s*w*y^3*z^2 + 8*w^2*y^3*z^2 - 48*s*x*y^3*z^2 - 
        52*w*x*y^3*z^2 - 12*x^2*y^3*z^2 - 4*s*y^4*z^2 + w*y^4*z^2 + 
        18*x*y^4*z^2 - 6*y^5*z^2 + 15*s^4*z^3 + 120*s^3*w*z^3 + 
        30*s^2*w^2*z^3 - 32*s*w^3*z^3 - 5*w^4*z^3 + 36*s^3*x*z^3 - 
        96*s^2*w*x*z^3 - 28*s*w^2*x*z^3 + 24*w^3*x*z^3 + 26*s^2*x^2*z^3 + 
        88*s*w*x^2*z^3 + 14*w^2*x^2*z^3 + 36*s*x^3*z^3 + 16*w*x^3*z^3 + 
        15*x^4*z^3 + 36*s^3*y*z^3 - 96*s^2*w*y*z^3 - 28*s*w^2*y*z^3 + 
        24*w^3*y*z^3 + 236*s^2*x*y*z^3 - 304*s*w*x*y*z^3 + 68*w^2*x*y*z^3 + 
        124*s*x^2*y*z^3 + 112*w*x^2*y*z^3 - 12*x^3*y*z^3 + 26*s^2*y^2*z^3 + 
        88*s*w*y^2*z^3 + 14*w^2*y^2*z^3 + 124*s*x*y^2*z^3 + 112*w*x*y^2*z^3 - 
        6*x^2*y^2*z^3 + 36*s*y^3*z^3 + 16*w*y^3*z^3 - 12*x*y^3*z^3 + 
        15*y^4*z^3 - 30*s^3*z^4 - 53*s^2*w*z^4 + 8*s*w^2*z^4 - 5*w^3*z^4 - 
        56*s^2*x*z^4 - 6*s*w*x*z^4 - 26*w^2*x*z^4 - 54*s*x^2*z^4 - 
        29*w*x^2*z^4 - 20*x^3*z^4 - 56*s^2*y*z^4 - 6*s*w*y*z^4 - 
        26*w^2*y*z^4 - 116*s*x*y*z^4 - 86*w*x*y*z^4 - 12*x^2*y*z^4 - 
        54*s*y^2*z^4 - 29*w*y^2*z^4 - 12*x*y^2*z^4 - 20*y^3*z^4 + 
        23*s^2*z^5 + 16*s*w*z^5 + 9*w^2*z^5 + 34*s*x*z^5 + 20*w*x*z^5 + 
        15*x^2*z^5 + 34*s*y*z^5 + 20*w*y*z^5 + 18*x*y*z^5 + 15*y^2*z^5 - 
        8*s*z^6 - 5*w*z^6 - 6*x*z^6 - 6*y*z^6 + z^7)*I412[x, y, w, z])/
      OMEGA[s, w, x, y, z] + (2*x*z*(2*s^7 - 7*s^6*w + 4*s^5*w^2 + 
        15*s^4*w^3 - 30*s^3*w^4 + 23*s^2*w^5 - 8*s*w^6 + w^7 - 12*s^6*x + 
        26*s^5*w*x - 22*s^4*w^2*x + 36*s^3*w^3*x - 56*s^2*w^4*x + 
        34*s*w^5*x - 6*w^6*x + 30*s^5*x^2 - 33*s^4*w*x^2 + 16*s^3*w^2*x^2 + 
        26*s^2*w^3*x^2 - 54*s*w^4*x^2 + 15*w^5*x^2 - 40*s^4*x^3 + 
        12*s^3*w*x^3 + 12*s^2*w^2*x^3 + 36*s*w^3*x^3 - 20*w^4*x^3 + 
        30*s^3*x^4 + 7*s^2*w*x^4 - 4*s*w^2*x^4 + 15*w^3*x^4 - 12*s^2*x^5 - 
        6*s*w*x^5 - 6*w^2*x^5 + 2*s*x^6 + w*x^6 - 7*s^6*y + 56*s^5*w*y - 
        127*s^4*w^2*y + 120*s^3*w^3*y - 53*s^2*w^4*y + 16*s*w^5*y - 5*w^6*y + 
        26*s^5*x*y + 28*s^4*w*x*y + 28*s^3*w^2*x*y - 96*s^2*w^3*x*y - 
        6*s*w^4*x*y + 20*w^5*x*y - 33*s^4*x^2*y - 96*s^3*w*x^2*y + 
        198*s^2*w^2*x^2*y + 88*s*w^3*x^2*y - 29*w^4*x^2*y + 12*s^3*x^3*y - 
        120*s^2*w*x^3*y - 228*s*w^2*x^3*y + 16*w^3*x^3*y + 7*s^2*x^4*y + 
        136*s*w*x^4*y + w^2*x^4*y - 6*s*x^5*y - 4*w*x^5*y + x^6*y + 
        4*s^5*y^2 - 127*s^4*w*y^2 + 76*s^3*w^2*y^2 + 30*s^2*w^3*y^2 + 
        8*s*w^4*y^2 + 9*w^5*y^2 - 22*s^4*x*y^2 + 28*s^3*w*x*y^2 - 
        208*s^2*w^2*x*y^2 - 28*s*w^3*x*y^2 - 26*w^4*x*y^2 + 16*s^3*x^2*y^2 + 
        198*s^2*w*x^2*y^2 + 188*s*w^2*x^2*y^2 + 14*w^3*x^2*y^2 + 
        12*s^2*x^3*y^2 - 228*s*w*x^3*y^2 + 8*w^2*x^3*y^2 - 4*s*x^4*y^2 + 
        w*x^4*y^2 - 6*x^5*y^2 + 15*s^4*y^3 + 120*s^3*w*y^3 + 30*s^2*w^2*y^3 - 
        32*s*w^3*y^3 - 5*w^4*y^3 + 36*s^3*x*y^3 - 96*s^2*w*x*y^3 - 
        28*s*w^2*x*y^3 + 24*w^3*x*y^3 + 26*s^2*x^2*y^3 + 88*s*w*x^2*y^3 + 
        14*w^2*x^2*y^3 + 36*s*x^3*y^3 + 16*w*x^3*y^3 + 15*x^4*y^3 - 
        30*s^3*y^4 - 53*s^2*w*y^4 + 8*s*w^2*y^4 - 5*w^3*y^4 - 56*s^2*x*y^4 - 
        6*s*w*x*y^4 - 26*w^2*x*y^4 - 54*s*x^2*y^4 - 29*w*x^2*y^4 - 
        20*x^3*y^4 + 23*s^2*y^5 + 16*s*w*y^5 + 9*w^2*y^5 + 34*s*x*y^5 + 
        20*w*x*y^5 + 15*x^2*y^5 - 8*s*y^6 - 5*w*y^6 - 6*x*y^6 + y^7 - 
        12*s^6*z + 26*s^5*w*z - 22*s^4*w^2*z + 36*s^3*w^3*z - 56*s^2*w^4*z + 
        34*s*w^5*z - 6*w^6*z + 36*s^5*x*z - 142*s^4*w*x*z - 32*s^3*w^2*x*z + 
        236*s^2*w^3*x*z - 116*s*w^4*x*z + 18*w^5*x*z - 24*s^4*x^2*z + 
        212*s^3*w*x^2*z - 300*s^2*w^2*x^2*z + 124*s*w^3*x^2*z - 
        12*w^4*x^2*z - 24*s^3*x^3*z - 108*s^2*w*x^3*z - 48*s*w^2*x^3*z - 
        12*w^3*x^3*z + 36*s^2*x^4*z + 18*s*w*x^4*z + 18*w^2*x^4*z - 
        12*s*x^5*z - 6*w*x^5*z + 26*s^5*y*z + 28*s^4*w*y*z + 28*s^3*w^2*y*z - 
        96*s^2*w^3*y*z - 6*s*w^4*y*z + 20*w^5*y*z - 142*s^4*x*y*z - 
        320*s^3*w*x*y*z + 596*s^2*w^2*x*y*z - 304*s*w^3*x*y*z - 
        86*w^4*x*y*z + 212*s^3*x^2*y*z - 72*s^2*w*x^2*y*z + 
        68*s*w^2*x^2*y*z + 112*w^3*x^2*y*z - 108*s^2*x^3*y*z + 
        96*s*w*x^3*y*z - 52*w^2*x^3*y*z + 18*s*x^4*y*z + 12*w*x^4*y*z - 
        6*x^5*y*z - 22*s^4*y^2*z + 28*s^3*w*y^2*z - 208*s^2*w^2*y^2*z - 
        28*s*w^3*y^2*z - 26*w^4*y^2*z - 32*s^3*x*y^2*z + 596*s^2*w*x*y^2*z + 
        328*s*w^2*x*y^2*z + 68*w^3*x*y^2*z - 300*s^2*x^2*y^2*z + 
        68*s*w*x^2*y^2*z - 200*w^2*x^2*y^2*z - 48*s*x^3*y^2*z - 
        52*w*x^3*y^2*z + 18*x^4*y^2*z + 36*s^3*y^3*z - 96*s^2*w*y^3*z - 
        28*s*w^2*y^3*z + 24*w^3*y^3*z + 236*s^2*x*y^3*z - 304*s*w*x*y^3*z + 
        68*w^2*x*y^3*z + 124*s*x^2*y^3*z + 112*w*x^2*y^3*z - 12*x^3*y^3*z - 
        56*s^2*y^4*z - 6*s*w*y^4*z - 26*w^2*y^4*z - 116*s*x*y^4*z - 
        86*w*x*y^4*z - 12*x^2*y^4*z + 34*s*y^5*z + 20*w*y^5*z + 18*x*y^5*z - 
        6*y^6*z + 30*s^5*z^2 - 33*s^4*w*z^2 + 16*s^3*w^2*z^2 + 
        26*s^2*w^3*z^2 - 54*s*w^4*z^2 + 15*w^5*z^2 - 24*s^4*x*z^2 + 
        212*s^3*w*x*z^2 - 300*s^2*w^2*x*z^2 + 124*s*w^3*x*z^2 - 
        12*w^4*x*z^2 - 12*s^3*x^2*z^2 + 202*s^2*w*x^2*z^2 + 
        104*s*w^2*x^2*z^2 - 6*w^3*x^2*z^2 - 24*s^2*x^3*z^2 - 12*s*w*x^3*z^2 - 
        12*w^2*x^3*z^2 + 30*s*x^4*z^2 + 15*w*x^4*z^2 - 33*s^4*y*z^2 - 
        96*s^3*w*y*z^2 + 198*s^2*w^2*y*z^2 + 88*s*w^3*y*z^2 - 29*w^4*y*z^2 + 
        212*s^3*x*y*z^2 - 72*s^2*w*x*y*z^2 + 68*s*w^2*x*y*z^2 + 
        112*w^3*x*y*z^2 + 202*s^2*x^2*y*z^2 - 464*s*w*x^2*y*z^2 + 
        102*w^2*x^2*y*z^2 - 12*s*x^3*y*z^2 - 8*w*x^3*y*z^2 + 15*x^4*y*z^2 + 
        16*s^3*y^2*z^2 + 198*s^2*w*y^2*z^2 + 188*s*w^2*y^2*z^2 + 
        14*w^3*y^2*z^2 - 300*s^2*x*y^2*z^2 + 68*s*w*x*y^2*z^2 - 
        200*w^2*x*y^2*z^2 + 104*s*x^2*y^2*z^2 + 102*w*x^2*y^2*z^2 - 
        12*x^3*y^2*z^2 + 26*s^2*y^3*z^2 + 88*s*w*y^3*z^2 + 14*w^2*y^3*z^2 + 
        124*s*x*y^3*z^2 + 112*w*x*y^3*z^2 - 6*x^2*y^3*z^2 - 54*s*y^4*z^2 - 
        29*w*y^4*z^2 - 12*x*y^4*z^2 + 15*y^5*z^2 - 40*s^4*z^3 + 
        12*s^3*w*z^3 + 12*s^2*w^2*z^3 + 36*s*w^3*z^3 - 20*w^4*z^3 - 
        24*s^3*x*z^3 - 108*s^2*w*x*z^3 - 48*s*w^2*x*z^3 - 12*w^3*x*z^3 - 
        24*s^2*x^2*z^3 - 12*s*w*x^2*z^3 - 12*w^2*x^2*z^3 - 40*s*x^3*z^3 - 
        20*w*x^3*z^3 + 12*s^3*y*z^3 - 120*s^2*w*y*z^3 - 228*s*w^2*y*z^3 + 
        16*w^3*y*z^3 - 108*s^2*x*y*z^3 + 96*s*w*x*y*z^3 - 52*w^2*x*y*z^3 - 
        12*s*x^2*y*z^3 - 8*w*x^2*y*z^3 - 20*x^3*y*z^3 + 12*s^2*y^2*z^3 - 
        228*s*w*y^2*z^3 + 8*w^2*y^2*z^3 - 48*s*x*y^2*z^3 - 52*w*x*y^2*z^3 - 
        12*x^2*y^2*z^3 + 36*s*y^3*z^3 + 16*w*y^3*z^3 - 12*x*y^3*z^3 - 
        20*y^4*z^3 + 30*s^3*z^4 + 7*s^2*w*z^4 - 4*s*w^2*z^4 + 15*w^3*z^4 + 
        36*s^2*x*z^4 + 18*s*w*x*z^4 + 18*w^2*x*z^4 + 30*s*x^2*z^4 + 
        15*w*x^2*z^4 + 7*s^2*y*z^4 + 136*s*w*y*z^4 + w^2*y*z^4 + 
        18*s*x*y*z^4 + 12*w*x*y*z^4 + 15*x^2*y*z^4 - 4*s*y^2*z^4 + 
        w*y^2*z^4 + 18*x*y^2*z^4 + 15*y^3*z^4 - 12*s^2*z^5 - 6*s*w*z^5 - 
        6*w^2*z^5 - 12*s*x*z^5 - 6*w*x*z^5 - 6*s*y*z^5 - 4*w*y*z^5 - 
        6*x*y*z^5 - 6*y^2*z^5 + 2*s*z^6 + w*z^6 + y*z^6)*I412[x, z, w, y])/
      OMEGA[s, w, x, y, z] + (2*y*z*(2*s^7 - 7*s^6*w + 4*s^5*w^2 + 
        15*s^4*w^3 - 30*s^3*w^4 + 23*s^2*w^5 - 8*s*w^6 + w^7 - 7*s^6*x + 
        56*s^5*w*x - 127*s^4*w^2*x + 120*s^3*w^3*x - 53*s^2*w^4*x + 
        16*s*w^5*x - 5*w^6*x + 4*s^5*x^2 - 127*s^4*w*x^2 + 76*s^3*w^2*x^2 + 
        30*s^2*w^3*x^2 + 8*s*w^4*x^2 + 9*w^5*x^2 + 15*s^4*x^3 + 
        120*s^3*w*x^3 + 30*s^2*w^2*x^3 - 32*s*w^3*x^3 - 5*w^4*x^3 - 
        30*s^3*x^4 - 53*s^2*w*x^4 + 8*s*w^2*x^4 - 5*w^3*x^4 + 23*s^2*x^5 + 
        16*s*w*x^5 + 9*w^2*x^5 - 8*s*x^6 - 5*w*x^6 + x^7 - 12*s^6*y + 
        26*s^5*w*y - 22*s^4*w^2*y + 36*s^3*w^3*y - 56*s^2*w^4*y + 
        34*s*w^5*y - 6*w^6*y + 26*s^5*x*y + 28*s^4*w*x*y + 28*s^3*w^2*x*y - 
        96*s^2*w^3*x*y - 6*s*w^4*x*y + 20*w^5*x*y - 22*s^4*x^2*y + 
        28*s^3*w*x^2*y - 208*s^2*w^2*x^2*y - 28*s*w^3*x^2*y - 26*w^4*x^2*y + 
        36*s^3*x^3*y - 96*s^2*w*x^3*y - 28*s*w^2*x^3*y + 24*w^3*x^3*y - 
        56*s^2*x^4*y - 6*s*w*x^4*y - 26*w^2*x^4*y + 34*s*x^5*y + 20*w*x^5*y - 
        6*x^6*y + 30*s^5*y^2 - 33*s^4*w*y^2 + 16*s^3*w^2*y^2 + 
        26*s^2*w^3*y^2 - 54*s*w^4*y^2 + 15*w^5*y^2 - 33*s^4*x*y^2 - 
        96*s^3*w*x*y^2 + 198*s^2*w^2*x*y^2 + 88*s*w^3*x*y^2 - 29*w^4*x*y^2 + 
        16*s^3*x^2*y^2 + 198*s^2*w*x^2*y^2 + 188*s*w^2*x^2*y^2 + 
        14*w^3*x^2*y^2 + 26*s^2*x^3*y^2 + 88*s*w*x^3*y^2 + 14*w^2*x^3*y^2 - 
        54*s*x^4*y^2 - 29*w*x^4*y^2 + 15*x^5*y^2 - 40*s^4*y^3 + 
        12*s^3*w*y^3 + 12*s^2*w^2*y^3 + 36*s*w^3*y^3 - 20*w^4*y^3 + 
        12*s^3*x*y^3 - 120*s^2*w*x*y^3 - 228*s*w^2*x*y^3 + 16*w^3*x*y^3 + 
        12*s^2*x^2*y^3 - 228*s*w*x^2*y^3 + 8*w^2*x^2*y^3 + 36*s*x^3*y^3 + 
        16*w*x^3*y^3 - 20*x^4*y^3 + 30*s^3*y^4 + 7*s^2*w*y^4 - 4*s*w^2*y^4 + 
        15*w^3*y^4 + 7*s^2*x*y^4 + 136*s*w*x*y^4 + w^2*x*y^4 - 4*s*x^2*y^4 + 
        w*x^2*y^4 + 15*x^3*y^4 - 12*s^2*y^5 - 6*s*w*y^5 - 6*w^2*y^5 - 
        6*s*x*y^5 - 4*w*x*y^5 - 6*x^2*y^5 + 2*s*y^6 + w*y^6 + x*y^6 - 
        12*s^6*z + 26*s^5*w*z - 22*s^4*w^2*z + 36*s^3*w^3*z - 56*s^2*w^4*z + 
        34*s*w^5*z - 6*w^6*z + 26*s^5*x*z + 28*s^4*w*x*z + 28*s^3*w^2*x*z - 
        96*s^2*w^3*x*z - 6*s*w^4*x*z + 20*w^5*x*z - 22*s^4*x^2*z + 
        28*s^3*w*x^2*z - 208*s^2*w^2*x^2*z - 28*s*w^3*x^2*z - 26*w^4*x^2*z + 
        36*s^3*x^3*z - 96*s^2*w*x^3*z - 28*s*w^2*x^3*z + 24*w^3*x^3*z - 
        56*s^2*x^4*z - 6*s*w*x^4*z - 26*w^2*x^4*z + 34*s*x^5*z + 20*w*x^5*z - 
        6*x^6*z + 36*s^5*y*z - 142*s^4*w*y*z - 32*s^3*w^2*y*z + 
        236*s^2*w^3*y*z - 116*s*w^4*y*z + 18*w^5*y*z - 142*s^4*x*y*z - 
        320*s^3*w*x*y*z + 596*s^2*w^2*x*y*z - 304*s*w^3*x*y*z - 
        86*w^4*x*y*z - 32*s^3*x^2*y*z + 596*s^2*w*x^2*y*z + 
        328*s*w^2*x^2*y*z + 68*w^3*x^2*y*z + 236*s^2*x^3*y*z - 
        304*s*w*x^3*y*z + 68*w^2*x^3*y*z - 116*s*x^4*y*z - 86*w*x^4*y*z + 
        18*x^5*y*z - 24*s^4*y^2*z + 212*s^3*w*y^2*z - 300*s^2*w^2*y^2*z + 
        124*s*w^3*y^2*z - 12*w^4*y^2*z + 212*s^3*x*y^2*z - 72*s^2*w*x*y^2*z + 
        68*s*w^2*x*y^2*z + 112*w^3*x*y^2*z - 300*s^2*x^2*y^2*z + 
        68*s*w*x^2*y^2*z - 200*w^2*x^2*y^2*z + 124*s*x^3*y^2*z + 
        112*w*x^3*y^2*z - 12*x^4*y^2*z - 24*s^3*y^3*z - 108*s^2*w*y^3*z - 
        48*s*w^2*y^3*z - 12*w^3*y^3*z - 108*s^2*x*y^3*z + 96*s*w*x*y^3*z - 
        52*w^2*x*y^3*z - 48*s*x^2*y^3*z - 52*w*x^2*y^3*z - 12*x^3*y^3*z + 
        36*s^2*y^4*z + 18*s*w*y^4*z + 18*w^2*y^4*z + 18*s*x*y^4*z + 
        12*w*x*y^4*z + 18*x^2*y^4*z - 12*s*y^5*z - 6*w*y^5*z - 6*x*y^5*z + 
        30*s^5*z^2 - 33*s^4*w*z^2 + 16*s^3*w^2*z^2 + 26*s^2*w^3*z^2 - 
        54*s*w^4*z^2 + 15*w^5*z^2 - 33*s^4*x*z^2 - 96*s^3*w*x*z^2 + 
        198*s^2*w^2*x*z^2 + 88*s*w^3*x*z^2 - 29*w^4*x*z^2 + 16*s^3*x^2*z^2 + 
        198*s^2*w*x^2*z^2 + 188*s*w^2*x^2*z^2 + 14*w^3*x^2*z^2 + 
        26*s^2*x^3*z^2 + 88*s*w*x^3*z^2 + 14*w^2*x^3*z^2 - 54*s*x^4*z^2 - 
        29*w*x^4*z^2 + 15*x^5*z^2 - 24*s^4*y*z^2 + 212*s^3*w*y*z^2 - 
        300*s^2*w^2*y*z^2 + 124*s*w^3*y*z^2 - 12*w^4*y*z^2 + 
        212*s^3*x*y*z^2 - 72*s^2*w*x*y*z^2 + 68*s*w^2*x*y*z^2 + 
        112*w^3*x*y*z^2 - 300*s^2*x^2*y*z^2 + 68*s*w*x^2*y*z^2 - 
        200*w^2*x^2*y*z^2 + 124*s*x^3*y*z^2 + 112*w*x^3*y*z^2 - 
        12*x^4*y*z^2 - 12*s^3*y^2*z^2 + 202*s^2*w*y^2*z^2 + 
        104*s*w^2*y^2*z^2 - 6*w^3*y^2*z^2 + 202*s^2*x*y^2*z^2 - 
        464*s*w*x*y^2*z^2 + 102*w^2*x*y^2*z^2 + 104*s*x^2*y^2*z^2 + 
        102*w*x^2*y^2*z^2 - 6*x^3*y^2*z^2 - 24*s^2*y^3*z^2 - 12*s*w*y^3*z^2 - 
        12*w^2*y^3*z^2 - 12*s*x*y^3*z^2 - 8*w*x*y^3*z^2 - 12*x^2*y^3*z^2 + 
        30*s*y^4*z^2 + 15*w*y^4*z^2 + 15*x*y^4*z^2 - 40*s^4*z^3 + 
        12*s^3*w*z^3 + 12*s^2*w^2*z^3 + 36*s*w^3*z^3 - 20*w^4*z^3 + 
        12*s^3*x*z^3 - 120*s^2*w*x*z^3 - 228*s*w^2*x*z^3 + 16*w^3*x*z^3 + 
        12*s^2*x^2*z^3 - 228*s*w*x^2*z^3 + 8*w^2*x^2*z^3 + 36*s*x^3*z^3 + 
        16*w*x^3*z^3 - 20*x^4*z^3 - 24*s^3*y*z^3 - 108*s^2*w*y*z^3 - 
        48*s*w^2*y*z^3 - 12*w^3*y*z^3 - 108*s^2*x*y*z^3 + 96*s*w*x*y*z^3 - 
        52*w^2*x*y*z^3 - 48*s*x^2*y*z^3 - 52*w*x^2*y*z^3 - 12*x^3*y*z^3 - 
        24*s^2*y^2*z^3 - 12*s*w*y^2*z^3 - 12*w^2*y^2*z^3 - 12*s*x*y^2*z^3 - 
        8*w*x*y^2*z^3 - 12*x^2*y^2*z^3 - 40*s*y^3*z^3 - 20*w*y^3*z^3 - 
        20*x*y^3*z^3 + 30*s^3*z^4 + 7*s^2*w*z^4 - 4*s*w^2*z^4 + 15*w^3*z^4 + 
        7*s^2*x*z^4 + 136*s*w*x*z^4 + w^2*x*z^4 - 4*s*x^2*z^4 + w*x^2*z^4 + 
        15*x^3*z^4 + 36*s^2*y*z^4 + 18*s*w*y*z^4 + 18*w^2*y*z^4 + 
        18*s*x*y*z^4 + 12*w*x*y*z^4 + 18*x^2*y*z^4 + 30*s*y^2*z^4 + 
        15*w*y^2*z^4 + 15*x*y^2*z^4 - 12*s^2*z^5 - 6*s*w*z^5 - 6*w^2*z^5 - 
        6*s*x*z^5 - 4*w*x*z^5 - 6*x^2*z^5 - 12*s*y*z^5 - 6*w*y*z^5 - 
        6*x*y*z^5 + 2*s*z^6 + w*z^6 + x*z^6)*I412[y, z, w, x])/
      OMEGA[s, w, x, y, z] + ((s^8 - 5*s^7*w + 7*s^6*w^2 + 7*s^5*w^3 - 
        35*s^4*w^4 + 49*s^3*w^5 - 35*s^2*w^6 + 13*s*w^7 - 2*w^8 - 5*s^7*x + 
        10*s^6*w*x + 9*s^5*w^2*x - 20*s^4*w^3*x - 35*s^3*w^4*x + 
        90*s^2*w^5*x - 65*s*w^6*x + 16*w^7*x + 7*s^6*x^2 + 9*s^5*w*x^2 - 
        18*s^4*w^2*x^2 - 14*s^3*w^3*x^2 - 45*s^2*w^4*x^2 + 117*s*w^5*x^2 - 
        56*w^6*x^2 + 7*s^5*x^3 - 20*s^4*w*x^3 - 14*s^3*w^2*x^3 - 
        20*s^2*w^3*x^3 - 65*s*w^4*x^3 + 112*w^5*x^3 - 35*s^4*x^4 - 
        35*s^3*w*x^4 - 45*s^2*w^2*x^4 - 65*s*w^3*x^4 - 140*w^4*x^4 + 
        49*s^3*x^5 + 90*s^2*w*x^5 + 117*s*w^2*x^5 + 112*w^3*x^5 - 
        35*s^2*x^6 - 65*s*w*x^6 - 56*w^2*x^6 + 13*s*x^7 + 16*w*x^7 - 2*x^8 - 
        5*s^7*y + 10*s^6*w*y + 9*s^5*w^2*y - 20*s^4*w^3*y - 35*s^3*w^4*y + 
        90*s^2*w^5*y - 65*s*w^6*y + 16*w^7*y + 10*s^6*x*y + 22*s^5*w*x*y - 
        172*s^4*w^2*x*y + 364*s^3*w^3*x*y - 430*s^2*w^4*x*y + 286*s*w^5*x*y - 
        80*w^6*x*y + 9*s^5*x^2*y - 172*s^4*w*x^2*y + 238*s^3*w^2*x^2*y + 
        340*s^2*w^3*x^2*y - 559*s*w^4*x^2*y + 144*w^5*x^2*y - 20*s^4*x^3*y + 
        364*s^3*w*x^3*y + 340*s^2*w^2*x^3*y + 676*s*w^3*x^3*y - 
        80*w^4*x^3*y - 35*s^3*x^4*y - 430*s^2*w*x^4*y - 559*s*w^2*x^4*y - 
        80*w^3*x^4*y + 90*s^2*x^5*y + 286*s*w*x^5*y + 144*w^2*x^5*y - 
        65*s*x^6*y - 80*w*x^6*y + 16*x^7*y + 7*s^6*y^2 + 9*s^5*w*y^2 - 
        18*s^4*w^2*y^2 - 14*s^3*w^3*y^2 - 45*s^2*w^4*y^2 + 117*s*w^5*y^2 - 
        56*w^6*y^2 + 9*s^5*x*y^2 - 172*s^4*w*x*y^2 + 238*s^3*w^2*x*y^2 + 
        340*s^2*w^3*x*y^2 - 559*s*w^4*x*y^2 + 144*w^5*x*y^2 - 
        18*s^4*x^2*y^2 + 238*s^3*w*x^2*y^2 - 2510*s^2*w^2*x^2*y^2 + 
        442*s*w^3*x^2*y^2 - 72*w^4*x^2*y^2 - 14*s^3*x^3*y^2 + 
        340*s^2*w*x^3*y^2 + 442*s*w^2*x^3*y^2 - 32*w^3*x^3*y^2 - 
        45*s^2*x^4*y^2 - 559*s*w*x^4*y^2 - 72*w^2*x^4*y^2 + 117*s*x^5*y^2 + 
        144*w*x^5*y^2 - 56*x^6*y^2 + 7*s^5*y^3 - 20*s^4*w*y^3 - 
        14*s^3*w^2*y^3 - 20*s^2*w^3*y^3 - 65*s*w^4*y^3 + 112*w^5*y^3 - 
        20*s^4*x*y^3 + 364*s^3*w*x*y^3 + 340*s^2*w^2*x*y^3 + 
        676*s*w^3*x*y^3 - 80*w^4*x*y^3 - 14*s^3*x^2*y^3 + 340*s^2*w*x^2*y^3 + 
        442*s*w^2*x^2*y^3 - 32*w^3*x^2*y^3 - 20*s^2*x^3*y^3 + 
        676*s*w*x^3*y^3 - 32*w^2*x^3*y^3 - 65*s*x^4*y^3 - 80*w*x^4*y^3 + 
        112*x^5*y^3 - 35*s^4*y^4 - 35*s^3*w*y^4 - 45*s^2*w^2*y^4 - 
        65*s*w^3*y^4 - 140*w^4*y^4 - 35*s^3*x*y^4 - 430*s^2*w*x*y^4 - 
        559*s*w^2*x*y^4 - 80*w^3*x*y^4 - 45*s^2*x^2*y^4 - 559*s*w*x^2*y^4 - 
        72*w^2*x^2*y^4 - 65*s*x^3*y^4 - 80*w*x^3*y^4 - 140*x^4*y^4 + 
        49*s^3*y^5 + 90*s^2*w*y^5 + 117*s*w^2*y^5 + 112*w^3*y^5 + 
        90*s^2*x*y^5 + 286*s*w*x*y^5 + 144*w^2*x*y^5 + 117*s*x^2*y^5 + 
        144*w*x^2*y^5 + 112*x^3*y^5 - 35*s^2*y^6 - 65*s*w*y^6 - 56*w^2*y^6 - 
        65*s*x*y^6 - 80*w*x*y^6 - 56*x^2*y^6 + 13*s*y^7 + 16*w*y^7 + 
        16*x*y^7 - 2*y^8 - 5*s^7*z + 10*s^6*w*z + 9*s^5*w^2*z - 
        20*s^4*w^3*z - 35*s^3*w^4*z + 90*s^2*w^5*z - 65*s*w^6*z + 16*w^7*z + 
        10*s^6*x*z + 22*s^5*w*x*z - 172*s^4*w^2*x*z + 364*s^3*w^3*x*z - 
        430*s^2*w^4*x*z + 286*s*w^5*x*z - 80*w^6*x*z + 9*s^5*x^2*z - 
        172*s^4*w*x^2*z + 238*s^3*w^2*x^2*z + 340*s^2*w^3*x^2*z - 
        559*s*w^4*x^2*z + 144*w^5*x^2*z - 20*s^4*x^3*z + 364*s^3*w*x^3*z + 
        340*s^2*w^2*x^3*z + 676*s*w^3*x^3*z - 80*w^4*x^3*z - 35*s^3*x^4*z - 
        430*s^2*w*x^4*z - 559*s*w^2*x^4*z - 80*w^3*x^4*z + 90*s^2*x^5*z + 
        286*s*w*x^5*z + 144*w^2*x^5*z - 65*s*x^6*z - 80*w*x^6*z + 16*x^7*z + 
        10*s^6*y*z + 22*s^5*w*y*z - 172*s^4*w^2*y*z + 364*s^3*w^3*y*z - 
        430*s^2*w^4*y*z + 286*s*w^5*y*z - 80*w^6*y*z + 22*s^5*x*y*z + 
        376*s^4*w*x*y*z - 812*s^3*w^2*x*y*z - 1160*s^2*w^3*x*y*z + 
        1222*s*w^4*x*y*z + 352*w^5*x*y*z - 172*s^4*x^2*y*z - 
        812*s^3*w*x^2*y*z + 1900*s^2*w^2*x^2*y*z - 1508*s*w^3*x^2*y*z - 
        688*w^4*x^2*y*z + 364*s^3*x^3*y*z - 1160*s^2*w*x^3*y*z - 
        1508*s*w^2*x^3*y*z + 832*w^3*x^3*y*z - 430*s^2*x^4*y*z + 
        1222*s*w*x^4*y*z - 688*w^2*x^4*y*z + 286*s*x^5*y*z + 352*w*x^5*y*z - 
        80*x^6*y*z + 9*s^5*y^2*z - 172*s^4*w*y^2*z + 238*s^3*w^2*y^2*z + 
        340*s^2*w^3*y^2*z - 559*s*w^4*y^2*z + 144*w^5*y^2*z - 
        172*s^4*x*y^2*z - 812*s^3*w*x*y^2*z + 1900*s^2*w^2*x*y^2*z - 
        1508*s*w^3*x*y^2*z - 688*w^4*x*y^2*z + 238*s^3*x^2*y^2*z + 
        1900*s^2*w*x^2*y^2*z + 2470*s*w^2*x^2*y^2*z + 544*w^3*x^2*y^2*z + 
        340*s^2*x^3*y^2*z - 1508*s*w*x^3*y^2*z + 544*w^2*x^3*y^2*z - 
        559*s*x^4*y^2*z - 688*w*x^4*y^2*z + 144*x^5*y^2*z - 20*s^4*y^3*z + 
        364*s^3*w*y^3*z + 340*s^2*w^2*y^3*z + 676*s*w^3*y^3*z - 
        80*w^4*y^3*z + 364*s^3*x*y^3*z - 1160*s^2*w*x*y^3*z - 
        1508*s*w^2*x*y^3*z + 832*w^3*x*y^3*z + 340*s^2*x^2*y^3*z - 
        1508*s*w*x^2*y^3*z + 544*w^2*x^2*y^3*z + 676*s*x^3*y^3*z + 
        832*w*x^3*y^3*z - 80*x^4*y^3*z - 35*s^3*y^4*z - 430*s^2*w*y^4*z - 
        559*s*w^2*y^4*z - 80*w^3*y^4*z - 430*s^2*x*y^4*z + 1222*s*w*x*y^4*z - 
        688*w^2*x*y^4*z - 559*s*x^2*y^4*z - 688*w*x^2*y^4*z - 80*x^3*y^4*z + 
        90*s^2*y^5*z + 286*s*w*y^5*z + 144*w^2*y^5*z + 286*s*x*y^5*z + 
        352*w*x*y^5*z + 144*x^2*y^5*z - 65*s*y^6*z - 80*w*y^6*z - 
        80*x*y^6*z + 16*y^7*z + 7*s^6*z^2 + 9*s^5*w*z^2 - 18*s^4*w^2*z^2 - 
        14*s^3*w^3*z^2 - 45*s^2*w^4*z^2 + 117*s*w^5*z^2 - 56*w^6*z^2 + 
        9*s^5*x*z^2 - 172*s^4*w*x*z^2 + 238*s^3*w^2*x*z^2 + 
        340*s^2*w^3*x*z^2 - 559*s*w^4*x*z^2 + 144*w^5*x*z^2 - 
        18*s^4*x^2*z^2 + 238*s^3*w*x^2*z^2 - 2510*s^2*w^2*x^2*z^2 + 
        442*s*w^3*x^2*z^2 - 72*w^4*x^2*z^2 - 14*s^3*x^3*z^2 + 
        340*s^2*w*x^3*z^2 + 442*s*w^2*x^3*z^2 - 32*w^3*x^3*z^2 - 
        45*s^2*x^4*z^2 - 559*s*w*x^4*z^2 - 72*w^2*x^4*z^2 + 117*s*x^5*z^2 + 
        144*w*x^5*z^2 - 56*x^6*z^2 + 9*s^5*y*z^2 - 172*s^4*w*y*z^2 + 
        238*s^3*w^2*y*z^2 + 340*s^2*w^3*y*z^2 - 559*s*w^4*y*z^2 + 
        144*w^5*y*z^2 - 172*s^4*x*y*z^2 - 812*s^3*w*x*y*z^2 + 
        1900*s^2*w^2*x*y*z^2 - 1508*s*w^3*x*y*z^2 - 688*w^4*x*y*z^2 + 
        238*s^3*x^2*y*z^2 + 1900*s^2*w*x^2*y*z^2 + 2470*s*w^2*x^2*y*z^2 + 
        544*w^3*x^2*y*z^2 + 340*s^2*x^3*y*z^2 - 1508*s*w*x^3*y*z^2 + 
        544*w^2*x^3*y*z^2 - 559*s*x^4*y*z^2 - 688*w*x^4*y*z^2 + 
        144*x^5*y*z^2 - 18*s^4*y^2*z^2 + 238*s^3*w*y^2*z^2 - 
        2510*s^2*w^2*y^2*z^2 + 442*s*w^3*y^2*z^2 - 72*w^4*y^2*z^2 + 
        238*s^3*x*y^2*z^2 + 1900*s^2*w*x*y^2*z^2 + 2470*s*w^2*x*y^2*z^2 + 
        544*w^3*x*y^2*z^2 - 2510*s^2*x^2*y^2*z^2 + 2470*s*w*x^2*y^2*z^2 - 
        4016*w^2*x^2*y^2*z^2 + 442*s*x^3*y^2*z^2 + 544*w*x^3*y^2*z^2 - 
        72*x^4*y^2*z^2 - 14*s^3*y^3*z^2 + 340*s^2*w*y^3*z^2 + 
        442*s*w^2*y^3*z^2 - 32*w^3*y^3*z^2 + 340*s^2*x*y^3*z^2 - 
        1508*s*w*x*y^3*z^2 + 544*w^2*x*y^3*z^2 + 442*s*x^2*y^3*z^2 + 
        544*w*x^2*y^3*z^2 - 32*x^3*y^3*z^2 - 45*s^2*y^4*z^2 - 
        559*s*w*y^4*z^2 - 72*w^2*y^4*z^2 - 559*s*x*y^4*z^2 - 
        688*w*x*y^4*z^2 - 72*x^2*y^4*z^2 + 117*s*y^5*z^2 + 144*w*y^5*z^2 + 
        144*x*y^5*z^2 - 56*y^6*z^2 + 7*s^5*z^3 - 20*s^4*w*z^3 - 
        14*s^3*w^2*z^3 - 20*s^2*w^3*z^3 - 65*s*w^4*z^3 + 112*w^5*z^3 - 
        20*s^4*x*z^3 + 364*s^3*w*x*z^3 + 340*s^2*w^2*x*z^3 + 
        676*s*w^3*x*z^3 - 80*w^4*x*z^3 - 14*s^3*x^2*z^3 + 340*s^2*w*x^2*z^3 + 
        442*s*w^2*x^2*z^3 - 32*w^3*x^2*z^3 - 20*s^2*x^3*z^3 + 
        676*s*w*x^3*z^3 - 32*w^2*x^3*z^3 - 65*s*x^4*z^3 - 80*w*x^4*z^3 + 
        112*x^5*z^3 - 20*s^4*y*z^3 + 364*s^3*w*y*z^3 + 340*s^2*w^2*y*z^3 + 
        676*s*w^3*y*z^3 - 80*w^4*y*z^3 + 364*s^3*x*y*z^3 - 
        1160*s^2*w*x*y*z^3 - 1508*s*w^2*x*y*z^3 + 832*w^3*x*y*z^3 + 
        340*s^2*x^2*y*z^3 - 1508*s*w*x^2*y*z^3 + 544*w^2*x^2*y*z^3 + 
        676*s*x^3*y*z^3 + 832*w*x^3*y*z^3 - 80*x^4*y*z^3 - 14*s^3*y^2*z^3 + 
        340*s^2*w*y^2*z^3 + 442*s*w^2*y^2*z^3 - 32*w^3*y^2*z^3 + 
        340*s^2*x*y^2*z^3 - 1508*s*w*x*y^2*z^3 + 544*w^2*x*y^2*z^3 + 
        442*s*x^2*y^2*z^3 + 544*w*x^2*y^2*z^3 - 32*x^3*y^2*z^3 - 
        20*s^2*y^3*z^3 + 676*s*w*y^3*z^3 - 32*w^2*y^3*z^3 + 676*s*x*y^3*z^3 + 
        832*w*x*y^3*z^3 - 32*x^2*y^3*z^3 - 65*s*y^4*z^3 - 80*w*y^4*z^3 - 
        80*x*y^4*z^3 + 112*y^5*z^3 - 35*s^4*z^4 - 35*s^3*w*z^4 - 
        45*s^2*w^2*z^4 - 65*s*w^3*z^4 - 140*w^4*z^4 - 35*s^3*x*z^4 - 
        430*s^2*w*x*z^4 - 559*s*w^2*x*z^4 - 80*w^3*x*z^4 - 45*s^2*x^2*z^4 - 
        559*s*w*x^2*z^4 - 72*w^2*x^2*z^4 - 65*s*x^3*z^4 - 80*w*x^3*z^4 - 
        140*x^4*z^4 - 35*s^3*y*z^4 - 430*s^2*w*y*z^4 - 559*s*w^2*y*z^4 - 
        80*w^3*y*z^4 - 430*s^2*x*y*z^4 + 1222*s*w*x*y*z^4 - 688*w^2*x*y*z^4 - 
        559*s*x^2*y*z^4 - 688*w*x^2*y*z^4 - 80*x^3*y*z^4 - 45*s^2*y^2*z^4 - 
        559*s*w*y^2*z^4 - 72*w^2*y^2*z^4 - 559*s*x*y^2*z^4 - 
        688*w*x*y^2*z^4 - 72*x^2*y^2*z^4 - 65*s*y^3*z^4 - 80*w*y^3*z^4 - 
        80*x*y^3*z^4 - 140*y^4*z^4 + 49*s^3*z^5 + 90*s^2*w*z^5 + 
        117*s*w^2*z^5 + 112*w^3*z^5 + 90*s^2*x*z^5 + 286*s*w*x*z^5 + 
        144*w^2*x*z^5 + 117*s*x^2*z^5 + 144*w*x^2*z^5 + 112*x^3*z^5 + 
        90*s^2*y*z^5 + 286*s*w*y*z^5 + 144*w^2*y*z^5 + 286*s*x*y*z^5 + 
        352*w*x*y*z^5 + 144*x^2*y*z^5 + 117*s*y^2*z^5 + 144*w*y^2*z^5 + 
        144*x*y^2*z^5 + 112*y^3*z^5 - 35*s^2*z^6 - 65*s*w*z^6 - 56*w^2*z^6 - 
        65*s*x*z^6 - 80*w*x*z^6 - 56*x^2*z^6 - 65*s*y*z^6 - 80*w*y*z^6 - 
        80*x*y*z^6 - 56*y^2*z^6 + 13*s*z^7 + 16*w*z^7 + 16*x*z^7 + 16*y*z^7 - 
        2*z^8)*J4[w, x, y, z])/OMEGA[s, w, x, y, z]
 
Q2ddQ2[I41][w_, x_, y_, z_] := s/8 - (7*w)/4 + A[w] + (s*A[w])/(2*w) - 
     (x*A[w])/w - (y*A[w])/w - (z*A[w])/w + (A[w]*A[x])/w + (A[w]*A[y])/w + 
     (A[w]*A[z])/w
 
Q2ddQ2[I412][w_, x_, y_, z_] := A[w]*A[x]/(w*x)
 
Q2ddQ2[J4][w_, x_, y_, z_] := s/2 - w - x - y - z + A[w] + A[x] + A[y] + A[z]

(* ------------------ Start of I5a topology results. --------------------- *)

derivative[I5a][1, 0, 0, 0, 0][v_, w_, x_, y_, z_] := I5a1[v, w, x, y, z]
 
derivative[I5a][0, 1, 0, 0, 0][v_, w_, x_, y_, z_] := I5a2[v, w, x, y, z]
 
derivative[I5a][0, 0, 1, 0, 0][v_, w_, x_, y_, z_] := I5a2[v, x, w, y, z]
 
derivative[I5a][0, 0, 0, 1, 0][v_, w_, x_, y_, z_] := I5a2[v, y, z, w, x]
 
derivative[I5a][0, 0, 0, 0, 1][v_, w_, x_, y_, z_] := I5a2[v, z, y, w, x]
 
derivative[I5a1][1, 0, 0, 0, 0][v_, w_, x_, y_, z_] := 
    -(2*s + 36*v - 31*w - 31*x - 31*y - 31*z)/(12*(s - v)*v) - 
     (33*s^3*v*w + 17*s^2*v^2*w - 133*s*v^3*w + 83*v^4*w - 35*s^3*w^2 - 
       130*s^2*v*w^2 + s*v^2*w^2 - 300*v^3*w^2 + 105*s^2*w^3 + 301*s*v*w^3 + 
       386*v^2*w^3 - 105*s*w^4 - 204*v*w^4 + 35*w^5 + 33*s^3*v*x + 
       17*s^2*v^2*x - 133*s*v^3*x + 83*v^4*x - 50*s^3*w*x - 92*s^2*v*w*x + 
       1062*s*v^2*w*x + 8*v^3*w*x + 135*s^2*w^2*x - 781*s*v*w^2*x - 
       146*v^2*w^2*x + 20*s*w^3*x + 96*v*w^3*x - 105*w^4*x - 35*s^3*x^2 - 
       130*s^2*v*x^2 + s*v^2*x^2 - 300*v^3*x^2 + 135*s^2*w*x^2 - 
       781*s*v*w*x^2 - 146*v^2*w*x^2 + 170*s*w^2*x^2 + 216*v*w^2*x^2 + 
       70*w^3*x^2 + 105*s^2*x^3 + 301*s*v*x^3 + 386*v^2*x^3 + 20*s*w*x^3 + 
       96*v*w*x^3 + 70*w^2*x^3 - 105*s*x^4 - 204*v*x^4 - 105*w*x^4 + 35*x^5 - 
       28*s^3*w*y - 28*s^2*v*w*y + 140*s*v^2*w*y - 84*v^3*w*y + 
       84*s^2*w^2*y + 168*s*v*w^2*y + 196*v^2*w^2*y - 84*s*w^3*y - 
       140*v*w^3*y + 28*w^4*y - 28*s^3*x*y - 28*s^2*v*x*y + 140*s*v^2*x*y - 
       84*v^3*x*y + 56*s^2*w*x*y - 784*s*v*w*x*y - 168*v^2*w*x*y + 
       84*s*w^2*x*y + 140*v*w^2*x*y - 112*w^3*x*y + 84*s^2*x^2*y + 
       168*s*v*x^2*y + 196*v^2*x^2*y + 84*s*w*x^2*y + 140*v*w*x^2*y + 
       168*w^2*x^2*y - 84*s*x^3*y - 140*v*x^3*y - 112*w*x^3*y + 28*x^4*y - 
       28*s^3*w*z - 28*s^2*v*w*z + 140*s*v^2*w*z - 84*v^3*w*z + 
       84*s^2*w^2*z + 168*s*v*w^2*z + 196*v^2*w^2*z - 84*s*w^3*z - 
       140*v*w^3*z + 28*w^4*z - 28*s^3*x*z - 28*s^2*v*x*z + 140*s*v^2*x*z - 
       84*v^3*x*z + 56*s^2*w*x*z - 784*s*v*w*x*z - 168*v^2*w*x*z + 
       84*s*w^2*x*z + 140*v*w^2*x*z - 112*w^3*x*z + 84*s^2*x^2*z + 
       168*s*v*x^2*z + 196*v^2*x^2*z + 84*s*w*x^2*z + 140*v*w*x^2*z + 
       168*w^2*x^2*z - 84*s*x^3*z - 140*v*x^3*z - 112*w*x^3*z + 28*x^4*z)/
      (12*(s - v)*v*PSI[s, v, w, x]) + 
     ((s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 6*s*v*w - 7*v^2*w + 
        3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 3*v^2*x - 2*s*w*x + 
        2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + x^3)*A[v]*A[w])/
      (v*(-s + v)*PSI[s, v, w, x]) + 
     ((s^3 + s^2*v - 5*s*v^2 + 3*v^3 - s^2*w + 14*s*v*w + 3*v^2*w - s*w^2 - 
        7*v*w^2 + w^3 - 3*s^2*x - 6*s*v*x - 7*v^2*x - 2*s*w*x + 2*v*w*x - 
        3*w^2*x + 3*s*x^2 + 5*v*x^2 + 3*w*x^2 - x^3)*A[v]*A[x])/
      (v*(-s + v)*PSI[s, v, w, x]) + 
     (w*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 6*s*v*w - 7*v^2*w + 
        3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 3*v^2*x - 2*s*w*x + 
        2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + x^3)*F[w, x, y, z])/
      ((s - v)*v*PSI[s, v, w, x]) + 
     (x*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - s^2*w + 14*s*v*w + 3*v^2*w - s*w^2 - 
        7*v*w^2 + w^3 - 3*s^2*x - 6*s*v*x - 7*v^2*x - 2*s*w*x + 2*v*w*x - 
        3*w^2*x + 3*s*x^2 + 5*v*x^2 + 3*w*x^2 - x^3)*F[x, w, y, z])/
      ((s - v)*v*PSI[s, v, w, x]) + I5a2[v, z, y, w, x]*
      (z/((s - v)*v) + ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - 
          v^2*w - 3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 
          2*s*w*x + 10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3)*z)/
        (v*PSI[s, v, w, x]) - (2*(s - z)*z*(s^2 - 2*s*v + v^2 - 2*s*y + 
          6*v*y + y^2 - 2*s*z - 2*v*z - 2*y*z + z^2))/(v*PSI[s, v, y, z])) + 
     I5a2[v, y, z, w, x]*(y/((s - v)*v) + 
       ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 
          3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 2*s*w*x + 
          10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3)*y)/
        (v*PSI[s, v, w, x]) - (2*(s - y)*y*(s^2 - 2*s*v + v^2 - 2*s*y - 
          2*v*y + y^2 - 2*s*z + 6*v*z - 2*y*z + z^2))/(v*PSI[s, v, y, z])) + 
     I5a1[v, w, x, y, z]*(2/(s - v) - (2*(s - v)*(s^2 - 2*s*v + v^2 - 2*s*w - 
          2*v*w + w^2 - 2*s*x - 2*v*x + 6*w*x + x^2))/PSI[s, v, w, x] - 
       (2*(s - v)*(s^2 - 2*s*v + v^2 - 2*s*y - 2*v*y + y^2 - 2*s*z - 2*v*z + 
          6*y*z + z^2))/PSI[s, v, y, z]) + 
     A[x]*A[z]*(-((s^3 + s^2*v - 5*s*v^2 + 3*v^3 - s^2*w + 14*s*v*w + 
          3*v^2*w - s*w^2 - 7*v*w^2 + w^3 - 3*s^2*x - 6*s*v*x - 7*v^2*x - 
          2*s*w*x + 2*v*w*x - 3*w^2*x + 3*s*x^2 + 5*v*x^2 + 3*w*x^2 - x^3)/
         ((s - v)*v*PSI[s, v, w, x])) - (s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 
         s^2*y + 14*s*v*y + 3*v^2*y - s*y^2 - 7*v*y^2 + y^3 - 3*s^2*z - 
         6*s*v*z - 7*v^2*z - 2*s*y*z + 2*v*y*z - 3*y^2*z + 3*s*z^2 + 
         5*v*z^2 + 3*y*z^2 - z^3)/((s - v)*v*PSI[s, v, y, z])) + 
     A[w]*A[z]*(-((s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 6*s*v*w - 
          7*v^2*w + 3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 3*v^2*x - 
          2*s*w*x + 2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + x^3)/
         ((s - v)*v*PSI[s, v, w, x])) - (s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 
         s^2*y + 14*s*v*y + 3*v^2*y - s*y^2 - 7*v*y^2 + y^3 - 3*s^2*z - 
         6*s*v*z - 7*v^2*z - 2*s*y*z + 2*v*y*z - 3*y^2*z + 3*s*z^2 + 
         5*v*z^2 + 3*y*z^2 - z^3)/((s - v)*v*PSI[s, v, y, z])) + 
     A[x]*A[y]*(-((s^3 + s^2*v - 5*s*v^2 + 3*v^3 - s^2*w + 14*s*v*w + 
          3*v^2*w - s*w^2 - 7*v*w^2 + w^3 - 3*s^2*x - 6*s*v*x - 7*v^2*x - 
          2*s*w*x + 2*v*w*x - 3*w^2*x + 3*s*x^2 + 5*v*x^2 + 3*w*x^2 - x^3)/
         ((s - v)*v*PSI[s, v, w, x])) - (s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 
         3*s^2*y - 6*s*v*y - 7*v^2*y + 3*s*y^2 + 5*v*y^2 - y^3 - s^2*z + 
         14*s*v*z + 3*v^2*z - 2*s*y*z + 2*v*y*z + 3*y^2*z - s*z^2 - 7*v*z^2 - 
         3*y*z^2 + z^3)/((s - v)*v*PSI[s, v, y, z])) + 
     A[w]*A[y]*(-((s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 6*s*v*w - 
          7*v^2*w + 3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 3*v^2*x - 
          2*s*w*x + 2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + x^3)/
         ((s - v)*v*PSI[s, v, w, x])) - (s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 
         3*s^2*y - 6*s*v*y - 7*v^2*y + 3*s*y^2 + 5*v*y^2 - y^3 - s^2*z + 
         14*s*v*z + 3*v^2*z - 2*s*y*z + 2*v*y*z + 3*y^2*z - s*z^2 - 7*v*z^2 - 
         3*y*z^2 + z^3)/((s - v)*v*PSI[s, v, y, z])) + 
     I5a[v, w, x, y, z]*(-2/((s - v)*v) - 
       (2*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 
          3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 2*s*w*x + 
          10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3))/
        (v*PSI[s, v, w, x]) - (2*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*y - 
          2*s*v*y - v^2*y - 3*s*y^2 - v*y^2 + y^3 + 3*s^2*z - 2*s*v*z - 
          v^2*z - 2*s*y*z + 10*v*y*z - y^2*z - 3*s*z^2 - v*z^2 - y*z^2 + 
          z^3))/(v*PSI[s, v, y, z])) + I5a2[v, w, x, y, z]*
      (w/((s - v)*v) - (2*(s - w)*w*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + 
          w^2 - 2*s*x + 6*v*x - 2*w*x + x^2))/(v*PSI[s, v, w, x]) + 
       (w*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*y - 2*s*v*y - v^2*y - 
          3*s*y^2 - v*y^2 + y^3 + 3*s^2*z - 2*s*v*z - v^2*z - 2*s*y*z + 
          10*v*y*z - y^2*z - 3*s*z^2 - v*z^2 - y*z^2 + z^3))/
        (v*PSI[s, v, y, z])) + I5a2[v, x, w, y, z]*(x/((s - v)*v) - 
       (2*(s - x)*x*(s^2 - 2*s*v + v^2 - 2*s*w + 6*v*w + w^2 - 2*s*x - 
          2*v*x - 2*w*x + x^2))/(v*PSI[s, v, w, x]) + 
       (x*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*y - 2*s*v*y - v^2*y - 
          3*s*y^2 - v*y^2 + y^3 + 3*s^2*z - 2*s*v*z - v^2*z - 2*s*y*z + 
          10*v*y*z - y^2*z - 3*s*z^2 - v*z^2 - y*z^2 + z^3))/
        (v*PSI[s, v, y, z])) + A[z]*(-5/(4*(s - v)*v) - 
       (s^3*w + s^2*v*w - 5*s*v^2*w + 3*v^3*w - 3*s^2*w^2 - 6*s*v*w^2 - 
         7*v^2*w^2 + 3*s*w^3 + 5*v*w^3 - w^4 + s^3*x + s^2*v*x - 5*s*v^2*x + 
         3*v^3*x - 2*s^2*w*x + 28*s*v*w*x + 6*v^2*w*x - 3*s*w^2*x - 
         5*v*w^2*x + 4*w^3*x - 3*s^2*x^2 - 6*s*v*x^2 - 7*v^2*x^2 - 
         3*s*w*x^2 - 5*v*w*x^2 - 6*w^2*x^2 + 3*s*x^3 + 5*v*x^3 + 4*w*x^3 - 
         x^4)/((s - v)*v*PSI[s, v, w, x]) - (s^3*v - 15*s^2*v^2 + 27*s*v^3 - 
         13*v^4 - 4*s^3*w - 4*s^2*v*w + 20*s*v^2*w - 12*v^3*w - 4*s^3*x - 
         4*s^2*v*x + 20*s*v^2*x - 12*v^3*x + 7*s^3*y + 18*s^2*v*y - 
         77*s*v^2*y + 4*v^3*y + 4*s^2*w*y - 56*s*v*w*y - 12*v^2*w*y + 
         4*s^2*x*y - 56*s*v*x*y - 12*v^2*x*y - 19*s^2*y^2 - 31*s*v*y^2 - 
         6*v^2*y^2 + 4*s*w*y^2 + 28*v*w*y^2 + 4*s*x*y^2 + 28*v*x*y^2 + 
         17*s*y^3 + 20*v*y^3 - 4*w*y^3 - 4*x*y^3 - 5*y^4 + 6*s^3*z + 
         7*s^2*v*z - 12*s*v^2*z + 47*v^3*z + 12*s^2*w*z + 24*s*v*w*z + 
         28*v^2*w*z + 12*s^2*x*z + 24*s*v*x*z + 28*v^2*x*z - 15*s^2*y*z + 
         176*s*v*y*z + 15*v^2*y*z + 8*s*w*y*z - 8*v*w*y*z + 8*s*x*y*z - 
         8*v*x*y*z - 20*s*y^2*z - 19*v*y^2*z + 12*w*y^2*z + 12*x*y^2*z + 
         21*y^3*z - 18*s^2*z^2 - 41*s*v*z^2 - 61*v^2*z^2 - 12*s*w*z^2 - 
         20*v*w*z^2 - 12*s*x*z^2 - 20*v*x*z^2 - 15*s*y*z^2 - 34*v*y*z^2 - 
         12*w*y*z^2 - 12*x*y*z^2 - 33*y^2*z^2 + 18*s*z^3 + 33*v*z^3 + 
         4*w*z^3 + 4*x*z^3 + 23*y*z^3 - 6*z^4)/(4*(s - v)*v*
         PSI[s, v, y, z])) + A[y]*(-5/(4*(s - v)*v) - 
       (s^3*w + s^2*v*w - 5*s*v^2*w + 3*v^3*w - 3*s^2*w^2 - 6*s*v*w^2 - 
         7*v^2*w^2 + 3*s*w^3 + 5*v*w^3 - w^4 + s^3*x + s^2*v*x - 5*s*v^2*x + 
         3*v^3*x - 2*s^2*w*x + 28*s*v*w*x + 6*v^2*w*x - 3*s*w^2*x - 
         5*v*w^2*x + 4*w^3*x - 3*s^2*x^2 - 6*s*v*x^2 - 7*v^2*x^2 - 
         3*s*w*x^2 - 5*v*w*x^2 - 6*w^2*x^2 + 3*s*x^3 + 5*v*x^3 + 4*w*x^3 - 
         x^4)/((s - v)*v*PSI[s, v, w, x]) - (s^3*v - 15*s^2*v^2 + 27*s*v^3 - 
         13*v^4 - 4*s^3*w - 4*s^2*v*w + 20*s*v^2*w - 12*v^3*w - 4*s^3*x - 
         4*s^2*v*x + 20*s*v^2*x - 12*v^3*x + 6*s^3*y + 7*s^2*v*y - 
         12*s*v^2*y + 47*v^3*y + 12*s^2*w*y + 24*s*v*w*y + 28*v^2*w*y + 
         12*s^2*x*y + 24*s*v*x*y + 28*v^2*x*y - 18*s^2*y^2 - 41*s*v*y^2 - 
         61*v^2*y^2 - 12*s*w*y^2 - 20*v*w*y^2 - 12*s*x*y^2 - 20*v*x*y^2 + 
         18*s*y^3 + 33*v*y^3 + 4*w*y^3 + 4*x*y^3 - 6*y^4 + 7*s^3*z + 
         18*s^2*v*z - 77*s*v^2*z + 4*v^3*z + 4*s^2*w*z - 56*s*v*w*z - 
         12*v^2*w*z + 4*s^2*x*z - 56*s*v*x*z - 12*v^2*x*z - 15*s^2*y*z + 
         176*s*v*y*z + 15*v^2*y*z + 8*s*w*y*z - 8*v*w*y*z + 8*s*x*y*z - 
         8*v*x*y*z - 15*s*y^2*z - 34*v*y^2*z - 12*w*y^2*z - 12*x*y^2*z + 
         23*y^3*z - 19*s^2*z^2 - 31*s*v*z^2 - 6*v^2*z^2 + 4*s*w*z^2 + 
         28*v*w*z^2 + 4*s*x*z^2 + 28*v*x*z^2 - 20*s*y*z^2 - 19*v*y*z^2 + 
         12*w*y*z^2 + 12*x*y*z^2 - 33*y^2*z^2 + 17*s*z^3 + 20*v*z^3 - 
         4*w*z^3 - 4*x*z^3 + 21*y*z^3 - 5*z^4)/(4*(s - v)*v*
         PSI[s, v, y, z])) + A[w]*(-5/(4*(s - v)*v) - 
       (s^3*v - 15*s^2*v^2 + 27*s*v^3 - 13*v^4 + 6*s^3*w + 7*s^2*v*w - 
         12*s*v^2*w + 47*v^3*w - 18*s^2*w^2 - 41*s*v*w^2 - 61*v^2*w^2 + 
         18*s*w^3 + 33*v*w^3 - 6*w^4 + 7*s^3*x + 18*s^2*v*x - 77*s*v^2*x + 
         4*v^3*x - 15*s^2*w*x + 176*s*v*w*x + 15*v^2*w*x - 15*s*w^2*x - 
         34*v*w^2*x + 23*w^3*x - 19*s^2*x^2 - 31*s*v*x^2 - 6*v^2*x^2 - 
         20*s*w*x^2 - 19*v*w*x^2 - 33*w^2*x^2 + 17*s*x^3 + 20*v*x^3 + 
         21*w*x^3 - 5*x^4 - 4*s^3*y - 4*s^2*v*y + 20*s*v^2*y - 12*v^3*y + 
         12*s^2*w*y + 24*s*v*w*y + 28*v^2*w*y - 12*s*w^2*y - 20*v*w^2*y + 
         4*w^3*y + 4*s^2*x*y - 56*s*v*x*y - 12*v^2*x*y + 8*s*w*x*y - 
         8*v*w*x*y - 12*w^2*x*y + 4*s*x^2*y + 28*v*x^2*y + 12*w*x^2*y - 
         4*x^3*y - 4*s^3*z - 4*s^2*v*z + 20*s*v^2*z - 12*v^3*z + 12*s^2*w*z + 
         24*s*v*w*z + 28*v^2*w*z - 12*s*w^2*z - 20*v*w^2*z + 4*w^3*z + 
         4*s^2*x*z - 56*s*v*x*z - 12*v^2*x*z + 8*s*w*x*z - 8*v*w*x*z - 
         12*w^2*x*z + 4*s*x^2*z + 28*v*x^2*z + 12*w*x^2*z - 4*x^3*z)/
        (4*(s - v)*v*PSI[s, v, w, x]) - (s^3*y + s^2*v*y - 5*s*v^2*y + 
         3*v^3*y - 3*s^2*y^2 - 6*s*v*y^2 - 7*v^2*y^2 + 3*s*y^3 + 5*v*y^3 - 
         y^4 + s^3*z + s^2*v*z - 5*s*v^2*z + 3*v^3*z - 2*s^2*y*z + 
         28*s*v*y*z + 6*v^2*y*z - 3*s*y^2*z - 5*v*y^2*z + 4*y^3*z - 
         3*s^2*z^2 - 6*s*v*z^2 - 7*v^2*z^2 - 3*s*y*z^2 - 5*v*y*z^2 - 
         6*y^2*z^2 + 3*s*z^3 + 5*v*z^3 + 4*y*z^3 - z^4)/
        ((s - v)*v*PSI[s, v, y, z])) + A[x]*(-5/(4*(s - v)*v) - 
       (s^3*v - 15*s^2*v^2 + 27*s*v^3 - 13*v^4 + 7*s^3*w + 18*s^2*v*w - 
         77*s*v^2*w + 4*v^3*w - 19*s^2*w^2 - 31*s*v*w^2 - 6*v^2*w^2 + 
         17*s*w^3 + 20*v*w^3 - 5*w^4 + 6*s^3*x + 7*s^2*v*x - 12*s*v^2*x + 
         47*v^3*x - 15*s^2*w*x + 176*s*v*w*x + 15*v^2*w*x - 20*s*w^2*x - 
         19*v*w^2*x + 21*w^3*x - 18*s^2*x^2 - 41*s*v*x^2 - 61*v^2*x^2 - 
         15*s*w*x^2 - 34*v*w*x^2 - 33*w^2*x^2 + 18*s*x^3 + 33*v*x^3 + 
         23*w*x^3 - 6*x^4 - 4*s^3*y - 4*s^2*v*y + 20*s*v^2*y - 12*v^3*y + 
         4*s^2*w*y - 56*s*v*w*y - 12*v^2*w*y + 4*s*w^2*y + 28*v*w^2*y - 
         4*w^3*y + 12*s^2*x*y + 24*s*v*x*y + 28*v^2*x*y + 8*s*w*x*y - 
         8*v*w*x*y + 12*w^2*x*y - 12*s*x^2*y - 20*v*x^2*y - 12*w*x^2*y + 
         4*x^3*y - 4*s^3*z - 4*s^2*v*z + 20*s*v^2*z - 12*v^3*z + 4*s^2*w*z - 
         56*s*v*w*z - 12*v^2*w*z + 4*s*w^2*z + 28*v*w^2*z - 4*w^3*z + 
         12*s^2*x*z + 24*s*v*x*z + 28*v^2*x*z + 8*s*w*x*z - 8*v*w*x*z + 
         12*w^2*x*z - 12*s*x^2*z - 20*v*x^2*z - 12*w*x^2*z + 4*x^3*z)/
        (4*(s - v)*v*PSI[s, v, w, x]) - (s^3*y + s^2*v*y - 5*s*v^2*y + 
         3*v^3*y - 3*s^2*y^2 - 6*s*v*y^2 - 7*v^2*y^2 + 3*s*y^3 + 5*v*y^3 - 
         y^4 + s^3*z + s^2*v*z - 5*s*v^2*z + 3*v^3*z - 2*s^2*y*z + 
         28*s*v*y*z + 6*v^2*y*z - 3*s*y^2*z - 5*v*y^2*z + 4*y^3*z - 
         3*s^2*z^2 - 6*s*v*z^2 - 7*v^2*z^2 - 3*s*y*z^2 - 5*v*y*z^2 - 
         6*y^2*z^2 + 3*s*z^3 + 5*v*z^3 + 4*y*z^3 - z^4)/
        ((s - v)*v*PSI[s, v, y, z])) + 
     A[v]*(2/((s - v)*v) + (s^3*w + s^2*v*w - 5*s*v^2*w + 3*v^3*w - 
         3*s^2*w^2 - 6*s*v*w^2 - 7*v^2*w^2 + 3*s*w^3 + 5*v*w^3 - w^4 + 
         s^3*x + s^2*v*x - 5*s*v^2*x + 3*v^3*x - 2*s^2*w*x + 28*s*v*w*x + 
         6*v^2*w*x - 3*s*w^2*x - 5*v*w^2*x + 4*w^3*x - 3*s^2*x^2 - 
         6*s*v*x^2 - 7*v^2*x^2 - 3*s*w*x^2 - 5*v*w*x^2 - 6*w^2*x^2 + 
         3*s*x^3 + 5*v*x^3 + 4*w*x^3 - x^4)/((s - v)*v*PSI[s, v, w, x]) + 
       (s^3*y + s^2*v*y - 5*s*v^2*y + 3*v^3*y - 3*s^2*y^2 - 6*s*v*y^2 - 
         7*v^2*y^2 + 3*s*y^3 + 5*v*y^3 - y^4 + s^3*z + s^2*v*z - 5*s*v^2*z + 
         3*v^3*z - 2*s^2*y*z + 28*s*v*y*z + 6*v^2*y*z - 3*s*y^2*z - 
         5*v*y^2*z + 4*y^3*z - 3*s^2*z^2 - 6*s*v*z^2 - 7*v^2*z^2 - 
         3*s*y*z^2 - 5*v*y*z^2 - 6*y^2*z^2 + 3*s*z^3 + 5*v*z^3 + 4*y*z^3 - 
         z^4)/((s - v)*v*PSI[s, v, y, z])) - 
     (33*s^3*v*y + 17*s^2*v^2*y - 133*s*v^3*y + 83*v^4*y - 28*s^3*w*y - 
       28*s^2*v*w*y + 140*s*v^2*w*y - 84*v^3*w*y - 28*s^3*x*y - 
       28*s^2*v*x*y + 140*s*v^2*x*y - 84*v^3*x*y - 35*s^3*y^2 - 
       130*s^2*v*y^2 + s*v^2*y^2 - 300*v^3*y^2 + 84*s^2*w*y^2 + 
       168*s*v*w*y^2 + 196*v^2*w*y^2 + 84*s^2*x*y^2 + 168*s*v*x*y^2 + 
       196*v^2*x*y^2 + 105*s^2*y^3 + 301*s*v*y^3 + 386*v^2*y^3 - 84*s*w*y^3 - 
       140*v*w*y^3 - 84*s*x*y^3 - 140*v*x*y^3 - 105*s*y^4 - 204*v*y^4 + 
       28*w*y^4 + 28*x*y^4 + 35*y^5 + 33*s^3*v*z + 17*s^2*v^2*z - 
       133*s*v^3*z + 83*v^4*z - 28*s^3*w*z - 28*s^2*v*w*z + 140*s*v^2*w*z - 
       84*v^3*w*z - 28*s^3*x*z - 28*s^2*v*x*z + 140*s*v^2*x*z - 84*v^3*x*z - 
       50*s^3*y*z - 92*s^2*v*y*z + 1062*s*v^2*y*z + 8*v^3*y*z + 
       56*s^2*w*y*z - 784*s*v*w*y*z - 168*v^2*w*y*z + 56*s^2*x*y*z - 
       784*s*v*x*y*z - 168*v^2*x*y*z + 135*s^2*y^2*z - 781*s*v*y^2*z - 
       146*v^2*y^2*z + 84*s*w*y^2*z + 140*v*w*y^2*z + 84*s*x*y^2*z + 
       140*v*x*y^2*z + 20*s*y^3*z + 96*v*y^3*z - 112*w*y^3*z - 112*x*y^3*z - 
       105*y^4*z - 35*s^3*z^2 - 130*s^2*v*z^2 + s*v^2*z^2 - 300*v^3*z^2 + 
       84*s^2*w*z^2 + 168*s*v*w*z^2 + 196*v^2*w*z^2 + 84*s^2*x*z^2 + 
       168*s*v*x*z^2 + 196*v^2*x*z^2 + 135*s^2*y*z^2 - 781*s*v*y*z^2 - 
       146*v^2*y*z^2 + 84*s*w*y*z^2 + 140*v*w*y*z^2 + 84*s*x*y*z^2 + 
       140*v*x*y*z^2 + 170*s*y^2*z^2 + 216*v*y^2*z^2 + 168*w*y^2*z^2 + 
       168*x*y^2*z^2 + 70*y^3*z^2 + 105*s^2*z^3 + 301*s*v*z^3 + 386*v^2*z^3 - 
       84*s*w*z^3 - 140*v*w*z^3 - 84*s*x*z^3 - 140*v*x*z^3 + 20*s*y*z^3 + 
       96*v*y*z^3 - 112*w*y*z^3 - 112*x*y*z^3 + 70*y^2*z^3 - 105*s*z^4 - 
       204*v*z^4 + 28*w*z^4 + 28*x*z^4 - 105*y*z^4 + 35*z^5)/
      (12*(s - v)*v*PSI[s, v, y, z]) + 
     ((s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*y - 6*s*v*y - 7*v^2*y + 
        3*s*y^2 + 5*v*y^2 - y^3 - s^2*z + 14*s*v*z + 3*v^2*z - 2*s*y*z + 
        2*v*y*z + 3*y^2*z - s*z^2 - 7*v*z^2 - 3*y*z^2 + z^3)*A[v]*A[y])/
      (v*(-s + v)*PSI[s, v, y, z]) + 
     ((s^3 + s^2*v - 5*s*v^2 + 3*v^3 - s^2*y + 14*s*v*y + 3*v^2*y - s*y^2 - 
        7*v*y^2 + y^3 - 3*s^2*z - 6*s*v*z - 7*v^2*z - 2*s*y*z + 2*v*y*z - 
        3*y^2*z + 3*s*z^2 + 5*v*z^2 + 3*y*z^2 - z^3)*A[v]*A[z])/
      (v*(-s + v)*PSI[s, v, y, z]) + 
     (y*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*y - 6*s*v*y - 7*v^2*y + 
        3*s*y^2 + 5*v*y^2 - y^3 - s^2*z + 14*s*v*z + 3*v^2*z - 2*s*y*z + 
        2*v*y*z + 3*y^2*z - s*z^2 - 7*v*z^2 - 3*y*z^2 + z^3)*F[y, w, x, z])/
      ((s - v)*v*PSI[s, v, y, z]) + 
     (z*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - s^2*y + 14*s*v*y + 3*v^2*y - s*y^2 - 
        7*v*y^2 + y^3 - 3*s^2*z - 6*s*v*z - 7*v^2*z - 2*s*y*z + 2*v*y*z - 
        3*y^2*z + 3*s*z^2 + 5*v*z^2 + 3*y*z^2 - z^3)*F[z, w, x, y])/
      ((s - v)*v*PSI[s, v, y, z]) + 
     (-2/((s - v)*v) + (-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - 
         v^2*w - 3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 
         2*s*w*x + 10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3)/
        (v*PSI[s, v, w, x]) - (3*(s^3*y + s^2*v*y - 5*s*v^2*y + 3*v^3*y - 
          3*s^2*y^2 - 6*s*v*y^2 - 7*v^2*y^2 + 3*s*y^3 + 5*v*y^3 - y^4 + 
          s^3*z + s^2*v*z - 5*s*v^2*z + 3*v^3*z - 2*s^2*y*z + 28*s*v*y*z + 
          6*v^2*y*z - 3*s*y^2*z - 5*v*y^2*z + 4*y^3*z - 3*s^2*z^2 - 
          6*s*v*z^2 - 7*v^2*z^2 - 3*s*y*z^2 - 5*v*y*z^2 - 6*y^2*z^2 + 
          3*s*z^3 + 5*v*z^3 + 4*y*z^3 - z^4))/((s - v)*v*PSI[s, v, y, z]))*
      S[v, w, x] + (2*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*y - 6*s*v*y - 
        7*v^2*y + 3*s*y^2 + 5*v*y^2 - y^3 - s^2*z + 14*s*v*z + 3*v^2*z - 
        2*s*y*z + 2*v*y*z + 3*y^2*z - s*z^2 - 7*v*z^2 - 3*y*z^2 + z^3)*A[y]*
       S[v, w, x])/((s - v)*v*PSI[s, v, y, z]) + 
     (2*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - s^2*y + 14*s*v*y + 3*v^2*y - s*y^2 - 
        7*v*y^2 + y^3 - 3*s^2*z - 6*s*v*z - 7*v^2*z - 2*s*y*z + 2*v*y*z - 
        3*y^2*z + 3*s*z^2 + 5*v*z^2 + 3*y*z^2 - z^3)*A[z]*S[v, w, x])/
      ((s - v)*v*PSI[s, v, y, z]) + 
     (2*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 6*s*v*w - 7*v^2*w + 
        3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 3*v^2*x - 2*s*w*x + 
        2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + x^3)*A[w]*S[v, y, z])/
      ((s - v)*v*PSI[s, v, w, x]) + 
     (2*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - s^2*w + 14*s*v*w + 3*v^2*w - s*w^2 - 
        7*v*w^2 + w^3 - 3*s^2*x - 6*s*v*x - 7*v^2*x - 2*s*w*x + 2*v*w*x - 
        3*w^2*x + 3*s*x^2 + 5*v*x^2 + 3*w*x^2 - x^3)*A[x]*S[v, y, z])/
      ((s - v)*v*PSI[s, v, w, x]) + 
     (-2/((s - v)*v) - (3*(s^3*w + s^2*v*w - 5*s*v^2*w + 3*v^3*w - 
          3*s^2*w^2 - 6*s*v*w^2 - 7*v^2*w^2 + 3*s*w^3 + 5*v*w^3 - w^4 + 
          s^3*x + s^2*v*x - 5*s*v^2*x + 3*v^3*x - 2*s^2*w*x + 28*s*v*w*x + 
          6*v^2*w*x - 3*s*w^2*x - 5*v*w^2*x + 4*w^3*x - 3*s^2*x^2 - 
          6*s*v*x^2 - 7*v^2*x^2 - 3*s*w*x^2 - 5*v*w*x^2 - 6*w^2*x^2 + 
          3*s*x^3 + 5*v*x^3 + 4*w*x^3 - x^4))/((s - v)*v*PSI[s, v, w, x]) + 
       (-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*y - 2*s*v*y - v^2*y - 
         3*s*y^2 - v*y^2 + y^3 + 3*s^2*z - 2*s*v*z - v^2*z - 2*s*y*z + 
         10*v*y*z - y^2*z - 3*s*z^2 - v*z^2 - y*z^2 + z^3)/
        (v*PSI[s, v, y, z]))*S[v, y, z] + 
     (-2/(s - v) - (2*(2*s^3*y - 2*s^2*v*y - 2*s*v^2*y + 2*v^3*y - 
          5*s^2*y^2 - 6*s*v*y^2 - 5*v^2*y^2 + 4*s*y^3 + 4*v*y^3 - y^4 + 
          2*s^3*z - 2*s^2*v*z - 2*s*v^2*z + 2*v^3*z + 2*s^2*y*z + 
          28*s*v*y*z + 2*v^2*y*z - 4*s*y^2*z - 4*v*y^2*z + 4*y^3*z - 
          5*s^2*z^2 - 6*s*v*z^2 - 5*v^2*z^2 - 4*s*y*z^2 - 4*v*y*z^2 - 
          6*y^2*z^2 + 4*s*z^3 + 4*v*z^3 + 4*y*z^3 - z^4))/
        ((s - v)*PSI[s, v, y, z]))*T[v, w, x] + 
     (2*(2*s^3 - 2*s^2*v - 2*s*v^2 + 2*v^3 - 5*s^2*y - 6*s*v*y - 5*v^2*y + 
        4*s*y^2 + 4*v*y^2 - y^3 + s^2*z + 14*s*v*z + v^2*z + 3*y^2*z - 
        4*s*z^2 - 4*v*z^2 - 3*y*z^2 + z^3)*A[y]*T[v, w, x])/
      ((s - v)*PSI[s, v, y, z]) + (2*(2*s^3 - 2*s^2*v - 2*s*v^2 + 2*v^3 + 
        s^2*y + 14*s*v*y + v^2*y - 4*s*y^2 - 4*v*y^2 + y^3 - 5*s^2*z - 
        6*s*v*z - 5*v^2*z - 3*y^2*z + 4*s*z^2 + 4*v*z^2 + 3*y*z^2 - z^3)*A[z]*
       T[v, w, x])/((s - v)*PSI[s, v, y, z]) + 
     (-2/(s - v) - (2*(2*s^3*w - 2*s^2*v*w - 2*s*v^2*w + 2*v^3*w - 
          5*s^2*w^2 - 6*s*v*w^2 - 5*v^2*w^2 + 4*s*w^3 + 4*v*w^3 - w^4 + 
          2*s^3*x - 2*s^2*v*x - 2*s*v^2*x + 2*v^3*x + 2*s^2*w*x + 
          28*s*v*w*x + 2*v^2*w*x - 4*s*w^2*x - 4*v*w^2*x + 4*w^3*x - 
          5*s^2*x^2 - 6*s*v*x^2 - 5*v^2*x^2 - 4*s*w*x^2 - 4*v*w*x^2 - 
          6*w^2*x^2 + 4*s*x^3 + 4*v*x^3 + 4*w*x^3 - x^4))/
        ((s - v)*PSI[s, v, w, x]))*T[v, y, z] + 
     (2*(2*s^3 - 2*s^2*v - 2*s*v^2 + 2*v^3 - 5*s^2*w - 6*s*v*w - 5*v^2*w + 
        4*s*w^2 + 4*v*w^2 - w^3 + s^2*x + 14*s*v*x + v^2*x + 3*w^2*x - 
        4*s*x^2 - 4*v*x^2 - 3*w*x^2 + x^3)*A[w]*T[v, y, z])/
      ((s - v)*PSI[s, v, w, x]) + (2*(2*s^3 - 2*s^2*v - 2*s*v^2 + 2*v^3 + 
        s^2*w + 14*s*v*w + v^2*w - 4*s*w^2 - 4*v*w^2 + w^3 - 5*s^2*x - 
        6*s*v*x - 5*v^2*x - 3*w^2*x + 4*s*x^2 + 4*v*x^2 + 3*w*x^2 - x^3)*A[x]*
       T[v, y, z])/((s - v)*PSI[s, v, w, x]) + 
     (-(w/((s - v)*v)) - (w*(s^3*y + s^2*v*y - 5*s*v^2*y + 3*v^3*y - 
          3*s^2*y^2 - 6*s*v*y^2 - 7*v^2*y^2 + 3*s*y^3 + 5*v*y^3 - y^4 + 
          s^3*z + s^2*v*z - 5*s*v^2*z + 3*v^3*z - 2*s^2*y*z + 28*s*v*y*z + 
          6*v^2*y*z - 3*s*y^2*z - 5*v*y^2*z + 4*y^3*z - 3*s^2*z^2 - 
          6*s*v*z^2 - 7*v^2*z^2 - 3*s*y*z^2 - 5*v*y*z^2 - 6*y^2*z^2 + 
          3*s*z^3 + 5*v*z^3 + 4*y*z^3 - z^4))/((s - v)*v*PSI[s, v, y, z]))*
      T[w, v, x] + (w*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*y - 6*s*v*y - 
        7*v^2*y + 3*s*y^2 + 5*v*y^2 - y^3 - s^2*z + 14*s*v*z + 3*v^2*z - 
        2*s*y*z + 2*v*y*z + 3*y^2*z - s*z^2 - 7*v*z^2 - 3*y*z^2 + z^3)*A[y]*
       T[w, v, x])/((s - v)*v*PSI[s, v, y, z]) + 
     (w*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - s^2*y + 14*s*v*y + 3*v^2*y - s*y^2 - 
        7*v*y^2 + y^3 - 3*s^2*z - 6*s*v*z - 7*v^2*z - 2*s*y*z + 2*v*y*z - 
        3*y^2*z + 3*s*z^2 + 5*v*z^2 + 3*y*z^2 - z^3)*A[z]*T[w, v, x])/
      ((s - v)*v*PSI[s, v, y, z]) + 
     (-(x/((s - v)*v)) - (x*(s^3*y + s^2*v*y - 5*s*v^2*y + 3*v^3*y - 
          3*s^2*y^2 - 6*s*v*y^2 - 7*v^2*y^2 + 3*s*y^3 + 5*v*y^3 - y^4 + 
          s^3*z + s^2*v*z - 5*s*v^2*z + 3*v^3*z - 2*s^2*y*z + 28*s*v*y*z + 
          6*v^2*y*z - 3*s*y^2*z - 5*v*y^2*z + 4*y^3*z - 3*s^2*z^2 - 
          6*s*v*z^2 - 7*v^2*z^2 - 3*s*y*z^2 - 5*v*y*z^2 - 6*y^2*z^2 + 
          3*s*z^3 + 5*v*z^3 + 4*y*z^3 - z^4))/((s - v)*v*PSI[s, v, y, z]))*
      T[x, v, w] + (x*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*y - 6*s*v*y - 
        7*v^2*y + 3*s*y^2 + 5*v*y^2 - y^3 - s^2*z + 14*s*v*z + 3*v^2*z - 
        2*s*y*z + 2*v*y*z + 3*y^2*z - s*z^2 - 7*v*z^2 - 3*y*z^2 + z^3)*A[y]*
       T[x, v, w])/((s - v)*v*PSI[s, v, y, z]) + 
     (x*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - s^2*y + 14*s*v*y + 3*v^2*y - s*y^2 - 
        7*v*y^2 + y^3 - 3*s^2*z - 6*s*v*z - 7*v^2*z - 2*s*y*z + 2*v*y*z - 
        3*y^2*z + 3*s*z^2 + 5*v*z^2 + 3*y*z^2 - z^3)*A[z]*T[x, v, w])/
      ((s - v)*v*PSI[s, v, y, z]) + 
     (-(y/((s - v)*v)) - ((s^3*w + s^2*v*w - 5*s*v^2*w + 3*v^3*w - 
          3*s^2*w^2 - 6*s*v*w^2 - 7*v^2*w^2 + 3*s*w^3 + 5*v*w^3 - w^4 + 
          s^3*x + s^2*v*x - 5*s*v^2*x + 3*v^3*x - 2*s^2*w*x + 28*s*v*w*x + 
          6*v^2*w*x - 3*s*w^2*x - 5*v*w^2*x + 4*w^3*x - 3*s^2*x^2 - 
          6*s*v*x^2 - 7*v^2*x^2 - 3*s*w*x^2 - 5*v*w*x^2 - 6*w^2*x^2 + 
          3*s*x^3 + 5*v*x^3 + 4*w*x^3 - x^4)*y)/((s - v)*v*PSI[s, v, w, x]))*
      T[y, v, z] + ((s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 6*s*v*w - 
        7*v^2*w + 3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 3*v^2*x - 
        2*s*w*x + 2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + x^3)*y*A[w]*
       T[y, v, z])/((s - v)*v*PSI[s, v, w, x]) + 
     ((s^3 + s^2*v - 5*s*v^2 + 3*v^3 - s^2*w + 14*s*v*w + 3*v^2*w - s*w^2 - 
        7*v*w^2 + w^3 - 3*s^2*x - 6*s*v*x - 7*v^2*x - 2*s*w*x + 2*v*w*x - 
        3*w^2*x + 3*s*x^2 + 5*v*x^2 + 3*w*x^2 - x^3)*y*A[x]*T[y, v, z])/
      ((s - v)*v*PSI[s, v, w, x]) + 
     (-(z/((s - v)*v)) - ((s^3*w + s^2*v*w - 5*s*v^2*w + 3*v^3*w - 
          3*s^2*w^2 - 6*s*v*w^2 - 7*v^2*w^2 + 3*s*w^3 + 5*v*w^3 - w^4 + 
          s^3*x + s^2*v*x - 5*s*v^2*x + 3*v^3*x - 2*s^2*w*x + 28*s*v*w*x + 
          6*v^2*w*x - 3*s*w^2*x - 5*v*w^2*x + 4*w^3*x - 3*s^2*x^2 - 
          6*s*v*x^2 - 7*v^2*x^2 - 3*s*w*x^2 - 5*v*w*x^2 - 6*w^2*x^2 + 
          3*s*x^3 + 5*v*x^3 + 4*w*x^3 - x^4)*z)/((s - v)*v*PSI[s, v, w, x]))*
      T[z, v, y] + ((s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 6*s*v*w - 
        7*v^2*w + 3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 3*v^2*x - 
        2*s*w*x + 2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + x^3)*z*A[w]*
       T[z, v, y])/((s - v)*v*PSI[s, v, w, x]) + 
     ((s^3 + s^2*v - 5*s*v^2 + 3*v^3 - s^2*w + 14*s*v*w + 3*v^2*w - s*w^2 - 
        7*v*w^2 + w^3 - 3*s^2*x - 6*s*v*x - 7*v^2*x - 2*s*w*x + 2*v*w*x - 
        3*w^2*x + 3*s*x^2 + 5*v*x^2 + 3*w*x^2 - x^3)*z*A[x]*T[z, v, y])/
      ((s - v)*v*PSI[s, v, w, x])
 
derivative[I5a1][0, 1, 0, 0, 0][v_, w_, x_, y_, z_] := 
    (-s^3 - 26*s^2*v + 55*s*v^2 - 28*v^3 + 38*s^2*w - 14*s*v*w + 92*v^2*w - 
       73*s*w^2 - 100*v*w^2 + 36*w^3 + 26*s^2*x - 114*s*v*x - 28*v^2*x - 
       18*s*w*x - 72*v*w*x + 132*w^2*x + 91*s*x^2 + 172*v*x^2 - 52*w*x^2 - 
       116*x^3 + 28*s^2*y - 56*s*v*y + 28*v^2*y - 56*s*w*y - 56*v*w*y + 
       28*w^2*y + 56*s*x*y + 56*v*x*y + 56*w*x*y - 84*x^2*y + 28*s^2*z - 
       56*s*v*z + 28*v^2*z - 56*s*w*z - 56*v*w*z + 28*w^2*z + 56*s*x*z + 
       56*v*x*z + 56*w*x*z - 84*x^2*z)/(6*PSI[s, v, w, x]) + 
     (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
        3*x^2)*A[v])/PSI[s, v, w, x] - 
     ((s^3 - 6*s^2*v + 9*s*v^2 - 4*v^3 + 3*s^2*w - 4*s*v*w + 13*v^2*w - 
        9*s*w^2 - 14*v*w^2 + 5*w^3 - 2*s^2*x + 6*s*v*x + 8*v^2*x + 12*s*w*x - 
        18*v*w*x + 14*w^2*x + s*x^2 - 4*v*x^2 - 11*w*x^2 - 4*s^2*y + 
        8*s*v*y - 4*v^2*y + 8*s*w*y + 8*v*w*y - 4*w^2*y + 8*s*x*y + 8*v*x*y - 
        24*w*x*y - 4*x^2*y - 4*s^2*z + 8*s*v*z - 4*v^2*z + 8*s*w*z + 
        8*v*w*z - 4*w^2*z + 8*s*x*z + 8*v*x*z - 24*w*x*z - 4*x^2*z)*A[w])/
      (2*w*PSI[s, v, w, x]) - (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 
        2*s*x - 2*v*x + 6*w*x + x^2)*A[v]*A[w])/(w*PSI[s, v, w, x]) - 
     (2*(2*s^2 - 5*s*v - 3*v^2 - 3*s*w + 2*v*w + w^2 + 2*s*x + 7*v*x + w*x - 
        4*x^2 - 4*s*y - 4*v*y + 4*w*y + 4*x*y - 4*s*z - 4*v*z + 4*w*z + 
        4*x*z)*A[x])/PSI[s, v, w, x] - (8*(s + v - w - x)*A[v]*A[x])/
      PSI[s, v, w, x] - (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 
        2*v*x + 2*w*x - 3*x^2)*A[y])/PSI[s, v, w, x] - 
     (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x + 6*w*x + 
        x^2)*A[w]*A[y])/(w*PSI[s, v, w, x]) - (8*(s + v - w - x)*A[x]*A[y])/
      PSI[s, v, w, x] - (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 
        2*v*x + 2*w*x - 3*x^2)*A[z])/PSI[s, v, w, x] - 
     (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x + 6*w*x + 
        x^2)*A[w]*A[z])/(w*PSI[s, v, w, x]) - (8*(s + v - w - x)*A[x]*A[z])/
      PSI[s, v, w, x] + (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 
        2*v*x + 6*w*x + x^2)*F[w, x, y, z])/PSI[s, v, w, x] + 
     (8*(s + v - w - x)*x*F[x, w, y, z])/PSI[s, v, w, x] + 
     (4*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
        3*x^2)*I5a[v, w, x, y, z])/PSI[s, v, w, x] + 
     ((-s^3 - s^2*v + 5*s*v^2 - 3*v^3 + 3*s^2*w + 6*s*v*w + 7*v^2*w - 
        3*s*w^2 - 5*v*w^2 + w^3 + s^2*x - 14*s*v*x - 3*v^2*x + 2*s*w*x - 
        2*v*w*x - 3*w^2*x + s*x^2 + 7*v*x^2 + 3*w*x^2 - x^3)*
       I5a1[v, w, x, y, z])/PSI[s, v, w, x] + 
     ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 - s^2*w + 6*s*v*w - 5*v^2*w + 5*s*w^2 + 
        7*v*w^2 - 3*w^3 + s^2*x + 2*s*v*x - 3*v^2*x - 14*s*w*x - 2*v*w*x - 
        3*w^2*x + s*x^2 + 3*v*x^2 + 7*w*x^2 - x^3)*I5a2[v, w, x, y, z])/
      PSI[s, v, w, x] - (8*(s - x)*x*(s - v - w + x)*I5a2[v, x, w, y, z])/
      PSI[s, v, w, x] - (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 
        2*v*x + 2*w*x - 3*x^2)*y*I5a2[v, y, z, w, x])/PSI[s, v, w, x] - 
     (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
        3*x^2)*z*I5a2[v, z, y, w, x])/PSI[s, v, w, x] - 
     (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
        3*x^2)*S[v, w, x])/PSI[s, v, w, x] - 
     (6*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
        3*x^2)*S[v, y, z])/PSI[s, v, w, x] + 
     (4*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x + 6*w*x + 
        x^2)*A[w]*S[v, y, z])/(w*PSI[s, v, w, x]) + 
     (16*(s + v - w - x)*A[x]*S[v, y, z])/PSI[s, v, w, x] + 
     ((-s^3 - s^2*v + 5*s*v^2 - 3*v^3 + 3*s^2*w + 6*s*v*w + 7*v^2*w - 
        3*s*w^2 - 5*v*w^2 + w^3 + s^2*x - 14*s*v*x - 3*v^2*x + 2*s*w*x - 
        2*v*w*x - 3*w^2*x + s*x^2 + 7*v*x^2 + 3*w*x^2 - x^3)*T[v, y, z])/
      PSI[s, v, w, x] - ((-s^3 - s^2*v + 5*s*v^2 - 3*v^3 + 3*s^2*w + 
        6*s*v*w + 7*v^2*w - 3*s*w^2 - 5*v*w^2 + w^3 + 3*s^2*x + 6*s*v*x + 
        7*v^2*x - 2*s*w*x - 14*v*w*x - w^2*x - 3*s*x^2 - 5*v*x^2 - w*x^2 + 
        x^3)*A[w]*T[v, y, z])/(w*PSI[s, v, w, x]) + 
     (2*(s^2 + 10*s*v + 5*v^2 - 2*s*w - 6*v*w + w^2 - 2*s*x - 6*v*x - 2*w*x + 
        x^2)*A[x]*T[v, y, z])/PSI[s, v, w, x] - 
     (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
        3*x^2)*y*T[y, v, z])/PSI[s, v, w, x] + 
     (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x + 6*w*x + 
        x^2)*y*A[w]*T[y, v, z])/(w*PSI[s, v, w, x]) + 
     (8*(s + v - w - x)*y*A[x]*T[y, v, z])/PSI[s, v, w, x] - 
     (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
        3*x^2)*z*T[z, v, y])/PSI[s, v, w, x] + 
     (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x + 6*w*x + 
        x^2)*z*A[w]*T[z, v, y])/(w*PSI[s, v, w, x]) + 
     (8*(s + v - w - x)*z*A[x]*T[z, v, y])/PSI[s, v, w, x]
 
derivative[I5a1][0, 0, 1, 0, 0][v_, w_, x_, y_, z_] := 
    derivative[I5a1][0, 1, 0, 0, 0][v, x, w, y, z]
 
derivative[I5a1][0, 0, 0, 1, 0][v_, w_, x_, y_, z_] := 
    derivative[I5a1][0, 1, 0, 0, 0][v, y, z, w, x]
 
derivative[I5a1][0, 0, 0, 0, 1][v_, w_, x_, y_, z_] := 
    derivative[I5a1][0, 1, 0, 0, 0][v, z, y, w, x]
 
derivative[I5a2][1, 0, 0, 0, 0][v_, w_, x_, y_, z_] := 
    derivative[I5a1][0, 1, 0, 0, 0][v, w, x, y, z]
 
derivative[I5a2][0, 1, 0, 0, 0][v_, w_, x_, y_, z_] := 
    7/(12*w) - (29*s^3*v - 87*s^2*v^2 + 87*s*v^3 - 29*v^4 - 35*s^3*w + 
       22*s^2*v*w - 55*s*v^2*w + 68*v^3*w + 105*s^2*w^2 + 9*s*v*w^2 - 
       14*v^2*w^2 - 105*s*w^3 - 60*v*w^3 + 35*w^4 - 35*s^3*x + 22*s^2*v*x - 
       55*s*v^2*x + 68*v^3*x + 230*s^2*w*x - 26*s*v*w*x - 404*v^2*w*x - 
       215*s*w^2*x + 380*v*w^2*x + 20*w^3*x + 105*s^2*x^2 + 9*s*v*x^2 - 
       14*v^2*x^2 - 215*s*w*x^2 + 380*v*w*x^2 - 110*w^2*x^2 - 105*s*x^3 - 
       60*v*x^3 + 20*w*x^3 + 35*x^4 - 28*s^3*y + 84*s^2*v*y - 84*s*v^2*y + 
       28*v^3*y + 84*s^2*w*y - 56*s*v*w*y - 28*v^2*w*y - 84*s*w^2*y - 
       28*v*w^2*y + 28*w^3*y + 84*s^2*x*y - 56*s*v*x*y - 28*v^2*x*y - 
       56*s*w*x*y + 280*v*w*x*y - 28*w^2*x*y - 84*s*x^2*y - 28*v*x^2*y - 
       28*w*x^2*y + 28*x^3*y - 28*s^3*z + 84*s^2*v*z - 84*s*v^2*z + 
       28*v^3*z + 84*s^2*w*z - 56*s*v*w*z - 28*v^2*w*z - 84*s*w^2*z - 
       28*v*w^2*z + 28*w^3*z + 84*s^2*x*z - 56*s*v*x*z - 28*v^2*x*z - 
       56*s*w*x*z + 280*v*w*x*z - 28*w^2*x*z - 84*s*x^2*z - 28*v*x^2*z - 
       28*w*x^2*z + 28*x^3*z)/(12*w*PSI[s, v, w, x]) - 
     ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 3*s*w^2 - 
        v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 2*s*w*x + 10*v*w*x - 
        w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3)*A[v])/(w*PSI[s, v, w, x]) + 
     ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 3*s*w^2 - 
        v*w^2 + w^3 + 5*s^2*x + 2*s*v*x - 7*v^2*x - 6*s*w*x + 14*v*w*x + 
        w^2*x - 7*s*x^2 + 3*v*x^2 - 5*w*x^2 + 3*x^3)*A[v]*A[w])/
      (w*(w - x)*PSI[s, v, w, x]) - 
     ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 5*s^2*w + 2*s*v*w - 7*v^2*w - 
        7*s*w^2 + 3*v*w^2 + 3*w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 6*s*w*x + 
        14*v*w*x - 5*w^2*x - 3*s*x^2 - v*x^2 + w*x^2 + x^3)*A[v]*A[x])/
      (w*(w - x)*PSI[s, v, w, x]) + 
     ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 3*s*w^2 - 
        v*w^2 + w^3 + 5*s^2*x + 2*s*v*x - 7*v^2*x - 6*s*w*x + 14*v*w*x + 
        w^2*x - 7*s*x^2 + 3*v*x^2 - 5*w*x^2 + 3*x^3)*A[w]*A[y])/
      (w*(w - x)*PSI[s, v, w, x]) - 
     ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 5*s^2*w + 2*s*v*w - 7*v^2*w - 
        7*s*w^2 + 3*v*w^2 + 3*w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 6*s*w*x + 
        14*v*w*x - 5*w^2*x - 3*s*x^2 - v*x^2 + w*x^2 + x^3)*A[x]*A[y])/
      (w*(w - x)*PSI[s, v, w, x]) + 
     ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 3*s*w^2 - 
        v*w^2 + w^3 + 5*s^2*x + 2*s*v*x - 7*v^2*x - 6*s*w*x + 14*v*w*x + 
        w^2*x - 7*s*x^2 + 3*v*x^2 - 5*w*x^2 + 3*x^3)*A[w]*A[z])/
      (w*(w - x)*PSI[s, v, w, x]) - 
     ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 5*s^2*w + 2*s*v*w - 7*v^2*w - 
        7*s*w^2 + 3*v*w^2 + 3*w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 6*s*w*x + 
        14*v*w*x - 5*w^2*x - 3*s*x^2 - v*x^2 + w*x^2 + x^3)*A[x]*A[z])/
      (w*(w - x)*PSI[s, v, w, x]) - 
     ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 3*s*w^2 - 
        v*w^2 + w^3 + 5*s^2*x + 2*s*v*x - 7*v^2*x - 6*s*w*x + 14*v*w*x + 
        w^2*x - 7*s*x^2 + 3*v*x^2 - 5*w*x^2 + 3*x^3)*F[w, x, y, z])/
      ((w - x)*PSI[s, v, w, x]) + (x*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 
        5*s^2*w + 2*s*v*w - 7*v^2*w - 7*s*w^2 + 3*v*w^2 + 3*w^3 + 3*s^2*x - 
        2*s*v*x - v^2*x - 6*s*w*x + 14*v*w*x - 5*w^2*x - 3*s*x^2 - v*x^2 + 
        w*x^2 + x^3)*F[x, w, y, z])/(w*(w - x)*PSI[s, v, w, x]) - 
     (2*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 
        3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 2*s*w*x + 
        10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3)*I5a[v, w, x, y, z])/
      (w*PSI[s, v, w, x]) - (2*(s - v)*v*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + 
        w^2 - 2*s*x - 2*v*x + 6*w*x + x^2)*I5a1[v, w, x, y, z])/
      (w*PSI[s, v, w, x]) + I5a2[v, w, x, y, z]*(-(w - x)^(-1) - 
       (2*(s - w)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x + 6*v*x - 
          2*w*x + x^2))/PSI[s, v, w, x] + (w^3 - 3*w^2*x + 3*w*x^2 - x^3 - 
         3*w^2*y + 2*w*x*y + x^2*y + 3*w*y^2 + x*y^2 - y^3 - 3*w^2*z + 
         2*w*x*z + x^2*z + 2*w*y*z - 10*x*y*z + y^2*z + 3*w*z^2 + x*z^2 + 
         y*z^2 - z^3)/PSI[w, x, y, z]) + 
     A[w]*(-1/(4*w*(w - x)) + (3*s^3*v - 9*s^2*v^2 + 9*s*v^3 - 3*v^4 - 
         6*s^3*w + 5*s^2*v*w - 4*s*v^2*w + 5*v^3*w + 18*s^2*w^2 + 5*s*v*w^2 + 
         5*v^2*w^2 - 18*s*w^3 - 13*v*w^3 + 6*w^4 + 5*s^3*x - 26*s^2*v*x + 
         s*v^2*x + 20*v^3*x + 3*s^2*w*x - 59*v^2*w*x + 3*s*w^2*x + 
         58*v*w^2*x - 11*w^3*x - 13*s^2*x^2 + 43*s*v*x^2 - 2*v^2*x^2 - 
         12*s*w*x^2 - 17*v*w*x^2 + w^2*x^2 + 11*s*x^3 - 12*v*x^3 + 7*w*x^3 - 
         3*x^4 + 4*s^3*y - 12*s^2*v*y + 12*s*v^2*y - 4*v^3*y - 12*s^2*w*y + 
         8*s*v*w*y + 4*v^2*w*y + 12*s*w^2*y + 4*v*w^2*y - 4*w^3*y - 
         20*s^2*x*y - 8*s*v*x*y + 28*v^2*x*y + 24*s*w*x*y - 56*v*w*x*y - 
         4*w^2*x*y + 28*s*x^2*y - 12*v*x^2*y + 20*w*x^2*y - 12*x^3*y + 
         4*s^3*z - 12*s^2*v*z + 12*s*v^2*z - 4*v^3*z - 12*s^2*w*z + 
         8*s*v*w*z + 4*v^2*w*z + 12*s*w^2*z + 4*v*w^2*z - 4*w^3*z - 
         20*s^2*x*z - 8*s*v*x*z + 28*v^2*x*z + 24*s*w*x*z - 56*v*w*x*z - 
         4*w^2*x*z + 28*s*x^2*z - 12*v*x^2*z + 20*w*x^2*z - 12*x^3*z)/
        (4*w*(w - x)*PSI[s, v, w, x]) - (w^3 - 3*w^2*x + 3*w*x^2 - x^3 - 
         3*w^2*y + 2*w*x*y + x^2*y + 3*w*y^2 + x*y^2 - y^3 - 3*w^2*z + 
         2*w*x*z + x^2*z + 2*w*y*z - 10*x*y*z + y^2*z + 3*w*z^2 + x*z^2 + 
         y*z^2 - z^3)/(w*PSI[w, x, y, z])) + 
     A[z]*((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 
         3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 2*s*w*x + 
         10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3)/
        (w*PSI[s, v, w, x]) + (w^3 - w^2*x - w*x^2 + x^3 - w^2*y + 10*w*x*y - 
         x^2*y - w*y^2 - x*y^2 + y^3 - 3*w^2*z - 2*w*x*z - 3*x^2*z - 
         2*w*y*z - 2*x*y*z - 3*y^2*z + 3*w*z^2 + 3*x*z^2 + 3*y*z^2 - z^3)/
        (w*PSI[w, x, y, z])) + I5a2[v, z, y, w, x]*
      (((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 
          3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 2*s*w*x + 
          10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3)*z)/
        (w*PSI[s, v, w, x]) - (z*(w^3 - w^2*x - w*x^2 + x^3 - w^2*y + 
          10*w*x*y - x^2*y - w*y^2 - x*y^2 + y^3 - 3*w^2*z - 2*w*x*z - 
          3*x^2*z - 2*w*y*z - 2*x*y*z - 3*y^2*z + 3*w*z^2 + 3*x*z^2 + 
          3*y*z^2 - z^3))/(w*PSI[w, x, y, z])) + 
     A[y]*((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 
         3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 2*s*w*x + 
         10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3)/
        (w*PSI[s, v, w, x]) + (w^3 - w^2*x - w*x^2 + x^3 - 3*w^2*y - 
         2*w*x*y - 3*x^2*y + 3*w*y^2 + 3*x*y^2 - y^3 - w^2*z + 10*w*x*z - 
         x^2*z - 2*w*y*z - 2*x*y*z + 3*y^2*z - w*z^2 - x*z^2 - 3*y*z^2 + z^3)/
        (w*PSI[w, x, y, z])) + I5a2[v, y, z, w, x]*
      (((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 
          3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 2*s*w*x + 
          10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3)*y)/
        (w*PSI[s, v, w, x]) - (y*(w^3 - w^2*x - w*x^2 + x^3 - 3*w^2*y - 
          2*w*x*y - 3*x^2*y + 3*w*y^2 + 3*x*y^2 - y^3 - w^2*z + 10*w*x*z - 
          x^2*z - 2*w*y*z - 2*x*y*z + 3*y^2*z - w*z^2 - x*z^2 - 3*y*z^2 + 
          z^3))/(w*PSI[w, x, y, z])) + 
     A[x]*(1/(4*w*(w - x)) + (-3*s^3*v + 9*s^2*v^2 - 9*s*v^3 + 3*v^4 - 
         5*s^3*w + 26*s^2*v*w - s*v^2*w - 20*v^3*w + 13*s^2*w^2 - 
         43*s*v*w^2 + 2*v^2*w^2 - 11*s*w^3 + 12*v*w^3 + 3*w^4 + 6*s^3*x - 
         5*s^2*v*x + 4*s*v^2*x - 5*v^3*x - 3*s^2*w*x + 59*v^2*w*x + 
         12*s*w^2*x + 17*v*w^2*x - 7*w^3*x - 18*s^2*x^2 - 5*s*v*x^2 - 
         5*v^2*x^2 - 3*s*w*x^2 - 58*v*w*x^2 - w^2*x^2 + 18*s*x^3 + 13*v*x^3 + 
         11*w*x^3 - 6*x^4 - 4*s^3*y + 12*s^2*v*y - 12*s*v^2*y + 4*v^3*y + 
         20*s^2*w*y + 8*s*v*w*y - 28*v^2*w*y - 28*s*w^2*y + 12*v*w^2*y + 
         12*w^3*y + 12*s^2*x*y - 8*s*v*x*y - 4*v^2*x*y - 24*s*w*x*y + 
         56*v*w*x*y - 20*w^2*x*y - 12*s*x^2*y - 4*v*x^2*y + 4*w*x^2*y + 
         4*x^3*y - 4*s^3*z + 12*s^2*v*z - 12*s*v^2*z + 4*v^3*z + 20*s^2*w*z + 
         8*s*v*w*z - 28*v^2*w*z - 28*s*w^2*z + 12*v*w^2*z + 12*w^3*z + 
         12*s^2*x*z - 8*s*v*x*z - 4*v^2*x*z - 24*s*w*x*z + 56*v*w*x*z - 
         20*w^2*x*z - 12*s*x^2*z - 4*v*x^2*z + 4*w*x^2*z + 4*x^3*z)/
        (4*w*(w - x)*PSI[s, v, w, x]) + (w^3 - 3*w^2*x + 3*w*x^2 - x^3 - 
         w^2*y - 2*w*x*y + 3*x^2*y - w*y^2 - 3*x*y^2 + y^3 - w^2*z - 
         2*w*x*z + 3*x^2*z + 10*w*y*z - 2*x*y*z - y^2*z - w*z^2 - 3*x*z^2 - 
         y*z^2 + z^3)/(w*PSI[w, x, y, z])) + I5a2[v, x, w, y, z]*
      (x/(w*(w - x)) - (2*(s - x)*x*(s^2 - 2*s*v + v^2 - 2*s*w + 6*v*w + 
          w^2 - 2*s*x - 2*v*x - 2*w*x + x^2))/(w*PSI[s, v, w, x]) - 
       (x*(w^3 - 3*w^2*x + 3*w*x^2 - x^3 - w^2*y - 2*w*x*y + 3*x^2*y - 
          w*y^2 - 3*x*y^2 + y^3 - w^2*z - 2*w*x*z + 3*x^2*z + 10*w*y*z - 
          2*x*y*z - y^2*z - w*z^2 - 3*x*z^2 - y*z^2 + z^3))/
        (w*PSI[w, x, y, z])) + ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 
        2*s*v*w - v^2*w - 3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 
        2*s*w*x + 10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3)*
       S[v, w, x])/(w*PSI[s, v, w, x]) + 
     (3*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 
        3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 2*s*w*x + 
        10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3)*S[v, y, z])/
      (w*PSI[s, v, w, x]) - (2*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 
        2*s*v*w - v^2*w - 3*s*w^2 - v*w^2 + w^3 + 5*s^2*x + 2*s*v*x - 
        7*v^2*x - 6*s*w*x + 14*v*w*x + w^2*x - 7*s*x^2 + 3*v*x^2 - 5*w*x^2 + 
        3*x^3)*A[w]*S[v, y, z])/(w*(w - x)*PSI[s, v, w, x]) + 
     (2*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 5*s^2*w + 2*s*v*w - 7*v^2*w - 
        7*s*w^2 + 3*v*w^2 + 3*w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 6*s*w*x + 
        14*v*w*x - 5*w^2*x - 3*s*x^2 - v*x^2 + w*x^2 + x^3)*A[x]*S[v, y, z])/
      (w*(w - x)*PSI[s, v, w, x]) - 
     (2*(s - v)*v*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x + 
        6*w*x + x^2)*T[v, y, z])/(w*PSI[s, v, w, x]) + 
     (2*(s - v)*v*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 6*s*x - 6*v*x + 
        10*w*x + 5*x^2)*A[w]*T[v, y, z])/(w*(w - x)*PSI[s, v, w, x]) - 
     (2*(s - v)*v*(s^2 - 2*s*v + v^2 - 6*s*w - 6*v*w + 5*w^2 - 2*s*x - 
        2*v*x + 10*w*x + x^2)*A[x]*T[v, y, z])/(w*(w - x)*PSI[s, v, w, x]) + 
     ((w^3 - 3*w^2*x + 3*w*x^2 - x^3 - 3*w^2*y + 2*w*x*y + x^2*y + 3*w*y^2 + 
        x*y^2 - y^3 - 3*w^2*z + 2*w*x*z + x^2*z + 2*w*y*z - 10*x*y*z + 
        y^2*z + 3*w*z^2 + x*z^2 + y*z^2 - z^3)*T[w, v, x])/PSI[w, x, y, z] - 
     ((w^3 + w^2*x - 5*w*x^2 + 3*x^3 - 3*w^2*y - 6*w*x*y - 7*x^2*y + 
        3*w*y^2 + 5*x*y^2 - y^3 - w^2*z + 14*w*x*z + 3*x^2*z - 2*w*y*z + 
        2*x*y*z + 3*y^2*z - w*z^2 - 7*x*z^2 - 3*y*z^2 + z^3)*A[y]*T[w, v, x])/
      ((w - x)*PSI[w, x, y, z]) - ((w^3 + w^2*x - 5*w*x^2 + 3*x^3 - w^2*y + 
        14*w*x*y + 3*x^2*y - w*y^2 - 7*x*y^2 + y^3 - 3*w^2*z - 6*w*x*z - 
        7*x^2*z - 2*w*y*z + 2*x*y*z - 3*y^2*z + 3*w*z^2 + 5*x*z^2 + 3*y*z^2 - 
        z^3)*A[z]*T[w, v, x])/((w - x)*PSI[w, x, y, z]) - 
     (x*(w^3 - 3*w^2*x + 3*w*x^2 - x^3 - w^2*y - 2*w*x*y + 3*x^2*y - w*y^2 - 
        3*x*y^2 + y^3 - w^2*z - 2*w*x*z + 3*x^2*z + 10*w*y*z - 2*x*y*z - 
        y^2*z - w*z^2 - 3*x*z^2 - y*z^2 + z^3)*T[x, v, w])/
      (w*PSI[w, x, y, z]) + (x*(3*w^3 - 5*w^2*x + w*x^2 + x^3 - 7*w^2*y - 
        6*w*x*y - 3*x^2*y + 5*w*y^2 + 3*x*y^2 - y^3 + 3*w^2*z + 14*w*x*z - 
        x^2*z + 2*w*y*z - 2*x*y*z + 3*y^2*z - 7*w*z^2 - x*z^2 - 3*y*z^2 + 
        z^3)*A[y]*T[x, v, w])/(w*(w - x)*PSI[w, x, y, z]) + 
     (x*(3*w^3 - 5*w^2*x + w*x^2 + x^3 + 3*w^2*y + 14*w*x*y - x^2*y - 
        7*w*y^2 - x*y^2 + y^3 - 7*w^2*z - 6*w*x*z - 3*x^2*z + 2*w*y*z - 
        2*x*y*z - 3*y^2*z + 5*w*z^2 + 3*x*z^2 + 3*y*z^2 - z^3)*A[z]*
       T[x, v, w])/(w*(w - x)*PSI[w, x, y, z]) + 
     A[w]*(-(((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 
           3*s*w^2 - v*w^2 + w^3 + 5*s^2*x + 2*s*v*x - 7*v^2*x - 6*s*w*x + 
           14*v*w*x + w^2*x - 7*s*x^2 + 3*v*x^2 - 5*w*x^2 + 3*x^3)*y)/
         (w*(w - x)*PSI[s, v, w, x])) + 
       (y*(w^3 + w^2*x - 5*w*x^2 + 3*x^3 - 3*w^2*y - 6*w*x*y - 7*x^2*y + 
          3*w*y^2 + 5*x*y^2 - y^3 - w^2*z + 14*w*x*z + 3*x^2*z - 2*w*y*z + 
          2*x*y*z + 3*y^2*z - w*z^2 - 7*x*z^2 - 3*y*z^2 + z^3))/
        (w*(w - x)*PSI[w, x, y, z]))*T[y, v, z] + 
     A[x]*(((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 5*s^2*w + 2*s*v*w - 7*v^2*w - 
          7*s*w^2 + 3*v*w^2 + 3*w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 6*s*w*x + 
          14*v*w*x - 5*w^2*x - 3*s*x^2 - v*x^2 + w*x^2 + x^3)*y)/
        (w*(w - x)*PSI[s, v, w, x]) - (y*(3*w^3 - 5*w^2*x + w*x^2 + x^3 - 
          7*w^2*y - 6*w*x*y - 3*x^2*y + 5*w*y^2 + 3*x*y^2 - y^3 + 3*w^2*z + 
          14*w*x*z - x^2*z + 2*w*y*z - 2*x*y*z + 3*y^2*z - 7*w*z^2 - x*z^2 - 
          3*y*z^2 + z^3))/(w*(w - x)*PSI[w, x, y, z]))*T[y, v, z] + 
     (((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 
          3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 2*s*w*x + 
          10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3)*y)/
        (w*PSI[s, v, w, x]) - (y*(w^3 - w^2*x - w*x^2 + x^3 - 3*w^2*y - 
          2*w*x*y - 3*x^2*y + 3*w*y^2 + 3*x*y^2 - y^3 - w^2*z + 10*w*x*z - 
          x^2*z - 2*w*y*z - 2*x*y*z + 3*y^2*z - w*z^2 - x*z^2 - 3*y*z^2 + 
          z^3))/(w*PSI[w, x, y, z]))*T[y, v, z] + 
     (((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 
          3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 2*s*w*x + 
          10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3)*z)/
        (w*PSI[s, v, w, x]) - (z*(w^3 - w^2*x - w*x^2 + x^3 - w^2*y + 
          10*w*x*y - x^2*y - w*y^2 - x*y^2 + y^3 - 3*w^2*z - 2*w*x*z - 
          3*x^2*z - 2*w*y*z - 2*x*y*z - 3*y^2*z + 3*w*z^2 + 3*x*z^2 + 
          3*y*z^2 - z^3))/(w*PSI[w, x, y, z]))*T[z, v, y] + 
     A[x]*(((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 5*s^2*w + 2*s*v*w - 7*v^2*w - 
          7*s*w^2 + 3*v*w^2 + 3*w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 6*s*w*x + 
          14*v*w*x - 5*w^2*x - 3*s*x^2 - v*x^2 + w*x^2 + x^3)*z)/
        (w*(w - x)*PSI[s, v, w, x]) - (z*(3*w^3 - 5*w^2*x + w*x^2 + x^3 + 
          3*w^2*y + 14*w*x*y - x^2*y - 7*w*y^2 - x*y^2 + y^3 - 7*w^2*z - 
          6*w*x*z - 3*x^2*z + 2*w*y*z - 2*x*y*z - 3*y^2*z + 5*w*z^2 + 
          3*x*z^2 + 3*y*z^2 - z^3))/(w*(w - x)*PSI[w, x, y, z]))*T[z, v, y] + 
     A[w]*(-(((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 
           3*s*w^2 - v*w^2 + w^3 + 5*s^2*x + 2*s*v*x - 7*v^2*x - 6*s*w*x + 
           14*v*w*x + w^2*x - 7*s*x^2 + 3*v*x^2 - 5*w*x^2 + 3*x^3)*z)/
         (w*(w - x)*PSI[s, v, w, x])) + 
       (z*(w^3 + w^2*x - 5*w*x^2 + 3*x^3 - w^2*y + 14*w*x*y + 3*x^2*y - 
          w*y^2 - 7*x*y^2 + y^3 - 3*w^2*z - 6*w*x*z - 7*x^2*z - 2*w*y*z + 
          2*x*y*z - 3*y^2*z + 3*w*z^2 + 5*x*z^2 + 3*y*z^2 - z^3))/
        (w*(w - x)*PSI[w, x, y, z]))*T[z, v, y]
 
derivative[I5a2][0, 0, 1, 0, 0][v_, w_, x_, y_, z_] := 
    (-5*s^3 - 18*s^2*v - 65*s*v^2 + 88*v^3 + 50*s^2*w + 118*s*v*w - 
       168*v^2*w - 85*s*w^2 + 40*v*w^2 + 40*w^3 + 50*s^2*x + 118*s*v*x - 
       168*v^2*x - 150*s*w*x + 240*v*w*x - 40*w^2*x - 85*s*x^2 + 40*v*x^2 - 
       40*w*x^2 + 40*x^3 + 28*s^2*y + 56*s*v*y - 84*v^2*y - 56*s*w*y + 
       56*v*w*y + 28*w^2*y - 56*s*x*y + 56*v*x*y - 56*w*x*y + 28*x^2*y + 
       28*s^2*z + 56*s*v*z - 84*v^2*z - 56*s*w*z + 56*v*w*z + 28*w^2*z - 
       56*s*x*z + 56*v*x*z - 56*w*x*z + 28*x^2*z)/(6*PSI[s, v, w, x]) + 
     (2*(s^2 + 2*s*v - 3*v^2 - 2*s*w + 2*v*w + w^2 - 2*s*x + 2*v*x - 2*w*x + 
        x^2)*A[v])/PSI[s, v, w, x] - 
     ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 5*s^2*w + 2*s*v*w - 7*v^2*w - 
        7*s*w^2 + 3*v*w^2 + 3*w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 6*s*w*x + 
        14*v*w*x - 5*w^2*x - 3*s*x^2 - v*x^2 + w*x^2 + x^3)*A[v]*A[w])/
      (w*(w - x)*PSI[s, v, w, x]) - 
     ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 3*s*w^2 - 
        v*w^2 + w^3 + 5*s^2*x + 2*s*v*x - 7*v^2*x - 6*s*w*x + 14*v*w*x + 
        w^2*x - 7*s*x^2 + 3*v*x^2 - 5*w*x^2 + 3*x^3)*A[v]*A[x])/
      (x*(-w + x)*PSI[s, v, w, x]) - 
     ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 5*s^2*w + 2*s*v*w - 7*v^2*w - 
        7*s*w^2 + 3*v*w^2 + 3*w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 6*s*w*x + 
        14*v*w*x - 5*w^2*x - 3*s*x^2 - v*x^2 + w*x^2 + x^3)*A[w]*A[y])/
      (w*(w - x)*PSI[s, v, w, x]) + 
     ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 3*s*w^2 - 
        v*w^2 + w^3 + 5*s^2*x + 2*s*v*x - 7*v^2*x - 6*s*w*x + 14*v*w*x + 
        w^2*x - 7*s*x^2 + 3*v*x^2 - 5*w*x^2 + 3*x^3)*A[x]*A[y])/
      ((w - x)*x*PSI[s, v, w, x]) - 
     ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 5*s^2*w + 2*s*v*w - 7*v^2*w - 
        7*s*w^2 + 3*v*w^2 + 3*w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 6*s*w*x + 
        14*v*w*x - 5*w^2*x - 3*s*x^2 - v*x^2 + w*x^2 + x^3)*A[w]*A[z])/
      (w*(w - x)*PSI[s, v, w, x]) + 
     ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 3*s*w^2 - 
        v*w^2 + w^3 + 5*s^2*x + 2*s*v*x - 7*v^2*x - 6*s*w*x + 14*v*w*x + 
        w^2*x - 7*s*x^2 + 3*v*x^2 - 5*w*x^2 + 3*x^3)*A[x]*A[z])/
      ((w - x)*x*PSI[s, v, w, x]) + 
     ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 5*s^2*w + 2*s*v*w - 7*v^2*w - 
        7*s*w^2 + 3*v*w^2 + 3*w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 6*s*w*x + 
        14*v*w*x - 5*w^2*x - 3*s*x^2 - v*x^2 + w*x^2 + x^3)*F[w, x, y, z])/
      ((w - x)*PSI[s, v, w, x]) - 
     ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 3*s*w^2 - 
        v*w^2 + w^3 + 5*s^2*x + 2*s*v*x - 7*v^2*x - 6*s*w*x + 14*v*w*x + 
        w^2*x - 7*s*x^2 + 3*v*x^2 - 5*w*x^2 + 3*x^3)*F[x, w, y, z])/
      ((w - x)*PSI[s, v, w, x]) + (4*(s^2 + 2*s*v - 3*v^2 - 2*s*w + 2*v*w + 
        w^2 - 2*s*x + 2*v*x - 2*w*x + x^2)*I5a[v, w, x, y, z])/
      PSI[s, v, w, x] - (8*(s - v)*v*(s + v - w - x)*I5a1[v, w, x, y, z])/
      PSI[s, v, w, x] + A[y]*((-2*(s^2 + 2*s*v - 3*v^2 - 2*s*w + 2*v*w + 
          w^2 - 2*s*x + 2*v*x - 2*w*x + x^2))/PSI[s, v, w, x] - 
       (2*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 + 2*w*z + 2*x*z + 2*y*z - 
          3*z^2))/PSI[w, x, y, z]) + I5a2[v, y, z, w, x]*
      ((-2*(s^2 + 2*s*v - 3*v^2 - 2*s*w + 2*v*w + w^2 - 2*s*x + 2*v*x - 
          2*w*x + x^2)*y)/PSI[s, v, w, x] + 
       (2*y*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 + 2*w*z + 2*x*z + 
          2*y*z - 3*z^2))/PSI[w, x, y, z]) + 
     A[z]*((-2*(s^2 + 2*s*v - 3*v^2 - 2*s*w + 2*v*w + w^2 - 2*s*x + 2*v*x - 
          2*w*x + x^2))/PSI[s, v, w, x] - 
       (2*(w^2 - 2*w*x + x^2 + 2*w*y + 2*x*y - 3*y^2 - 2*w*z - 2*x*z + 
          2*y*z + z^2))/PSI[w, x, y, z]) + I5a2[v, z, y, w, x]*
      ((-2*(s^2 + 2*s*v - 3*v^2 - 2*s*w + 2*v*w + w^2 - 2*s*x + 2*v*x - 
          2*w*x + x^2)*z)/PSI[s, v, w, x] + 
       (2*z*(w^2 - 2*w*x + x^2 + 2*w*y + 2*x*y - 3*y^2 - 2*w*z - 2*x*z + 
          2*y*z + z^2))/PSI[w, x, y, z]) + I5a2[v, x, w, y, z]*
      (-(w - x)^(-1) + (-s^3 + s^2*v + s*v^2 - v^3 + 3*s^2*w + 2*s*v*w + 
         3*v^2*w - 3*s*w^2 - 3*v*w^2 + w^3 - s^2*x - 14*s*v*x + 7*v^2*x + 
         6*s*w*x - 2*v*w*x - 5*w^2*x + 5*s*x^2 - 3*v*x^2 + 7*w*x^2 - 3*x^3)/
        PSI[s, v, w, x] + (w^3 - 3*w^2*x + 3*w*x^2 - x^3 - 3*w^2*y + 
         2*w*x*y + x^2*y + 3*w*y^2 + x*y^2 - y^3 - 3*w^2*z + 2*w*x*z + 
         x^2*z + 2*w*y*z - 10*x*y*z + y^2*z + 3*w*z^2 + x*z^2 + y*z^2 - z^3)/
        PSI[w, x, y, z]) + A[x]*(-1/(4*(w - x)*x) + 
       (3*s^3*v - 9*s^2*v^2 + 9*s*v^3 - 3*v^4 - s^3*w - 10*s^2*v*w + 
         11*s*v^2*w + 3*s^2*w^2 + 15*s*v*w^2 + 10*v^2*w^2 - 3*s*w^3 - 
         8*v*w^3 + w^4 - 11*s^2*v*x - 14*s*v^2*x + 25*v^3*x - 7*s^2*w*x - 
         20*s*v*w*x - 29*v^2*w*x + 18*s*w^2*x - 17*v*w^2*x - 11*w^3*x + 
         12*s^2*x^2 + 53*s*v*x^2 - 37*v^2*x^2 - 7*s*w*x^2 + 38*v*w*x^2 + 
         31*w^2*x^2 - 24*s*x^3 + 3*v*x^3 - 33*w*x^3 + 12*x^4 + 4*s^3*y - 
         12*s^2*v*y + 12*s*v^2*y - 4*v^3*y - 12*s^2*w*y + 8*s*v*w*y + 
         4*v^2*w*y + 12*s*w^2*y + 4*v*w^2*y - 4*w^3*y - 20*s^2*x*y - 
         8*s*v*x*y + 28*v^2*x*y + 24*s*w*x*y - 56*v*w*x*y - 4*w^2*x*y + 
         28*s*x^2*y - 12*v*x^2*y + 20*w*x^2*y - 12*x^3*y + 4*s^3*z - 
         12*s^2*v*z + 12*s*v^2*z - 4*v^3*z - 12*s^2*w*z + 8*s*v*w*z + 
         4*v^2*w*z + 12*s*w^2*z + 4*v*w^2*z - 4*w^3*z - 20*s^2*x*z - 
         8*s*v*x*z + 28*v^2*x*z + 24*s*w*x*z - 56*v*w*x*z - 4*w^2*x*z + 
         28*s*x^2*z - 12*v*x^2*z + 20*w*x^2*z - 12*x^3*z)/
        (4*(w - x)*x*PSI[s, v, w, x]) - (w^3 - 3*w^2*x + 3*w*x^2 - x^3 - 
         3*w^2*y + 2*w*x*y + x^2*y + 3*w*y^2 + x*y^2 - y^3 - 3*w^2*z + 
         2*w*x*z + x^2*z + 2*w*y*z - 10*x*y*z + y^2*z + 3*w*z^2 + x*z^2 + 
         y*z^2 - z^3)/(x*PSI[w, x, y, z])) + I5a2[v, w, x, y, z]*
      ((w - x)^(-1) + (-s^3 + s^2*v + s*v^2 - v^3 - s^2*w - 14*s*v*w + 
         7*v^2*w + 5*s*w^2 - 3*v*w^2 - 3*w^3 + 3*s^2*x + 2*s*v*x + 3*v^2*x + 
         6*s*w*x - 2*v*w*x + 7*w^2*x - 3*s*x^2 - 3*v*x^2 - 5*w*x^2 + x^3)/
        PSI[s, v, w, x] + (-w^3 + 3*w^2*x - 3*w*x^2 + x^3 + w^2*y + 2*w*x*y - 
         3*x^2*y + w*y^2 + 3*x*y^2 - y^3 + w^2*z + 2*w*x*z - 3*x^2*z - 
         10*w*y*z + 2*x*y*z + y^2*z + w*z^2 + 3*x*z^2 + y*z^2 - z^3)/
        PSI[w, x, y, z]) + A[w]*(1/(4*w*(w - x)) - 
       (3*s^3*v - 9*s^2*v^2 + 9*s*v^3 - 3*v^4 - 11*s^2*v*w - 14*s*v^2*w + 
         25*v^3*w + 12*s^2*w^2 + 53*s*v*w^2 - 37*v^2*w^2 - 24*s*w^3 + 
         3*v*w^3 + 12*w^4 - s^3*x - 10*s^2*v*x + 11*s*v^2*x - 7*s^2*w*x - 
         20*s*v*w*x - 29*v^2*w*x - 7*s*w^2*x + 38*v*w^2*x - 33*w^3*x + 
         3*s^2*x^2 + 15*s*v*x^2 + 10*v^2*x^2 + 18*s*w*x^2 - 17*v*w*x^2 + 
         31*w^2*x^2 - 3*s*x^3 - 8*v*x^3 - 11*w*x^3 + x^4 + 4*s^3*y - 
         12*s^2*v*y + 12*s*v^2*y - 4*v^3*y - 20*s^2*w*y - 8*s*v*w*y + 
         28*v^2*w*y + 28*s*w^2*y - 12*v*w^2*y - 12*w^3*y - 12*s^2*x*y + 
         8*s*v*x*y + 4*v^2*x*y + 24*s*w*x*y - 56*v*w*x*y + 20*w^2*x*y + 
         12*s*x^2*y + 4*v*x^2*y - 4*w*x^2*y - 4*x^3*y + 4*s^3*z - 
         12*s^2*v*z + 12*s*v^2*z - 4*v^3*z - 20*s^2*w*z - 8*s*v*w*z + 
         28*v^2*w*z + 28*s*w^2*z - 12*v*w^2*z - 12*w^3*z - 12*s^2*x*z + 
         8*s*v*x*z + 4*v^2*x*z + 24*s*w*x*z - 56*v*w*x*z + 20*w^2*x*z + 
         12*s*x^2*z + 4*v*x^2*z - 4*w*x^2*z - 4*x^3*z)/
        (4*w*(w - x)*PSI[s, v, w, x]) + (w^3 - 3*w^2*x + 3*w*x^2 - x^3 - 
         w^2*y - 2*w*x*y + 3*x^2*y - w*y^2 - 3*x*y^2 + y^3 - w^2*z - 
         2*w*x*z + 3*x^2*z + 10*w*y*z - 2*x*y*z - y^2*z - w*z^2 - 3*x*z^2 - 
         y*z^2 + z^3)/(w*PSI[w, x, y, z])) - 
     (2*(s^2 + 2*s*v - 3*v^2 - 2*s*w + 2*v*w + w^2 - 2*s*x + 2*v*x - 2*w*x + 
        x^2)*S[v, w, x])/PSI[s, v, w, x] - 
     (6*(s^2 + 2*s*v - 3*v^2 - 2*s*w + 2*v*w + w^2 - 2*s*x + 2*v*x - 2*w*x + 
        x^2)*S[v, y, z])/PSI[s, v, w, x] + 
     (2*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 5*s^2*w + 2*s*v*w - 7*v^2*w - 
        7*s*w^2 + 3*v*w^2 + 3*w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 6*s*w*x + 
        14*v*w*x - 5*w^2*x - 3*s*x^2 - v*x^2 + w*x^2 + x^3)*A[w]*S[v, y, z])/
      (w*(w - x)*PSI[s, v, w, x]) - 
     (2*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 
        3*s*w^2 - v*w^2 + w^3 + 5*s^2*x + 2*s*v*x - 7*v^2*x - 6*s*w*x + 
        14*v*w*x + w^2*x - 7*s*x^2 + 3*v*x^2 - 5*w*x^2 + 3*x^3)*A[x]*
       S[v, y, z])/((w - x)*x*PSI[s, v, w, x]) - 
     (8*(s - v)*v*(s + v - w - x)*T[v, y, z])/PSI[s, v, w, x] - 
     (2*(s - v)*v*(s^2 - 2*s*v + v^2 - 6*s*w - 6*v*w + 5*w^2 - 2*s*x - 
        2*v*x + 10*w*x + x^2)*A[w]*T[v, y, z])/(w*(w - x)*PSI[s, v, w, x]) + 
     (2*(s - v)*v*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 6*s*x - 6*v*x + 
        10*w*x + 5*x^2)*A[x]*T[v, y, z])/((w - x)*x*PSI[s, v, w, x]) + 
     ((-w^3 + 3*w^2*x - 3*w*x^2 + x^3 + w^2*y + 2*w*x*y - 3*x^2*y + w*y^2 + 
        3*x*y^2 - y^3 + w^2*z + 2*w*x*z - 3*x^2*z - 10*w*y*z + 2*x*y*z + 
        y^2*z + w*z^2 + 3*x*z^2 + y*z^2 - z^3)*T[w, v, x])/PSI[w, x, y, z] + 
     ((3*w^3 - 5*w^2*x + w*x^2 + x^3 - 7*w^2*y - 6*w*x*y - 3*x^2*y + 
        5*w*y^2 + 3*x*y^2 - y^3 + 3*w^2*z + 14*w*x*z - x^2*z + 2*w*y*z - 
        2*x*y*z + 3*y^2*z - 7*w*z^2 - x*z^2 - 3*y*z^2 + z^3)*A[y]*T[w, v, x])/
      ((w - x)*PSI[w, x, y, z]) + ((3*w^3 - 5*w^2*x + w*x^2 + x^3 + 3*w^2*y + 
        14*w*x*y - x^2*y - 7*w*y^2 - x*y^2 + y^3 - 7*w^2*z - 6*w*x*z - 
        3*x^2*z + 2*w*y*z - 2*x*y*z - 3*y^2*z + 5*w*z^2 + 3*x*z^2 + 3*y*z^2 - 
        z^3)*A[z]*T[w, v, x])/((w - x)*PSI[w, x, y, z]) + 
     ((w^3 - 3*w^2*x + 3*w*x^2 - x^3 - 3*w^2*y + 2*w*x*y + x^2*y + 3*w*y^2 + 
        x*y^2 - y^3 - 3*w^2*z + 2*w*x*z + x^2*z + 2*w*y*z - 10*x*y*z + 
        y^2*z + 3*w*z^2 + x*z^2 + y*z^2 - z^3)*T[x, v, w])/PSI[w, x, y, z] - 
     ((w^3 + w^2*x - 5*w*x^2 + 3*x^3 - 3*w^2*y - 6*w*x*y - 7*x^2*y + 
        3*w*y^2 + 5*x*y^2 - y^3 - w^2*z + 14*w*x*z + 3*x^2*z - 2*w*y*z + 
        2*x*y*z + 3*y^2*z - w*z^2 - 7*x*z^2 - 3*y*z^2 + z^3)*A[y]*T[x, v, w])/
      ((w - x)*PSI[w, x, y, z]) - ((w^3 + w^2*x - 5*w*x^2 + 3*x^3 - w^2*y + 
        14*w*x*y + 3*x^2*y - w*y^2 - 7*x*y^2 + y^3 - 3*w^2*z - 6*w*x*z - 
        7*x^2*z - 2*w*y*z + 2*x*y*z - 3*y^2*z + 3*w*z^2 + 5*x*z^2 + 3*y*z^2 - 
        z^3)*A[z]*T[x, v, w])/((w - x)*PSI[w, x, y, z]) + 
     ((-2*(s^2 + 2*s*v - 3*v^2 - 2*s*w + 2*v*w + w^2 - 2*s*x + 2*v*x - 
          2*w*x + x^2)*y)/PSI[s, v, w, x] + 
       (2*y*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 + 2*w*z + 2*x*z + 
          2*y*z - 3*z^2))/PSI[w, x, y, z])*T[y, v, z] + 
     A[x]*(((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 
          3*s*w^2 - v*w^2 + w^3 + 5*s^2*x + 2*s*v*x - 7*v^2*x - 6*s*w*x + 
          14*v*w*x + w^2*x - 7*s*x^2 + 3*v*x^2 - 5*w*x^2 + 3*x^3)*y)/
        (x*(-w + x)*PSI[s, v, w, x]) - 
       (y*(w^3 + w^2*x - 5*w*x^2 + 3*x^3 - 3*w^2*y - 6*w*x*y - 7*x^2*y + 
          3*w*y^2 + 5*x*y^2 - y^3 - w^2*z + 14*w*x*z + 3*x^2*z - 2*w*y*z + 
          2*x*y*z + 3*y^2*z - w*z^2 - 7*x*z^2 - 3*y*z^2 + z^3))/
        (x*(-w + x)*PSI[w, x, y, z]))*T[y, v, z] + 
     A[w]*(((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 5*s^2*w + 2*s*v*w - 7*v^2*w - 
          7*s*w^2 + 3*v*w^2 + 3*w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 6*s*w*x + 
          14*v*w*x - 5*w^2*x - 3*s*x^2 - v*x^2 + w*x^2 + x^3)*y)/
        (w*(w - x)*PSI[s, v, w, x]) - (y*(3*w^3 - 5*w^2*x + w*x^2 + x^3 - 
          7*w^2*y - 6*w*x*y - 3*x^2*y + 5*w*y^2 + 3*x*y^2 - y^3 + 3*w^2*z + 
          14*w*x*z - x^2*z + 2*w*y*z - 2*x*y*z + 3*y^2*z - 7*w*z^2 - x*z^2 - 
          3*y*z^2 + z^3))/(w*(w - x)*PSI[w, x, y, z]))*T[y, v, z] + 
     ((-2*(s^2 + 2*s*v - 3*v^2 - 2*s*w + 2*v*w + w^2 - 2*s*x + 2*v*x - 
          2*w*x + x^2)*z)/PSI[s, v, w, x] + 
       (2*z*(w^2 - 2*w*x + x^2 + 2*w*y + 2*x*y - 3*y^2 - 2*w*z - 2*x*z + 
          2*y*z + z^2))/PSI[w, x, y, z])*T[z, v, y] + 
     A[w]*(((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 5*s^2*w + 2*s*v*w - 7*v^2*w - 
          7*s*w^2 + 3*v*w^2 + 3*w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 6*s*w*x + 
          14*v*w*x - 5*w^2*x - 3*s*x^2 - v*x^2 + w*x^2 + x^3)*z)/
        (w*(w - x)*PSI[s, v, w, x]) - (z*(3*w^3 - 5*w^2*x + w*x^2 + x^3 + 
          3*w^2*y + 14*w*x*y - x^2*y - 7*w*y^2 - x*y^2 + y^3 - 7*w^2*z - 
          6*w*x*z - 3*x^2*z + 2*w*y*z - 2*x*y*z - 3*y^2*z + 5*w*z^2 + 
          3*x*z^2 + 3*y*z^2 - z^3))/(w*(w - x)*PSI[w, x, y, z]))*T[z, v, y] + 
     A[x]*(((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 
          3*s*w^2 - v*w^2 + w^3 + 5*s^2*x + 2*s*v*x - 7*v^2*x - 6*s*w*x + 
          14*v*w*x + w^2*x - 7*s*x^2 + 3*v*x^2 - 5*w*x^2 + 3*x^3)*z)/
        (x*(-w + x)*PSI[s, v, w, x]) - 
       (z*(w^3 + w^2*x - 5*w*x^2 + 3*x^3 - w^2*y + 14*w*x*y + 3*x^2*y - 
          w*y^2 - 7*x*y^2 + y^3 - 3*w^2*z - 6*w*x*z - 7*x^2*z - 2*w*y*z + 
          2*x*y*z - 3*y^2*z + 3*w*z^2 + 5*x*z^2 + 3*y*z^2 - z^3))/
        (x*(-w + x)*PSI[w, x, y, z]))*T[z, v, y]
 
derivative[I5a2][0, 0, 0, 1, 0][v_, w_, x_, y_, z_] := 
    ((w^3 - w^2*x - w*x^2 + x^3 - 3*w^2*y - 2*w*x*y - 3*x^2*y + 3*w*y^2 + 
        3*x*y^2 - y^3 - w^2*z + 10*w*x*z - x^2*z - 2*w*y*z - 2*x*y*z + 
        3*y^2*z - w*z^2 - x*z^2 - 3*y*z^2 + z^3)*A[w])/(w*PSI[w, x, y, z]) - 
     (2*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 + 2*w*z + 2*x*z + 2*y*z - 
        3*z^2)*A[x])/PSI[w, x, y, z] + 
     ((-w^3 + 3*w^2*x - 3*w*x^2 + x^3 + 3*w^2*y - 2*w*x*y - x^2*y - 3*w*y^2 - 
        x*y^2 + y^3 + 3*w^2*z - 2*w*x*z - x^2*z - 2*w*y*z + 10*x*y*z - 
        y^2*z - 3*w*z^2 - x*z^2 - y*z^2 + z^3)*A[y])/(y*PSI[w, x, y, z]) - 
     (2*(w^2 + 2*w*x - 3*x^2 - 2*w*y + 2*x*y + y^2 - 2*w*z + 2*x*z - 2*y*z + 
        z^2)*A[z])/PSI[w, x, y, z] + 
     ((-w^3 + w^2*x + w*x^2 - x^3 + 3*w^2*y + 2*w*x*y + 3*x^2*y - 3*w*y^2 - 
        3*x*y^2 + y^3 + w^2*z - 10*w*x*z + x^2*z + 2*w*y*z + 2*x*y*z - 
        3*y^2*z + w*z^2 + x*z^2 + 3*y*z^2 - z^3)*I5a2[v, w, x, y, z])/
      PSI[w, x, y, z] + (2*x*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 + 
        2*w*z + 2*x*z + 2*y*z - 3*z^2)*I5a2[v, x, w, y, z])/PSI[w, x, y, z] + 
     ((w^3 - 3*w^2*x + 3*w*x^2 - x^3 - 3*w^2*y + 2*w*x*y + x^2*y + 3*w*y^2 + 
        x*y^2 - y^3 - 3*w^2*z + 2*w*x*z + x^2*z + 2*w*y*z - 10*x*y*z + 
        y^2*z + 3*w*z^2 + x*z^2 + y*z^2 - z^3)*I5a2[v, y, z, w, x])/
      PSI[w, x, y, z] + (2*z*(w^2 + 2*w*x - 3*x^2 - 2*w*y + 2*x*y + y^2 - 
        2*w*z + 2*x*z - 2*y*z + z^2)*I5a2[v, z, y, w, x])/PSI[w, x, y, z] + 
     ((-w^3 + w^2*x + w*x^2 - x^3 + 3*w^2*y + 2*w*x*y + 3*x^2*y - 3*w*y^2 - 
        3*x*y^2 + y^3 + w^2*z - 10*w*x*z + x^2*z + 2*w*y*z + 2*x*y*z - 
        3*y^2*z + w*z^2 + x*z^2 + 3*y*z^2 - z^3)*T[w, v, x])/
      PSI[w, x, y, z] - ((-w - x + y + z)*(w^2 - 2*w*x + x^2 - 2*w*y - 
        2*x*y + y^2 - 2*w*z - 2*x*z - 2*y*z + z^2)*A[y]*T[w, v, x])/
      (y*PSI[w, x, y, z]) + (2*(w^2 + 6*w*x + x^2 - 2*w*y - 2*x*y + y^2 - 
        2*w*z - 2*x*z - 2*y*z + z^2)*A[z]*T[w, v, x])/PSI[w, x, y, z] + 
     (2*x*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 + 2*w*z + 2*x*z + 2*y*z - 
        3*z^2)*T[x, v, w])/PSI[w, x, y, z] - 
     (2*x*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 - 2*w*z - 2*x*z + 6*y*z + 
        z^2)*A[y]*T[x, v, w])/(y*PSI[w, x, y, z]) - 
     (8*x*(w + x - y - z)*A[z]*T[x, v, w])/PSI[w, x, y, z] + 
     ((w^3 - 3*w^2*x + 3*w*x^2 - x^3 - 3*w^2*y + 2*w*x*y + x^2*y + 3*w*y^2 + 
        x*y^2 - y^3 - 3*w^2*z + 2*w*x*z + x^2*z + 2*w*y*z - 10*x*y*z + 
        y^2*z + 3*w*z^2 + x*z^2 + y*z^2 - z^3)*T[y, v, z])/PSI[w, x, y, z] - 
     ((w + x - y - z)*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 - 2*w*z - 
        2*x*z - 2*y*z + z^2)*A[w]*T[y, v, z])/(w*PSI[w, x, y, z]) + 
     (2*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 - 2*w*z - 2*x*z + 6*y*z + 
        z^2)*A[x]*T[y, v, z])/PSI[w, x, y, z] + 
     (2*z*(w^2 + 2*w*x - 3*x^2 - 2*w*y + 2*x*y + y^2 - 2*w*z + 2*x*z - 
        2*y*z + z^2)*T[z, v, y])/PSI[w, x, y, z] - 
     (2*z*(w^2 + 6*w*x + x^2 - 2*w*y - 2*x*y + y^2 - 2*w*z - 2*x*z - 2*y*z + 
        z^2)*A[w]*T[z, v, y])/(w*PSI[w, x, y, z]) - 
     (8*z*(-w - x + y + z)*A[x]*T[z, v, y])/PSI[w, x, y, z]
 
derivative[I5a2][0, 0, 0, 0, 1][v_, w_, x_, y_, z_] := 
    derivative[I5a2][0, 0, 0, 1, 0][v, w, x, z, y]
 
sdds[I5a][v_, w_, x_, y_, z_] := -s/4 - v + 2*w + 2*x + 2*y + 2*z - A[w] - 
     A[x] - A[y] - A[z] + I5a[v, w, x, y, z] - v*I5a1[v, w, x, y, z] - 
     w*I5a2[v, w, x, y, z] - x*I5a2[v, x, w, y, z] - y*I5a2[v, y, z, w, x] - 
     z*I5a2[v, z, y, w, x] - S[v, w, x] - S[v, y, z]
 
sdds[I5a1][v_, w_, x_, y_, z_] := -(10*s - 48*v + 29*w + 29*x + 29*y + 29*z)/
      (12*(s - v)) + (91*s^3*v*w - 157*s^2*v^2*w + 41*s*v^3*w + 25*v^4*w - 
       103*s^3*w^2 - 34*s^2*v*w^2 - 219*s*v^2*w^2 - 108*v^3*w^2 + 
       239*s^2*w^3 + 347*s*v*w^3 + 174*v^2*w^3 - 169*s*w^4 - 124*v*w^4 + 
       33*w^5 + 91*s^3*v*x - 157*s^2*v^2*x + 41*s*v^3*x + 25*v^4*x - 
       138*s^3*w*x + 452*s^2*v*w*x + 702*s*v^2*w*x - 88*v^3*w*x - 
       31*s^2*w^2*x - 763*s*v*w^2*x + 34*v^2*w^2*x - 12*s*w^3*x + 
       128*v*w^3*x - 99*w^4*x - 103*s^3*x^2 - 34*s^2*v*x^2 - 219*s*v^2*x^2 - 
       108*v^3*x^2 - 31*s^2*w*x^2 - 763*s*v*w*x^2 + 34*v^2*w*x^2 + 
       362*s*w^2*x^2 - 8*v*w^2*x^2 + 66*w^3*x^2 + 239*s^2*x^3 + 347*s*v*x^3 + 
       174*v^2*x^3 - 12*s*w*x^3 + 128*v*w*x^3 + 66*w^2*x^3 - 169*s*x^4 - 
       124*v*x^4 - 99*w*x^4 + 33*x^5 - 84*s^3*w*y + 140*s^2*v*w*y - 
       28*s*v^2*w*y - 28*v^3*w*y + 196*s^2*w^2*y + 168*s*v*w^2*y + 
       84*v^2*w^2*y - 140*s*w^3*y - 84*v*w^3*y + 28*w^4*y - 84*s^3*x*y + 
       140*s^2*v*x*y - 28*s*v^2*x*y - 28*v^3*x*y - 168*s^2*w*x*y - 
       784*s*v*w*x*y + 56*v^2*w*x*y + 140*s*w^2*x*y + 84*v*w^2*x*y - 
       112*w^3*x*y + 196*s^2*x^2*y + 168*s*v*x^2*y + 84*v^2*x^2*y + 
       140*s*w*x^2*y + 84*v*w*x^2*y + 168*w^2*x^2*y - 140*s*x^3*y - 
       84*v*x^3*y - 112*w*x^3*y + 28*x^4*y - 84*s^3*w*z + 140*s^2*v*w*z - 
       28*s*v^2*w*z - 28*v^3*w*z + 196*s^2*w^2*z + 168*s*v*w^2*z + 
       84*v^2*w^2*z - 140*s*w^3*z - 84*v*w^3*z + 28*w^4*z - 84*s^3*x*z + 
       140*s^2*v*x*z - 28*s*v^2*x*z - 28*v^3*x*z - 168*s^2*w*x*z - 
       784*s*v*w*x*z + 56*v^2*w*x*z + 140*s*w^2*x*z + 84*v*w^2*x*z - 
       112*w^3*x*z + 196*s^2*x^2*z + 168*s*v*x^2*z + 84*v^2*x^2*z + 
       140*s*w*x^2*z + 84*v*w*x^2*z + 168*w^2*x^2*z - 140*s*x^3*z - 
       84*v*x^3*z - 112*w*x^3*z + 28*x^4*z)/(12*(s - v)*PSI[s, v, w, x]) + 
     ((3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 3*v^2*w + 
        5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 2*s*w*x - 
        2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)*A[v]*A[w])/
      ((s - v)*PSI[s, v, w, x]) + ((3*s^3 - 5*s^2*v + s*v^2 + v^3 + 3*s^2*w + 
        14*s*v*w - v^2*w - 7*s*w^2 - v*w^2 + w^3 - 7*s^2*x - 6*s*v*x - 
        3*v^2*x + 2*s*w*x - 2*v*w*x - 3*w^2*x + 5*s*x^2 + 3*v*x^2 + 3*w*x^2 - 
        x^3)*A[v]*A[x])/((s - v)*PSI[s, v, w, x]) - 
     (w*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 3*v^2*w + 
        5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 2*s*w*x - 
        2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)*F[w, x, y, z])/
      ((s - v)*PSI[s, v, w, x]) - 
     (x*(3*s^3 - 5*s^2*v + s*v^2 + v^3 + 3*s^2*w + 14*s*v*w - v^2*w - 
        7*s*w^2 - v*w^2 + w^3 - 7*s^2*x - 6*s*v*x - 3*v^2*x + 2*s*w*x - 
        2*v*w*x - 3*w^2*x + 5*s*x^2 + 3*v*x^2 + 3*w*x^2 - x^3)*F[x, w, y, z])/
      ((s - v)*PSI[s, v, w, x]) + A[x]*A[z]*
      ((3*s^3 - 5*s^2*v + s*v^2 + v^3 + 3*s^2*w + 14*s*v*w - v^2*w - 
         7*s*w^2 - v*w^2 + w^3 - 7*s^2*x - 6*s*v*x - 3*v^2*x + 2*s*w*x - 
         2*v*w*x - 3*w^2*x + 5*s*x^2 + 3*v*x^2 + 3*w*x^2 - x^3)/
        ((s - v)*PSI[s, v, w, x]) + (3*s^3 - 5*s^2*v + s*v^2 + v^3 + 
         3*s^2*y + 14*s*v*y - v^2*y - 7*s*y^2 - v*y^2 + y^3 - 7*s^2*z - 
         6*s*v*z - 3*v^2*z + 2*s*y*z - 2*v*y*z - 3*y^2*z + 5*s*z^2 + 
         3*v*z^2 + 3*y*z^2 - z^3)/((s - v)*PSI[s, v, y, z])) + 
     A[w]*A[z]*((3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 
         3*v^2*w + 5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 
         2*s*w*x - 2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)/
        ((s - v)*PSI[s, v, w, x]) + (3*s^3 - 5*s^2*v + s*v^2 + v^3 + 
         3*s^2*y + 14*s*v*y - v^2*y - 7*s*y^2 - v*y^2 + y^3 - 7*s^2*z - 
         6*s*v*z - 3*v^2*z + 2*s*y*z - 2*v*y*z - 3*y^2*z + 5*s*z^2 + 
         3*v*z^2 + 3*y*z^2 - z^3)/((s - v)*PSI[s, v, y, z])) + 
     A[x]*A[y]*((3*s^3 - 5*s^2*v + s*v^2 + v^3 + 3*s^2*w + 14*s*v*w - v^2*w - 
         7*s*w^2 - v*w^2 + w^3 - 7*s^2*x - 6*s*v*x - 3*v^2*x + 2*s*w*x - 
         2*v*w*x - 3*w^2*x + 5*s*x^2 + 3*v*x^2 + 3*w*x^2 - x^3)/
        ((s - v)*PSI[s, v, w, x]) + (3*s^3 - 5*s^2*v + s*v^2 + v^3 - 
         7*s^2*y - 6*s*v*y - 3*v^2*y + 5*s*y^2 + 3*v*y^2 - y^3 + 3*s^2*z + 
         14*s*v*z - v^2*z + 2*s*y*z - 2*v*y*z + 3*y^2*z - 7*s*z^2 - v*z^2 - 
         3*y*z^2 + z^3)/((s - v)*PSI[s, v, y, z])) + 
     A[w]*A[y]*((3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 
         3*v^2*w + 5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 
         2*s*w*x - 2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)/
        ((s - v)*PSI[s, v, w, x]) + (3*s^3 - 5*s^2*v + s*v^2 + v^3 - 
         7*s^2*y - 6*s*v*y - 3*v^2*y + 5*s*y^2 + 3*v*y^2 - y^3 + 3*s^2*z + 
         14*s*v*z - v^2*z + 2*s*y*z - 2*v*y*z + 3*y^2*z - 7*s*z^2 - v*z^2 - 
         3*y*z^2 + z^3)/((s - v)*PSI[s, v, y, z])) + 
     I5a2[v, y, z, w, x]*(-(y/(s - v)) + 
       ((s^3 - 3*s^2*v + 3*s*v^2 - v^3 - s^2*w - 2*s*v*w + 3*v^2*w - s*w^2 - 
          3*v*w^2 + w^3 - s^2*x - 2*s*v*x + 3*v^2*x + 10*s*w*x - 2*v*w*x - 
          w^2*x - s*x^2 - 3*v*x^2 - w*x^2 + x^3)*y)/PSI[s, v, w, x] + 
       (y*(3*s^3 - 7*s^2*v + 5*s*v^2 - v^3 - 5*s^2*y - 6*s*v*y + 3*v^2*y + 
          s*y^2 - 3*v*y^2 + y^3 + 3*s^2*z + 2*s*v*z + 3*v^2*z + 14*s*y*z - 
          2*v*y*z - y^2*z - 7*s*z^2 - 3*v*z^2 - y*z^2 + z^3))/
        PSI[s, v, y, z]) + I5a[v, w, x, y, z]*(2/(s - v) - 
       (2*(s^3 - 3*s^2*v + 3*s*v^2 - v^3 - s^2*w - 2*s*v*w + 3*v^2*w - 
          s*w^2 - 3*v*w^2 + w^3 - s^2*x - 2*s*v*x + 3*v^2*x + 10*s*w*x - 
          2*v*w*x - w^2*x - s*x^2 - 3*v*x^2 - w*x^2 + x^3))/PSI[s, v, w, x] - 
       (2*(s^3 - 3*s^2*v + 3*s*v^2 - v^3 - s^2*y - 2*s*v*y + 3*v^2*y - 
          s*y^2 - 3*v*y^2 + y^3 - s^2*z - 2*s*v*z + 3*v^2*z + 10*s*y*z - 
          2*v*y*z - y^2*z - s*z^2 - 3*v*z^2 - y*z^2 + z^3))/
        PSI[s, v, y, z]) + I5a2[v, w, x, y, z]*(-(w/(s - v)) + 
       (w*(3*s^3 - 7*s^2*v + 5*s*v^2 - v^3 - 5*s^2*w - 6*s*v*w + 3*v^2*w + 
          s*w^2 - 3*v*w^2 + w^3 + 3*s^2*x + 2*s*v*x + 3*v^2*x + 14*s*w*x - 
          2*v*w*x - w^2*x - 7*s*x^2 - 3*v*x^2 - w*x^2 + x^3))/
        PSI[s, v, w, x] + (w*(s^3 - 3*s^2*v + 3*s*v^2 - v^3 - s^2*y - 
          2*s*v*y + 3*v^2*y - s*y^2 - 3*v*y^2 + y^3 - s^2*z - 2*s*v*z + 
          3*v^2*z + 10*s*y*z - 2*v*y*z - y^2*z - s*z^2 - 3*v*z^2 - y*z^2 + 
          z^3))/PSI[s, v, y, z]) + I5a2[v, x, w, y, z]*
      (-(x/(s - v)) + (x*(3*s^3 - 7*s^2*v + 5*s*v^2 - v^3 + 3*s^2*w + 
          2*s*v*w + 3*v^2*w - 7*s*w^2 - 3*v*w^2 + w^3 - 5*s^2*x - 6*s*v*x + 
          3*v^2*x + 14*s*w*x - 2*v*w*x - w^2*x + s*x^2 - 3*v*x^2 - w*x^2 + 
          x^3))/PSI[s, v, w, x] + (x*(s^3 - 3*s^2*v + 3*s*v^2 - v^3 - s^2*y - 
          2*s*v*y + 3*v^2*y - s*y^2 - 3*v*y^2 + y^3 - s^2*z - 2*s*v*z + 
          3*v^2*z + 10*s*y*z - 2*v*y*z - y^2*z - s*z^2 - 3*v*z^2 - y*z^2 + 
          z^3))/PSI[s, v, y, z]) + I5a2[v, z, y, w, x]*
      (-(z/(s - v)) + ((s^3 - 3*s^2*v + 3*s*v^2 - v^3 - s^2*w - 2*s*v*w + 
          3*v^2*w - s*w^2 - 3*v*w^2 + w^3 - s^2*x - 2*s*v*x + 3*v^2*x + 
          10*s*w*x - 2*v*w*x - w^2*x - s*x^2 - 3*v*x^2 - w*x^2 + x^3)*z)/
        PSI[s, v, w, x] + (z*(3*s^3 - 7*s^2*v + 5*s*v^2 - v^3 + 3*s^2*y + 
          2*s*v*y + 3*v^2*y - 7*s*y^2 - 3*v*y^2 + y^3 - 5*s^2*z - 6*s*v*z + 
          3*v^2*z + 14*s*y*z - 2*v*y*z - y^2*z + s*z^2 - 3*v*z^2 - y*z^2 + 
          z^3))/PSI[s, v, y, z]) + 
     A[v]*(-2/(s - v) - (3*s^3*w - 5*s^2*v*w + s*v^2*w + v^3*w - 7*s^2*w^2 - 
         6*s*v*w^2 - 3*v^2*w^2 + 5*s*w^3 + 3*v*w^3 - w^4 + 3*s^3*x - 
         5*s^2*v*x + s*v^2*x + v^3*x + 6*s^2*w*x + 28*s*v*w*x - 2*v^2*w*x - 
         5*s*w^2*x - 3*v*w^2*x + 4*w^3*x - 7*s^2*x^2 - 6*s*v*x^2 - 
         3*v^2*x^2 - 5*s*w*x^2 - 3*v*w*x^2 - 6*w^2*x^2 + 5*s*x^3 + 3*v*x^3 + 
         4*w*x^3 - x^4)/((s - v)*PSI[s, v, w, x]) - 
       (3*s^3*y - 5*s^2*v*y + s*v^2*y + v^3*y - 7*s^2*y^2 - 6*s*v*y^2 - 
         3*v^2*y^2 + 5*s*y^3 + 3*v*y^3 - y^4 + 3*s^3*z - 5*s^2*v*z + 
         s*v^2*z + v^3*z + 6*s^2*y*z + 28*s*v*y*z - 2*v^2*y*z - 5*s*y^2*z - 
         3*v*y^2*z + 4*y^3*z - 7*s^2*z^2 - 6*s*v*z^2 - 3*v^2*z^2 - 
         5*s*y*z^2 - 3*v*y*z^2 - 6*y^2*z^2 + 5*s*z^3 + 3*v*z^3 + 4*y*z^3 - 
         z^4)/((s - v)*PSI[s, v, y, z])) + 
     A[x]*(7/(4*(s - v)) - (5*s^3*v - 3*s^2*v^2 - 9*s*v^3 + 7*v^4 - 
         27*s^3*w + 30*s^2*v*w + 65*s*v^2*w - 20*v^3*w + 53*s^2*w^2 + 
         9*s*v*w^2 + 26*v^2*w^2 - 33*s*w^3 - 20*v*w^3 + 7*w^4 - 20*s^3*x + 
         15*s^2*v*x - 14*s*v^2*x - 29*v^3*x - 17*s^2*w*x - 236*s*v*w*x + 
         13*v^2*w*x + 42*s*w^2*x + 13*v*w^2*x - 29*w^3*x + 48*s^2*x^2 + 
         59*s*v*x^2 + 45*v^2*x^2 + 27*s*w*x^2 + 38*v*w*x^2 + 45*w^2*x^2 - 
         36*s*x^3 - 31*v*x^3 - 31*w*x^3 + 8*x^4 + 12*s^3*y - 20*s^2*v*y + 
         4*s*v^2*y + 4*v^3*y + 12*s^2*w*y + 56*s*v*w*y - 4*v^2*w*y - 
         28*s*w^2*y - 4*v*w^2*y + 4*w^3*y - 28*s^2*x*y - 24*s*v*x*y - 
         12*v^2*x*y + 8*s*w*x*y - 8*v*w*x*y - 12*w^2*x*y + 20*s*x^2*y + 
         12*v*x^2*y + 12*w*x^2*y - 4*x^3*y + 12*s^3*z - 20*s^2*v*z + 
         4*s*v^2*z + 4*v^3*z + 12*s^2*w*z + 56*s*v*w*z - 4*v^2*w*z - 
         28*s*w^2*z - 4*v*w^2*z + 4*w^3*z - 28*s^2*x*z - 24*s*v*x*z - 
         12*v^2*x*z + 8*s*w*x*z - 8*v*w*x*z - 12*w^2*x*z + 20*s*x^2*z + 
         12*v*x^2*z + 12*w*x^2*z - 4*x^3*z)/(4*(s - v)*PSI[s, v, w, x]) + 
       (3*s^3*y - 5*s^2*v*y + s*v^2*y + v^3*y - 7*s^2*y^2 - 6*s*v*y^2 - 
         3*v^2*y^2 + 5*s*y^3 + 3*v*y^3 - y^4 + 3*s^3*z - 5*s^2*v*z + 
         s*v^2*z + v^3*z + 6*s^2*y*z + 28*s*v*y*z - 2*v^2*y*z - 5*s*y^2*z - 
         3*v*y^2*z + 4*y^3*z - 7*s^2*z^2 - 6*s*v*z^2 - 3*v^2*z^2 - 
         5*s*y*z^2 - 3*v*y*z^2 - 6*y^2*z^2 + 5*s*z^3 + 3*v*z^3 + 4*y*z^3 - 
         z^4)/((s - v)*PSI[s, v, y, z])) + 
     A[w]*(7/(4*(s - v)) - (5*s^3*v - 3*s^2*v^2 - 9*s*v^3 + 7*v^4 - 
         20*s^3*w + 15*s^2*v*w - 14*s*v^2*w - 29*v^3*w + 48*s^2*w^2 + 
         59*s*v*w^2 + 45*v^2*w^2 - 36*s*w^3 - 31*v*w^3 + 8*w^4 - 27*s^3*x + 
         30*s^2*v*x + 65*s*v^2*x - 20*v^3*x - 17*s^2*w*x - 236*s*v*w*x + 
         13*v^2*w*x + 27*s*w^2*x + 38*v*w^2*x - 31*w^3*x + 53*s^2*x^2 + 
         9*s*v*x^2 + 26*v^2*x^2 + 42*s*w*x^2 + 13*v*w*x^2 + 45*w^2*x^2 - 
         33*s*x^3 - 20*v*x^3 - 29*w*x^3 + 7*x^4 + 12*s^3*y - 20*s^2*v*y + 
         4*s*v^2*y + 4*v^3*y - 28*s^2*w*y - 24*s*v*w*y - 12*v^2*w*y + 
         20*s*w^2*y + 12*v*w^2*y - 4*w^3*y + 12*s^2*x*y + 56*s*v*x*y - 
         4*v^2*x*y + 8*s*w*x*y - 8*v*w*x*y + 12*w^2*x*y - 28*s*x^2*y - 
         4*v*x^2*y - 12*w*x^2*y + 4*x^3*y + 12*s^3*z - 20*s^2*v*z + 
         4*s*v^2*z + 4*v^3*z - 28*s^2*w*z - 24*s*v*w*z - 12*v^2*w*z + 
         20*s*w^2*z + 12*v*w^2*z - 4*w^3*z + 12*s^2*x*z + 56*s*v*x*z - 
         4*v^2*x*z + 8*s*w*x*z - 8*v*w*x*z + 12*w^2*x*z - 28*s*x^2*z - 
         4*v*x^2*z - 12*w*x^2*z + 4*x^3*z)/(4*(s - v)*PSI[s, v, w, x]) + 
       (3*s^3*y - 5*s^2*v*y + s*v^2*y + v^3*y - 7*s^2*y^2 - 6*s*v*y^2 - 
         3*v^2*y^2 + 5*s*y^3 + 3*v*y^3 - y^4 + 3*s^3*z - 5*s^2*v*z + 
         s*v^2*z + v^3*z + 6*s^2*y*z + 28*s*v*y*z - 2*v^2*y*z - 5*s*y^2*z - 
         3*v*y^2*z + 4*y^3*z - 7*s^2*z^2 - 6*s*v*z^2 - 3*v^2*z^2 - 
         5*s*y*z^2 - 3*v*y*z^2 - 6*y^2*z^2 + 5*s*z^3 + 3*v*z^3 + 4*y*z^3 - 
         z^4)/((s - v)*PSI[s, v, y, z])) + I5a1[v, w, x, y, z]*
      ((-2*v)/(s - v) + (2*s^3*v - 6*s^2*v^2 + 6*s*v^3 - 2*v^4 + s^3*w - 
         3*s^2*v*w - 5*s*v^2*w + 7*v^3*w - 3*s^2*w^2 - 4*s*v*w^2 - 
         9*v^2*w^2 + 3*s*w^3 + 5*v*w^3 - w^4 + s^3*x - 3*s^2*v*x - 
         5*s*v^2*x + 7*v^3*x - 2*s^2*w*x + 40*s*v*w*x - 6*v^2*w*x - 
         3*s*w^2*x - 5*v*w^2*x + 4*w^3*x - 3*s^2*x^2 - 4*s*v*x^2 - 
         9*v^2*x^2 - 3*s*w*x^2 - 5*v*w*x^2 - 6*w^2*x^2 + 3*s*x^3 + 5*v*x^3 + 
         4*w*x^3 - x^4)/PSI[s, v, w, x] + (2*s^3*v - 6*s^2*v^2 + 6*s*v^3 - 
         2*v^4 + s^3*y - 3*s^2*v*y - 5*s*v^2*y + 7*v^3*y - 3*s^2*y^2 - 
         4*s*v*y^2 - 9*v^2*y^2 + 3*s*y^3 + 5*v*y^3 - y^4 + s^3*z - 
         3*s^2*v*z - 5*s*v^2*z + 7*v^3*z - 2*s^2*y*z + 40*s*v*y*z - 
         6*v^2*y*z - 3*s*y^2*z - 5*v*y^2*z + 4*y^3*z - 3*s^2*z^2 - 
         4*s*v*z^2 - 9*v^2*z^2 - 3*s*y*z^2 - 5*v*y*z^2 - 6*y^2*z^2 + 
         3*s*z^3 + 5*v*z^3 + 4*y*z^3 - z^4)/PSI[s, v, y, z]) + 
     A[y]*(7/(4*(s - v)) + (3*s^3*w - 5*s^2*v*w + s*v^2*w + v^3*w - 
         7*s^2*w^2 - 6*s*v*w^2 - 3*v^2*w^2 + 5*s*w^3 + 3*v*w^3 - w^4 + 
         3*s^3*x - 5*s^2*v*x + s*v^2*x + v^3*x + 6*s^2*w*x + 28*s*v*w*x - 
         2*v^2*w*x - 5*s*w^2*x - 3*v*w^2*x + 4*w^3*x - 7*s^2*x^2 - 
         6*s*v*x^2 - 3*v^2*x^2 - 5*s*w*x^2 - 3*v*w*x^2 - 6*w^2*x^2 + 
         5*s*x^3 + 3*v*x^3 + 4*w*x^3 - x^4)/((s - v)*PSI[s, v, w, x]) - 
       (5*s^3*v - 3*s^2*v^2 - 9*s*v^3 + 7*v^4 + 12*s^3*w - 20*s^2*v*w + 
         4*s*v^2*w + 4*v^3*w + 12*s^3*x - 20*s^2*v*x + 4*s*v^2*x + 4*v^3*x - 
         20*s^3*y + 15*s^2*v*y - 14*s*v^2*y - 29*v^3*y - 28*s^2*w*y - 
         24*s*v*w*y - 12*v^2*w*y - 28*s^2*x*y - 24*s*v*x*y - 12*v^2*x*y + 
         48*s^2*y^2 + 59*s*v*y^2 + 45*v^2*y^2 + 20*s*w*y^2 + 12*v*w*y^2 + 
         20*s*x*y^2 + 12*v*x*y^2 - 36*s*y^3 - 31*v*y^3 - 4*w*y^3 - 4*x*y^3 + 
         8*y^4 - 27*s^3*z + 30*s^2*v*z + 65*s*v^2*z - 20*v^3*z + 12*s^2*w*z + 
         56*s*v*w*z - 4*v^2*w*z + 12*s^2*x*z + 56*s*v*x*z - 4*v^2*x*z - 
         17*s^2*y*z - 236*s*v*y*z + 13*v^2*y*z + 8*s*w*y*z - 8*v*w*y*z + 
         8*s*x*y*z - 8*v*x*y*z + 27*s*y^2*z + 38*v*y^2*z + 12*w*y^2*z + 
         12*x*y^2*z - 31*y^3*z + 53*s^2*z^2 + 9*s*v*z^2 + 26*v^2*z^2 - 
         28*s*w*z^2 - 4*v*w*z^2 - 28*s*x*z^2 - 4*v*x*z^2 + 42*s*y*z^2 + 
         13*v*y*z^2 - 12*w*y*z^2 - 12*x*y*z^2 + 45*y^2*z^2 - 33*s*z^3 - 
         20*v*z^3 + 4*w*z^3 + 4*x*z^3 - 29*y*z^3 + 7*z^4)/
        (4*(s - v)*PSI[s, v, y, z])) + 
     A[z]*(7/(4*(s - v)) + (3*s^3*w - 5*s^2*v*w + s*v^2*w + v^3*w - 
         7*s^2*w^2 - 6*s*v*w^2 - 3*v^2*w^2 + 5*s*w^3 + 3*v*w^3 - w^4 + 
         3*s^3*x - 5*s^2*v*x + s*v^2*x + v^3*x + 6*s^2*w*x + 28*s*v*w*x - 
         2*v^2*w*x - 5*s*w^2*x - 3*v*w^2*x + 4*w^3*x - 7*s^2*x^2 - 
         6*s*v*x^2 - 3*v^2*x^2 - 5*s*w*x^2 - 3*v*w*x^2 - 6*w^2*x^2 + 
         5*s*x^3 + 3*v*x^3 + 4*w*x^3 - x^4)/((s - v)*PSI[s, v, w, x]) - 
       (5*s^3*v - 3*s^2*v^2 - 9*s*v^3 + 7*v^4 + 12*s^3*w - 20*s^2*v*w + 
         4*s*v^2*w + 4*v^3*w + 12*s^3*x - 20*s^2*v*x + 4*s*v^2*x + 4*v^3*x - 
         27*s^3*y + 30*s^2*v*y + 65*s*v^2*y - 20*v^3*y + 12*s^2*w*y + 
         56*s*v*w*y - 4*v^2*w*y + 12*s^2*x*y + 56*s*v*x*y - 4*v^2*x*y + 
         53*s^2*y^2 + 9*s*v*y^2 + 26*v^2*y^2 - 28*s*w*y^2 - 4*v*w*y^2 - 
         28*s*x*y^2 - 4*v*x*y^2 - 33*s*y^3 - 20*v*y^3 + 4*w*y^3 + 4*x*y^3 + 
         7*y^4 - 20*s^3*z + 15*s^2*v*z - 14*s*v^2*z - 29*v^3*z - 28*s^2*w*z - 
         24*s*v*w*z - 12*v^2*w*z - 28*s^2*x*z - 24*s*v*x*z - 12*v^2*x*z - 
         17*s^2*y*z - 236*s*v*y*z + 13*v^2*y*z + 8*s*w*y*z - 8*v*w*y*z + 
         8*s*x*y*z - 8*v*x*y*z + 42*s*y^2*z + 13*v*y^2*z - 12*w*y^2*z - 
         12*x*y^2*z - 29*y^3*z + 48*s^2*z^2 + 59*s*v*z^2 + 45*v^2*z^2 + 
         20*s*w*z^2 + 12*v*w*z^2 + 20*s*x*z^2 + 12*v*x*z^2 + 27*s*y*z^2 + 
         38*v*y*z^2 + 12*w*y*z^2 + 12*x*y*z^2 + 45*y^2*z^2 - 36*s*z^3 - 
         31*v*z^3 - 4*w*z^3 - 4*x*z^3 - 31*y*z^3 + 8*z^4)/
        (4*(s - v)*PSI[s, v, y, z])) + (91*s^3*v*y - 157*s^2*v^2*y + 
       41*s*v^3*y + 25*v^4*y - 84*s^3*w*y + 140*s^2*v*w*y - 28*s*v^2*w*y - 
       28*v^3*w*y - 84*s^3*x*y + 140*s^2*v*x*y - 28*s*v^2*x*y - 28*v^3*x*y - 
       103*s^3*y^2 - 34*s^2*v*y^2 - 219*s*v^2*y^2 - 108*v^3*y^2 + 
       196*s^2*w*y^2 + 168*s*v*w*y^2 + 84*v^2*w*y^2 + 196*s^2*x*y^2 + 
       168*s*v*x*y^2 + 84*v^2*x*y^2 + 239*s^2*y^3 + 347*s*v*y^3 + 
       174*v^2*y^3 - 140*s*w*y^3 - 84*v*w*y^3 - 140*s*x*y^3 - 84*v*x*y^3 - 
       169*s*y^4 - 124*v*y^4 + 28*w*y^4 + 28*x*y^4 + 33*y^5 + 91*s^3*v*z - 
       157*s^2*v^2*z + 41*s*v^3*z + 25*v^4*z - 84*s^3*w*z + 140*s^2*v*w*z - 
       28*s*v^2*w*z - 28*v^3*w*z - 84*s^3*x*z + 140*s^2*v*x*z - 
       28*s*v^2*x*z - 28*v^3*x*z - 138*s^3*y*z + 452*s^2*v*y*z + 
       702*s*v^2*y*z - 88*v^3*y*z - 168*s^2*w*y*z - 784*s*v*w*y*z + 
       56*v^2*w*y*z - 168*s^2*x*y*z - 784*s*v*x*y*z + 56*v^2*x*y*z - 
       31*s^2*y^2*z - 763*s*v*y^2*z + 34*v^2*y^2*z + 140*s*w*y^2*z + 
       84*v*w*y^2*z + 140*s*x*y^2*z + 84*v*x*y^2*z - 12*s*y^3*z + 
       128*v*y^3*z - 112*w*y^3*z - 112*x*y^3*z - 99*y^4*z - 103*s^3*z^2 - 
       34*s^2*v*z^2 - 219*s*v^2*z^2 - 108*v^3*z^2 + 196*s^2*w*z^2 + 
       168*s*v*w*z^2 + 84*v^2*w*z^2 + 196*s^2*x*z^2 + 168*s*v*x*z^2 + 
       84*v^2*x*z^2 - 31*s^2*y*z^2 - 763*s*v*y*z^2 + 34*v^2*y*z^2 + 
       140*s*w*y*z^2 + 84*v*w*y*z^2 + 140*s*x*y*z^2 + 84*v*x*y*z^2 + 
       362*s*y^2*z^2 - 8*v*y^2*z^2 + 168*w*y^2*z^2 + 168*x*y^2*z^2 + 
       66*y^3*z^2 + 239*s^2*z^3 + 347*s*v*z^3 + 174*v^2*z^3 - 140*s*w*z^3 - 
       84*v*w*z^3 - 140*s*x*z^3 - 84*v*x*z^3 - 12*s*y*z^3 + 128*v*y*z^3 - 
       112*w*y*z^3 - 112*x*y*z^3 + 66*y^2*z^3 - 169*s*z^4 - 124*v*z^4 + 
       28*w*z^4 + 28*x*z^4 - 99*y*z^4 + 33*z^5)/
      (12*(s - v)*PSI[s, v, y, z]) + 
     ((3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*y - 6*s*v*y - 3*v^2*y + 
        5*s*y^2 + 3*v*y^2 - y^3 + 3*s^2*z + 14*s*v*z - v^2*z + 2*s*y*z - 
        2*v*y*z + 3*y^2*z - 7*s*z^2 - v*z^2 - 3*y*z^2 + z^3)*A[v]*A[y])/
      ((s - v)*PSI[s, v, y, z]) + ((3*s^3 - 5*s^2*v + s*v^2 + v^3 + 3*s^2*y + 
        14*s*v*y - v^2*y - 7*s*y^2 - v*y^2 + y^3 - 7*s^2*z - 6*s*v*z - 
        3*v^2*z + 2*s*y*z - 2*v*y*z - 3*y^2*z + 5*s*z^2 + 3*v*z^2 + 3*y*z^2 - 
        z^3)*A[v]*A[z])/((s - v)*PSI[s, v, y, z]) - 
     (y*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*y - 6*s*v*y - 3*v^2*y + 
        5*s*y^2 + 3*v*y^2 - y^3 + 3*s^2*z + 14*s*v*z - v^2*z + 2*s*y*z - 
        2*v*y*z + 3*y^2*z - 7*s*z^2 - v*z^2 - 3*y*z^2 + z^3)*F[y, w, x, z])/
      ((s - v)*PSI[s, v, y, z]) - 
     (z*(3*s^3 - 5*s^2*v + s*v^2 + v^3 + 3*s^2*y + 14*s*v*y - v^2*y - 
        7*s*y^2 - v*y^2 + y^3 - 7*s^2*z - 6*s*v*z - 3*v^2*z + 2*s*y*z - 
        2*v*y*z - 3*y^2*z + 5*s*z^2 + 3*v*z^2 + 3*y*z^2 - z^3)*F[z, w, x, y])/
      ((s - v)*PSI[s, v, y, z]) + 
     (2/(s - v) + (s^3 - 3*s^2*v + 3*s*v^2 - v^3 - s^2*w - 2*s*v*w + 
         3*v^2*w - s*w^2 - 3*v*w^2 + w^3 - s^2*x - 2*s*v*x + 3*v^2*x + 
         10*s*w*x - 2*v*w*x - w^2*x - s*x^2 - 3*v*x^2 - w*x^2 + x^3)/
        PSI[s, v, w, x] + (3*(3*s^3*y - 5*s^2*v*y + s*v^2*y + v^3*y - 
          7*s^2*y^2 - 6*s*v*y^2 - 3*v^2*y^2 + 5*s*y^3 + 3*v*y^3 - y^4 + 
          3*s^3*z - 5*s^2*v*z + s*v^2*z + v^3*z + 6*s^2*y*z + 28*s*v*y*z - 
          2*v^2*y*z - 5*s*y^2*z - 3*v*y^2*z + 4*y^3*z - 7*s^2*z^2 - 
          6*s*v*z^2 - 3*v^2*z^2 - 5*s*y*z^2 - 3*v*y*z^2 - 6*y^2*z^2 + 
          5*s*z^3 + 3*v*z^3 + 4*y*z^3 - z^4))/((s - v)*PSI[s, v, y, z]))*
      S[v, w, x] - (2*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*y - 6*s*v*y - 
        3*v^2*y + 5*s*y^2 + 3*v*y^2 - y^3 + 3*s^2*z + 14*s*v*z - v^2*z + 
        2*s*y*z - 2*v*y*z + 3*y^2*z - 7*s*z^2 - v*z^2 - 3*y*z^2 + z^3)*A[y]*
       S[v, w, x])/((s - v)*PSI[s, v, y, z]) - 
     (2*(3*s^3 - 5*s^2*v + s*v^2 + v^3 + 3*s^2*y + 14*s*v*y - v^2*y - 
        7*s*y^2 - v*y^2 + y^3 - 7*s^2*z - 6*s*v*z - 3*v^2*z + 2*s*y*z - 
        2*v*y*z - 3*y^2*z + 5*s*z^2 + 3*v*z^2 + 3*y*z^2 - z^3)*A[z]*
       S[v, w, x])/((s - v)*PSI[s, v, y, z]) - 
     (2*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 3*v^2*w + 
        5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 2*s*w*x - 
        2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)*A[w]*S[v, y, z])/
      ((s - v)*PSI[s, v, w, x]) - 
     (2*(3*s^3 - 5*s^2*v + s*v^2 + v^3 + 3*s^2*w + 14*s*v*w - v^2*w - 
        7*s*w^2 - v*w^2 + w^3 - 7*s^2*x - 6*s*v*x - 3*v^2*x + 2*s*w*x - 
        2*v*w*x - 3*w^2*x + 5*s*x^2 + 3*v*x^2 + 3*w*x^2 - x^3)*A[x]*
       S[v, y, z])/((s - v)*PSI[s, v, w, x]) + 
     (2/(s - v) + (3*(3*s^3*w - 5*s^2*v*w + s*v^2*w + v^3*w - 7*s^2*w^2 - 
          6*s*v*w^2 - 3*v^2*w^2 + 5*s*w^3 + 3*v*w^3 - w^4 + 3*s^3*x - 
          5*s^2*v*x + s*v^2*x + v^3*x + 6*s^2*w*x + 28*s*v*w*x - 2*v^2*w*x - 
          5*s*w^2*x - 3*v*w^2*x + 4*w^3*x - 7*s^2*x^2 - 6*s*v*x^2 - 
          3*v^2*x^2 - 5*s*w*x^2 - 3*v*w*x^2 - 6*w^2*x^2 + 5*s*x^3 + 3*v*x^3 + 
          4*w*x^3 - x^4))/((s - v)*PSI[s, v, w, x]) + 
       (s^3 - 3*s^2*v + 3*s*v^2 - v^3 - s^2*y - 2*s*v*y + 3*v^2*y - s*y^2 - 
         3*v*y^2 + y^3 - s^2*z - 2*s*v*z + 3*v^2*z + 10*s*y*z - 2*v*y*z - 
         y^2*z - s*z^2 - 3*v*z^2 - y*z^2 + z^3)/PSI[s, v, y, z])*S[v, y, z] + 
     A[z]*(-(s - v)^(-1) - (8*s^3*v - 16*s^2*v^2 + 8*s*v^3 + 3*s^3*y + 
         13*s^2*v*y + 13*s*v^2*y + 3*v^3*y - 7*s^2*y^2 - 18*s*v*y^2 - 
         7*v^2*y^2 + 5*s*y^3 + 5*v*y^3 - y^4 + s^3*z - 17*s^2*v*z - 
         17*s*v^2*z + v^3*z - 6*s^2*y*z + 44*s*v*y*z - 6*v^2*y*z - 
         7*s*y^2*z - 7*v*y^2*z + 4*y^3*z - 3*s^2*z^2 + 6*s*v*z^2 - 
         3*v^2*z^2 - s*y*z^2 - v*y*z^2 - 6*y^2*z^2 + 3*s*z^3 + 3*v*z^3 + 
         4*y*z^3 - z^4)/((s - v)*PSI[s, v, y, z]))*T[v, w, x] + 
     ((s + v - y - z)/(s - v) + ((s + v - y - z)*(2*s^3*y - 2*s^2*v*y - 
          2*s*v^2*y + 2*v^3*y - 5*s^2*y^2 - 6*s*v*y^2 - 5*v^2*y^2 + 4*s*y^3 + 
          4*v*y^3 - y^4 + 2*s^3*z - 2*s^2*v*z - 2*s*v^2*z + 2*v^3*z - 
          6*s^2*y*z + 44*s*v*y*z - 6*v^2*y*z - 4*s*y^2*z - 4*v*y^2*z + 
          4*y^3*z - 5*s^2*z^2 - 6*s*v*z^2 - 5*v^2*z^2 - 4*s*y*z^2 - 
          4*v*y*z^2 - 6*y^2*z^2 + 4*s*z^3 + 4*v*z^3 + 4*y*z^3 - z^4))/
        ((s - v)*PSI[s, v, y, z]))*T[v, w, x] + 
     A[y]*(-(s - v)^(-1) - (8*s^3*v - 16*s^2*v^2 + 8*s*v^3 + s^3*y - 
         17*s^2*v*y - 17*s*v^2*y + v^3*y - 3*s^2*y^2 + 6*s*v*y^2 - 
         3*v^2*y^2 + 3*s*y^3 + 3*v*y^3 - y^4 + 3*s^3*z + 13*s^2*v*z + 
         13*s*v^2*z + 3*v^3*z - 6*s^2*y*z + 44*s*v*y*z - 6*v^2*y*z - 
         s*y^2*z - v*y^2*z + 4*y^3*z - 7*s^2*z^2 - 18*s*v*z^2 - 7*v^2*z^2 - 
         7*s*y*z^2 - 7*v*y*z^2 - 6*y^2*z^2 + 5*s*z^3 + 5*v*z^3 + 4*y*z^3 - 
         z^4)/((s - v)*PSI[s, v, y, z]))*T[v, w, x] + 
     A[x]*(-(s - v)^(-1) - (8*s^3*v - 16*s^2*v^2 + 8*s*v^3 + 3*s^3*w + 
         13*s^2*v*w + 13*s*v^2*w + 3*v^3*w - 7*s^2*w^2 - 18*s*v*w^2 - 
         7*v^2*w^2 + 5*s*w^3 + 5*v*w^3 - w^4 + s^3*x - 17*s^2*v*x - 
         17*s*v^2*x + v^3*x - 6*s^2*w*x + 44*s*v*w*x - 6*v^2*w*x - 
         7*s*w^2*x - 7*v*w^2*x + 4*w^3*x - 3*s^2*x^2 + 6*s*v*x^2 - 
         3*v^2*x^2 - s*w*x^2 - v*w*x^2 - 6*w^2*x^2 + 3*s*x^3 + 3*v*x^3 + 
         4*w*x^3 - x^4)/((s - v)*PSI[s, v, w, x]))*T[v, y, z] + 
     ((s + v - w - x)/(s - v) + ((s + v - w - x)*(2*s^3*w - 2*s^2*v*w - 
          2*s*v^2*w + 2*v^3*w - 5*s^2*w^2 - 6*s*v*w^2 - 5*v^2*w^2 + 4*s*w^3 + 
          4*v*w^3 - w^4 + 2*s^3*x - 2*s^2*v*x - 2*s*v^2*x + 2*v^3*x - 
          6*s^2*w*x + 44*s*v*w*x - 6*v^2*w*x - 4*s*w^2*x - 4*v*w^2*x + 
          4*w^3*x - 5*s^2*x^2 - 6*s*v*x^2 - 5*v^2*x^2 - 4*s*w*x^2 - 
          4*v*w*x^2 - 6*w^2*x^2 + 4*s*x^3 + 4*v*x^3 + 4*w*x^3 - x^4))/
        ((s - v)*PSI[s, v, w, x]))*T[v, y, z] + 
     A[w]*(-(s - v)^(-1) - (8*s^3*v - 16*s^2*v^2 + 8*s*v^3 + s^3*w - 
         17*s^2*v*w - 17*s*v^2*w + v^3*w - 3*s^2*w^2 + 6*s*v*w^2 - 
         3*v^2*w^2 + 3*s*w^3 + 3*v*w^3 - w^4 + 3*s^3*x + 13*s^2*v*x + 
         13*s*v^2*x + 3*v^3*x - 6*s^2*w*x + 44*s*v*w*x - 6*v^2*w*x - 
         s*w^2*x - v*w^2*x + 4*w^3*x - 7*s^2*x^2 - 18*s*v*x^2 - 7*v^2*x^2 - 
         7*s*w*x^2 - 7*v*w*x^2 - 6*w^2*x^2 + 5*s*x^3 + 5*v*x^3 + 4*w*x^3 - 
         x^4)/((s - v)*PSI[s, v, w, x]))*T[v, y, z] + 
     (w/(s - v) + (w*(3*s^3*y - 5*s^2*v*y + s*v^2*y + v^3*y - 7*s^2*y^2 - 
          6*s*v*y^2 - 3*v^2*y^2 + 5*s*y^3 + 3*v*y^3 - y^4 + 3*s^3*z - 
          5*s^2*v*z + s*v^2*z + v^3*z + 6*s^2*y*z + 28*s*v*y*z - 2*v^2*y*z - 
          5*s*y^2*z - 3*v*y^2*z + 4*y^3*z - 7*s^2*z^2 - 6*s*v*z^2 - 
          3*v^2*z^2 - 5*s*y*z^2 - 3*v*y*z^2 - 6*y^2*z^2 + 5*s*z^3 + 3*v*z^3 + 
          4*y*z^3 - z^4))/((s - v)*PSI[s, v, y, z]))*T[w, v, x] - 
     (w*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*y - 6*s*v*y - 3*v^2*y + 
        5*s*y^2 + 3*v*y^2 - y^3 + 3*s^2*z + 14*s*v*z - v^2*z + 2*s*y*z - 
        2*v*y*z + 3*y^2*z - 7*s*z^2 - v*z^2 - 3*y*z^2 + z^3)*A[y]*T[w, v, x])/
      ((s - v)*PSI[s, v, y, z]) - 
     (w*(3*s^3 - 5*s^2*v + s*v^2 + v^3 + 3*s^2*y + 14*s*v*y - v^2*y - 
        7*s*y^2 - v*y^2 + y^3 - 7*s^2*z - 6*s*v*z - 3*v^2*z + 2*s*y*z - 
        2*v*y*z - 3*y^2*z + 5*s*z^2 + 3*v*z^2 + 3*y*z^2 - z^3)*A[z]*
       T[w, v, x])/((s - v)*PSI[s, v, y, z]) + 
     (x/(s - v) + (x*(3*s^3*y - 5*s^2*v*y + s*v^2*y + v^3*y - 7*s^2*y^2 - 
          6*s*v*y^2 - 3*v^2*y^2 + 5*s*y^3 + 3*v*y^3 - y^4 + 3*s^3*z - 
          5*s^2*v*z + s*v^2*z + v^3*z + 6*s^2*y*z + 28*s*v*y*z - 2*v^2*y*z - 
          5*s*y^2*z - 3*v*y^2*z + 4*y^3*z - 7*s^2*z^2 - 6*s*v*z^2 - 
          3*v^2*z^2 - 5*s*y*z^2 - 3*v*y*z^2 - 6*y^2*z^2 + 5*s*z^3 + 3*v*z^3 + 
          4*y*z^3 - z^4))/((s - v)*PSI[s, v, y, z]))*T[x, v, w] - 
     (x*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*y - 6*s*v*y - 3*v^2*y + 
        5*s*y^2 + 3*v*y^2 - y^3 + 3*s^2*z + 14*s*v*z - v^2*z + 2*s*y*z - 
        2*v*y*z + 3*y^2*z - 7*s*z^2 - v*z^2 - 3*y*z^2 + z^3)*A[y]*T[x, v, w])/
      ((s - v)*PSI[s, v, y, z]) - 
     (x*(3*s^3 - 5*s^2*v + s*v^2 + v^3 + 3*s^2*y + 14*s*v*y - v^2*y - 
        7*s*y^2 - v*y^2 + y^3 - 7*s^2*z - 6*s*v*z - 3*v^2*z + 2*s*y*z - 
        2*v*y*z - 3*y^2*z + 5*s*z^2 + 3*v*z^2 + 3*y*z^2 - z^3)*A[z]*
       T[x, v, w])/((s - v)*PSI[s, v, y, z]) + 
     (y/(s - v) + ((3*s^3*w - 5*s^2*v*w + s*v^2*w + v^3*w - 7*s^2*w^2 - 
          6*s*v*w^2 - 3*v^2*w^2 + 5*s*w^3 + 3*v*w^3 - w^4 + 3*s^3*x - 
          5*s^2*v*x + s*v^2*x + v^3*x + 6*s^2*w*x + 28*s*v*w*x - 2*v^2*w*x - 
          5*s*w^2*x - 3*v*w^2*x + 4*w^3*x - 7*s^2*x^2 - 6*s*v*x^2 - 
          3*v^2*x^2 - 5*s*w*x^2 - 3*v*w*x^2 - 6*w^2*x^2 + 5*s*x^3 + 3*v*x^3 + 
          4*w*x^3 - x^4)*y)/((s - v)*PSI[s, v, w, x]))*T[y, v, z] - 
     ((3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 3*v^2*w + 
        5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 2*s*w*x - 
        2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)*y*A[w]*
       T[y, v, z])/((s - v)*PSI[s, v, w, x]) - 
     ((3*s^3 - 5*s^2*v + s*v^2 + v^3 + 3*s^2*w + 14*s*v*w - v^2*w - 7*s*w^2 - 
        v*w^2 + w^3 - 7*s^2*x - 6*s*v*x - 3*v^2*x + 2*s*w*x - 2*v*w*x - 
        3*w^2*x + 5*s*x^2 + 3*v*x^2 + 3*w*x^2 - x^3)*y*A[x]*T[y, v, z])/
      ((s - v)*PSI[s, v, w, x]) + 
     (z/(s - v) + ((3*s^3*w - 5*s^2*v*w + s*v^2*w + v^3*w - 7*s^2*w^2 - 
          6*s*v*w^2 - 3*v^2*w^2 + 5*s*w^3 + 3*v*w^3 - w^4 + 3*s^3*x - 
          5*s^2*v*x + s*v^2*x + v^3*x + 6*s^2*w*x + 28*s*v*w*x - 2*v^2*w*x - 
          5*s*w^2*x - 3*v*w^2*x + 4*w^3*x - 7*s^2*x^2 - 6*s*v*x^2 - 
          3*v^2*x^2 - 5*s*w*x^2 - 3*v*w*x^2 - 6*w^2*x^2 + 5*s*x^3 + 3*v*x^3 + 
          4*w*x^3 - x^4)*z)/((s - v)*PSI[s, v, w, x]))*T[z, v, y] - 
     ((3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 3*v^2*w + 
        5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 2*s*w*x - 
        2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)*z*A[w]*
       T[z, v, y])/((s - v)*PSI[s, v, w, x]) - 
     ((3*s^3 - 5*s^2*v + s*v^2 + v^3 + 3*s^2*w + 14*s*v*w - v^2*w - 7*s*w^2 - 
        v*w^2 + w^3 - 7*s^2*x - 6*s*v*x - 3*v^2*x + 2*s*w*x - 2*v*w*x - 
        3*w^2*x + 5*s*x^2 + 3*v*x^2 + 3*w*x^2 - x^3)*z*A[x]*T[z, v, y])/
      ((s - v)*PSI[s, v, w, x])
 
sdds[I5a2][v_, w_, x_, y_, z_] := 
    5/12 + A[w]*(1/(4*w) - (s^3*v + 3*s^2*v^2 - 9*s*v^3 + 5*v^4 - 6*s^3*w - 
         s^2*v*w + 4*s*v^2*w - 21*v^3*w + 18*s^2*w^2 + 23*s*v*w^2 + 
         33*v^2*w^2 - 18*s*w^3 - 23*v*w^3 + 6*w^4 - s^3*x - 6*s^2*v*x - 
         s*v^2*x - 16*v^3*x + 9*s^2*w*x - 72*s*v*w*x + 19*v^2*w*x + 
         9*s*w^2*x + 14*v*w^2*x - 17*w^3*x + 3*s^2*x^2 + 13*s*v*x^2 + 
         18*v^2*x^2 + 4*s*w*x^2 + 9*v*w*x^2 + 17*w^2*x^2 - 3*s*x^3 - 
         8*v*x^3 - 7*w*x^3 + x^4 + 4*s^3*y - 4*s^2*v*y - 4*s*v^2*y + 
         4*v^3*y - 12*s^2*w*y - 8*s*v*w*y - 12*v^2*w*y + 12*s*w^2*y + 
         12*v*w^2*y - 4*w^3*y - 12*s^2*x*y - 8*s*v*x*y - 12*v^2*x*y + 
         8*s*w*x*y + 8*v*w*x*y + 4*w^2*x*y + 12*s*x^2*y + 12*v*x^2*y + 
         4*w*x^2*y - 4*x^3*y + 4*s^3*z - 4*s^2*v*z - 4*s*v^2*z + 4*v^3*z - 
         12*s^2*w*z - 8*s*v*w*z - 12*v^2*w*z + 12*s*w^2*z + 12*v*w^2*z - 
         4*w^3*z - 12*s^2*x*z - 8*s*v*x*z - 12*v^2*x*z + 8*s*w*x*z + 
         8*v*w*x*z + 4*w^2*x*z + 12*s*x^2*z + 12*v*x^2*z + 4*w*x^2*z - 
         4*x^3*z)/(4*w*PSI[s, v, w, x])) + 
     (31*s^3*v - 35*s^2*v^2 - 23*s*v^3 + 27*v^4 - 35*s^3*w - 54*s^2*v*w - 
       27*s*v^2*w - 116*v^3*w + 105*s^2*w^2 + 155*s*v*w^2 + 186*v^2*w^2 - 
       105*s*w^3 - 132*v*w^3 + 35*w^4 - 25*s^3*x + 6*s^2*v*x + 303*s*v^2*x - 
       52*v^3*x + 130*s^2*w*x - 226*s*v*w*x + 76*v^2*w*x - 45*s*w^2*x + 
       36*v*w^2*x - 60*w^3*x + 5*s^2*x^2 - 409*s*v*x^2 - 22*v^2*x^2 + 
       85*s*w*x^2 + 4*v*w*x^2 - 30*w^2*x^2 + 65*s*x^3 + 92*v*x^3 + 
       100*w*x^3 - 45*x^4 - 28*s^3*y + 28*s^2*v*y + 28*s*v^2*y - 28*v^3*y + 
       84*s^2*w*y + 56*s*v*w*y + 84*v^2*w*y - 84*s*w^2*y - 84*v*w^2*y + 
       28*w^3*y + 28*s^2*x*y - 280*s*v*x*y + 28*v^2*x*y + 56*s*w*x*y + 
       56*v*w*x*y - 84*w^2*x*y + 28*s*x^2*y + 28*v*x^2*y + 84*w*x^2*y - 
       28*x^3*y - 28*s^3*z + 28*s^2*v*z + 28*s*v^2*z - 28*v^3*z + 
       84*s^2*w*z + 56*s*v*w*z + 84*v^2*w*z - 84*s*w^2*z - 84*v*w^2*z + 
       28*w^3*z + 28*s^2*x*z - 280*s*v*x*z + 28*v^2*x*z + 56*s*w*x*z + 
       56*v*w*x*z - 84*w^2*x*z + 28*s*x^2*z + 28*v*x^2*z + 84*w*x^2*z - 
       28*x^3*z)/(12*PSI[s, v, w, x]) + 
     ((-s^3 + s^2*v + s*v^2 - v^3 + 3*s^2*w + 2*s*v*w + 3*v^2*w - 3*s*w^2 - 
        3*v*w^2 + w^3 + s^2*x - 10*s*v*x + v^2*x + 2*s*w*x + 2*v*w*x - 
        3*w^2*x + s*x^2 + v*x^2 + 3*w*x^2 - x^3)*A[v])/PSI[s, v, w, x] - 
     ((-s - v + w + x)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 
        2*v*x - 2*w*x + x^2)*A[v]*A[w])/(w*PSI[s, v, w, x]) + 
     ((3*s^3 - 25*s*v^2 - 2*v^3 - 8*s^2*w + 2*s*v*w + 2*v^2*w + 7*s*w^2 + 
        2*v*w^2 - 2*w^3 - 3*s^2*x + 32*s*v*x + 7*v^2*x - 8*s*w*x + 2*v*w*x + 
        7*w^2*x - 3*s*x^2 - 8*v*x^2 - 8*w*x^2 + 3*x^3 - 4*s^2*y - 24*s*v*y - 
        4*v^2*y + 8*s*w*y + 8*v*w*y - 4*w^2*y + 8*s*x*y + 8*v*x*y + 8*w*x*y - 
        4*x^2*y - 4*s^2*z - 24*s*v*z - 4*v^2*z + 8*s*w*z + 8*v*w*z - 
        4*w^2*z + 8*s*x*z + 8*v*x*z + 8*w*x*z - 4*x^2*z)*A[x])/
      (2*PSI[s, v, w, x]) + (2*(s^2 + 6*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 
        2*s*x - 2*v*x - 2*w*x + x^2)*A[v]*A[x])/PSI[s, v, w, x] + 
     ((s^3 - s^2*v - s*v^2 + v^3 - 3*s^2*w - 2*s*v*w - 3*v^2*w + 3*s*w^2 + 
        3*v*w^2 - w^3 - s^2*x + 10*s*v*x - v^2*x - 2*s*w*x - 2*v*w*x + 
        3*w^2*x - s*x^2 - v*x^2 - 3*w*x^2 + x^3)*A[y])/PSI[s, v, w, x] - 
     ((-s - v + w + x)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 
        2*v*x - 2*w*x + x^2)*A[w]*A[y])/(w*PSI[s, v, w, x]) + 
     (2*(s^2 + 6*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x - 2*w*x + 
        x^2)*A[x]*A[y])/PSI[s, v, w, x] + 
     ((s^3 - s^2*v - s*v^2 + v^3 - 3*s^2*w - 2*s*v*w - 3*v^2*w + 3*s*w^2 + 
        3*v*w^2 - w^3 - s^2*x + 10*s*v*x - v^2*x - 2*s*w*x - 2*v*w*x + 
        3*w^2*x - s*x^2 - v*x^2 - 3*w*x^2 + x^3)*A[z])/PSI[s, v, w, x] - 
     ((-s - v + w + x)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 
        2*v*x - 2*w*x + x^2)*A[w]*A[z])/(w*PSI[s, v, w, x]) + 
     (2*(s^2 + 6*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x - 2*w*x + 
        x^2)*A[x]*A[z])/PSI[s, v, w, x] - 
     ((s + v - w - x)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 
        2*v*x - 2*w*x + x^2)*F[w, x, y, z])/PSI[s, v, w, x] - 
     (2*x*(s^2 + 6*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x - 2*w*x + 
        x^2)*F[x, w, y, z])/PSI[s, v, w, x] - 
     (2*(s^3 - s^2*v - s*v^2 + v^3 - 3*s^2*w - 2*s*v*w - 3*v^2*w + 3*s*w^2 + 
        3*v*w^2 - w^3 - s^2*x + 10*s*v*x - v^2*x - 2*s*w*x - 2*v*w*x + 
        3*w^2*x - s*x^2 - v*x^2 - 3*w*x^2 + x^3)*I5a[v, w, x, y, z])/
      PSI[s, v, w, x] + (v*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 
        6*s*v*w - 3*v^2*w + 5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - 
        v^2*x + 2*s*w*x - 2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + 
        x^3)*I5a1[v, w, x, y, z])/PSI[s, v, w, x] + 
     ((s^3*v - 3*s^2*v^2 + 3*s*v^3 - v^4 + 2*s^3*w - 3*s^2*v*w - 4*s*v^2*w + 
        5*v^3*w - 6*s^2*w^2 - 5*s*v*w^2 - 9*v^2*w^2 + 6*s*w^3 + 7*v*w^3 - 
        2*w^4 + s^3*x - 2*s^2*v*x - 3*s*v^2*x + 4*v^3*x - 3*s^2*w*x + 
        40*s*v*w*x - 5*v^2*w*x - 5*s*w^2*x - 6*v*w^2*x + 7*w^3*x - 
        3*s^2*x^2 - 3*s*v*x^2 - 6*v^2*x^2 - 4*s*w*x^2 - 5*v*w*x^2 - 
        9*w^2*x^2 + 3*s*x^3 + 4*v*x^3 + 5*w*x^3 - x^4)*I5a2[v, w, x, y, z])/
      PSI[s, v, w, x] + (x*(3*s^3 + 3*s^2*v - 7*s*v^2 + v^3 - 7*s^2*w + 
        2*s*v*w - 3*v^2*w + 5*s*w^2 + 3*v*w^2 - w^3 - 5*s^2*x + 14*s*v*x - 
        v^2*x - 6*s*w*x - 2*v*w*x + 3*w^2*x + s*x^2 - v*x^2 - 3*w*x^2 + x^3)*
       I5a2[v, x, w, y, z])/PSI[s, v, w, x] + 
     ((s^3 - s^2*v - s*v^2 + v^3 - 3*s^2*w - 2*s*v*w - 3*v^2*w + 3*s*w^2 + 
        3*v*w^2 - w^3 - s^2*x + 10*s*v*x - v^2*x - 2*s*w*x - 2*v*w*x + 
        3*w^2*x - s*x^2 - v*x^2 - 3*w*x^2 + x^3)*y*I5a2[v, y, z, w, x])/
      PSI[s, v, w, x] + ((s^3 - s^2*v - s*v^2 + v^3 - 3*s^2*w - 2*s*v*w - 
        3*v^2*w + 3*s*w^2 + 3*v*w^2 - w^3 - s^2*x + 10*s*v*x - v^2*x - 
        2*s*w*x - 2*v*w*x + 3*w^2*x - s*x^2 - v*x^2 - 3*w*x^2 + x^3)*z*
       I5a2[v, z, y, w, x])/PSI[s, v, w, x] + 
     ((s^3 - s^2*v - s*v^2 + v^3 - 3*s^2*w - 2*s*v*w - 3*v^2*w + 3*s*w^2 + 
        3*v*w^2 - w^3 - s^2*x + 10*s*v*x - v^2*x - 2*s*w*x - 2*v*w*x + 
        3*w^2*x - s*x^2 - v*x^2 - 3*w*x^2 + x^3)*S[v, w, x])/
      PSI[s, v, w, x] + (3*(s^3 - s^2*v - s*v^2 + v^3 - 3*s^2*w - 2*s*v*w - 
        3*v^2*w + 3*s*w^2 + 3*v*w^2 - w^3 - s^2*x + 10*s*v*x - v^2*x - 
        2*s*w*x - 2*v*w*x + 3*w^2*x - s*x^2 - v*x^2 - 3*w*x^2 + x^3)*
       S[v, y, z])/PSI[s, v, w, x] + 
     (2*(-s - v + w + x)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 
        2*v*x - 2*w*x + x^2)*A[w]*S[v, y, z])/(w*PSI[s, v, w, x]) - 
     (4*(s^2 + 6*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x - 2*w*x + 
        x^2)*A[x]*S[v, y, z])/PSI[s, v, w, x] + 
     (v*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 3*v^2*w + 
        5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 2*s*w*x - 
        2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)*T[v, y, z])/
      PSI[s, v, w, x] - (v*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 
        6*s*v*w - 3*v^2*w + 5*s*w^2 + 3*v*w^2 - w^3 - 7*s^2*x - 6*s*v*x - 
        3*v^2*x + 14*s*w*x + 2*v*w*x + w^2*x + 5*s*x^2 + 3*v*x^2 + w*x^2 - 
        x^3)*A[w]*T[v, y, z])/(w*PSI[s, v, w, x]) - 
     (2*v*(5*s^2 + 10*s*v + v^2 - 6*s*w - 2*v*w + w^2 - 6*s*x - 2*v*x - 
        2*w*x + x^2)*A[x]*T[v, y, z])/PSI[s, v, w, x] + 
     ((s^3 - s^2*v - s*v^2 + v^3 - 3*s^2*w - 2*s*v*w - 3*v^2*w + 3*s*w^2 + 
        3*v*w^2 - w^3 - s^2*x + 10*s*v*x - v^2*x - 2*s*w*x - 2*v*w*x + 
        3*w^2*x - s*x^2 - v*x^2 - 3*w*x^2 + x^3)*y*T[y, v, z])/
      PSI[s, v, w, x] + ((-s - v + w + x)*(s^2 - 2*s*v + v^2 - 2*s*w - 
        2*v*w + w^2 - 2*s*x - 2*v*x - 2*w*x + x^2)*y*A[w]*T[y, v, z])/
      (w*PSI[s, v, w, x]) - (2*(s^2 + 6*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 
        2*s*x - 2*v*x - 2*w*x + x^2)*y*A[x]*T[y, v, z])/PSI[s, v, w, x] + 
     ((s^3 - s^2*v - s*v^2 + v^3 - 3*s^2*w - 2*s*v*w - 3*v^2*w + 3*s*w^2 + 
        3*v*w^2 - w^3 - s^2*x + 10*s*v*x - v^2*x - 2*s*w*x - 2*v*w*x + 
        3*w^2*x - s*x^2 - v*x^2 - 3*w*x^2 + x^3)*z*T[z, v, y])/
      PSI[s, v, w, x] + ((-s - v + w + x)*(s^2 - 2*s*v + v^2 - 2*s*w - 
        2*v*w + w^2 - 2*s*x - 2*v*x - 2*w*x + x^2)*z*A[w]*T[z, v, y])/
      (w*PSI[s, v, w, x]) - (2*(s^2 + 6*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 
        2*s*x - 2*v*x - 2*w*x + x^2)*z*A[x]*T[z, v, y])/PSI[s, v, w, x]
 
Q2ddQ2[I5a][v_, w_, x_, y_, z_] := s/4 + v - 2*w - 2*x - 2*y - 2*z + A[w] + 
     A[x] + A[y] + A[z] + S[v, w, x] + S[v, y, z]
 
Q2ddQ2[I5a1][v_, w_, x_, y_, z_] := 1 - T[v, w, x] - T[v, y, z]
 
Q2ddQ2[I5a2][v_, w_, x_, y_, z_] := -1 + A[w]/w - T[w, v, x]

(* ------------------ Start of I5b topology results. --------------------- *)

derivative[I5b][1, 0, 0, 0, 0][v_, w_, x_, y_, z_] := I5b1[v, w, x, y, z]
 
derivative[I5b][0, 1, 0, 0, 0][v_, w_, x_, y_, z_] := I5b2[v, w, x, y, z]
 
derivative[I5b][0, 0, 1, 0, 0][v_, w_, x_, y_, z_] := I5b2[v, x, w, y, z]
 
derivative[I5b][0, 0, 0, 1, 0][v_, w_, x_, y_, z_] := 
    ((5*s + 8*v - 16*w - 16*x - 16*y - 16*z)*(v - y + z))/
      (12*DELTA[v, y, z]) + ((v - y + z)*A[w])/DELTA[v, y, z] + 
     ((v - y + z)*A[x])/DELTA[v, y, z] + ((v - y - z)*A[y])/
      (4*DELTA[v, y, z]) + (z*A[z])/(2*DELTA[v, y, z]) + 
     ((v - y - z)*I41[y, w, x, z])/DELTA[v, y, z] + 
     (2*z*I41[z, w, x, y])/DELTA[v, y, z] - ((v - y + z)*I5b[v, w, x, y, z])/
      DELTA[v, y, z] + ((v - y + z)*S[v, w, x])/DELTA[v, y, z] + 
     ((-v + y + z)*A[y]*S[v, w, x])/(y*DELTA[v, y, z]) - 
     (2*A[z]*S[v, w, x])/DELTA[v, y, z]
 
derivative[I5b][0, 0, 0, 0, 1][v_, w_, x_, y_, z_] := 
    derivative[I5b][0, 0, 0, 1, 0][v, w, x, z, y]
 
derivative[I5b1][1, 0, 0, 0, 0][v_, w_, x_, y_, z_] := 
    -29/(12*v) + (y*(16*v^2 - 32*v*y + 16*y^2 + 5*s*z - 24*v*z - 16*w*z - 
        16*x*z - 48*y*z))/DELTA[v, y, z]^2 + 
     (3*v^2 + 5*s*y - 107*v*y - 16*w*y - 16*x*y + 5*s*z - 11*v*z - 16*w*z - 
       16*x*z - 48*y*z)/(6*v*DELTA[v, y, z]) - (2*y*z*I412[y, z, w, x])/
      (v*DELTA[v, y, z]) + I5b1[v, w, x, y, z]*
      (-2/v + (2*(v - y - z))/DELTA[v, y, z] - 
       (2*(s - v)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x + 
          6*w*x + x^2))/PSI[s, v, w, x]) + J4[w, x, y, z]*
      (-((v - y - z)/(v*DELTA[v, y, z])) + (-s^3 + 3*s^2*v - 3*s*v^2 + v^3 - 
         s^2*w + 6*s*v*w - 5*v^2*w + 5*s*w^2 + 7*v*w^2 - 3*w^3 - s^2*x + 
         6*s*v*x - 5*v^2*x - 18*s*w*x - 6*v*w*x + 3*w^2*x + 5*s*x^2 + 
         7*v*x^2 + 3*w*x^2 - 3*x^3)/(v*PSI[s, v, w, x])) + 
     A[w]*((12*y*z)/DELTA[v, y, z]^2 + (2*(y + z))/(v*DELTA[v, y, z]) - 
       ((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
          3*x^2)*(s + 2*w - 4*x - 4*y - 4*z))/(2*v*PSI[s, v, w, x]) - 
       (2*(s - v)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x + 
          6*w*x + x^2)*(v - y - z))/(DELTA[v, y, z]*PSI[s, v, w, x])) + 
     A[x]*((12*y*z)/DELTA[v, y, z]^2 + (2*(y + z))/(v*DELTA[v, y, z]) - 
       ((s^2 - 2*s*v + v^2 + 2*s*w + 2*v*w - 3*w^2 - 2*s*x - 2*v*x + 2*w*x + 
          x^2)*(s - 4*w + 2*x - 4*y - 4*z))/(2*v*PSI[s, v, w, x]) - 
       (2*(s - v)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x + 
          6*w*x + x^2)*(v - y - z))/(DELTA[v, y, z]*PSI[s, v, w, x])) + 
     I5b[v, w, x, y, z]*((-12*y*z)/DELTA[v, y, z]^2 - 
       (2*(y + z))/(v*DELTA[v, y, z]) - 
       (2*(s^2*w - 2*s*v*w + v^2*w - 2*s*w^2 - 2*v*w^2 + w^3 + s^2*x - 
          2*s*v*x + v^2*x + 4*s*w*x + 4*v*w*x - w^2*x - 2*s*x^2 - 2*v*x^2 - 
          w*x^2 + x^3))/(v*PSI[s, v, w, x]) + 
       (2*(s - v)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x + 
          6*w*x + x^2)*(v - y - z))/(DELTA[v, y, z]*PSI[s, v, w, x])) + 
     I41[z, w, x, y]*((6*y*z*(v - y + z))/(v*DELTA[v, y, z]^2) + 
       (2*z)/(v*DELTA[v, y, z]) + (2*(-s + v)*(s^2 - 2*s*v + v^2 - 2*s*w - 
          2*v*w + w^2 - 2*s*x - 2*v*x + 6*w*x + x^2)*(v + y - z)*z)/
        (v*DELTA[v, y, z]*PSI[s, v, w, x])) + 
     A[y]*((3*y*(v^2 - 2*v*y + y^2 - v*z - y*z))/(2*v*DELTA[v, y, z]^2) - 
       y/(v*DELTA[v, y, z]) + (2*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 
          2*s*v*w - v^2*w - 3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - 
          v^2*x - 2*s*w*x + 10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + 
          x^3))/(v*PSI[s, v, w, x]) + ((-s + v)*(s^2 - 2*s*v + v^2 - 2*s*w - 
          2*v*w + w^2 - 2*s*x - 2*v*x + 6*w*x + x^2)*y*(v - y + z))/
        (2*v*DELTA[v, y, z]*PSI[s, v, w, x])) + I41[y, w, x, z]*
      ((6*y*(v^2 - 2*v*y + y^2 - v*z - y*z))/(v*DELTA[v, y, z]^2) - 
       (4*y)/(v*DELTA[v, y, z]) + (2*(-s + v)*(s^2 - 2*s*v + v^2 - 2*s*w - 
          2*v*w + w^2 - 2*s*x - 2*v*x + 6*w*x + x^2)*y*(v - y + z))/
        (v*DELTA[v, y, z]*PSI[s, v, w, x])) + 
     A[z]*((3*y*z*(v - y + z))/(2*v*DELTA[v, y, z]^2) + 
       z/(2*v*DELTA[v, y, z]) + (-3*s^3 + 9*s^2*v - 9*s*v^2 + 3*v^3 + 
         10*s^2*w - 8*s*v*w - 2*v^2*w - 11*s*w^2 - 5*v*w^2 + 4*w^3 + 
         10*s^2*x - 8*s*v*x - 2*v^2*x - 2*s*w*x + 34*v*w*x - 4*w^2*x - 
         11*s*x^2 - 5*v*x^2 - 4*w*x^2 + 4*x^3)/(2*v*PSI[s, v, w, x]) + 
       ((-s + v)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x + 
          6*w*x + x^2)*(v^2 - 2*v*y + y^2 - v*z - y*z))/
        (2*v*DELTA[v, y, z]*PSI[s, v, w, x])) - 
     (41*s^3*v - 123*s^2*v^2 + 123*s*v^3 - 41*v^4 - 5*s^3*w - 70*s^2*v*w - 
       9*s*v^2*w + 84*v^3*w + 25*s^2*w^2 + 17*s*v*w^2 - 30*v^2*w^2 - 
       35*s*w^3 - 28*v*w^3 + 15*w^4 - 5*s^3*x - 70*s^2*v*x - 9*s*v^2*x + 
       84*v^3*x + 70*s^2*w*x + 182*s*v*w*x - 276*v^2*w*x - 29*s*w^2*x + 
       92*v*w^2*x + 4*w^3*x + 25*s^2*x^2 + 17*s*v*x^2 - 30*v^2*x^2 - 
       29*s*w*x^2 + 92*v*w*x^2 - 38*w^2*x^2 - 35*s*x^3 - 28*v*x^3 + 4*w*x^3 + 
       15*x^4 - 16*s^3*y + 48*s^2*v*y - 48*s*v^2*y + 16*v^3*y + 64*s^2*w*y - 
       64*s*v*w*y - 80*s*w^2*y - 48*v*w^2*y + 32*w^3*y + 64*s^2*x*y - 
       64*s*v*x*y + 32*s*w*x*y + 224*v*w*x*y - 32*w^2*x*y - 80*s*x^2*y - 
       48*v*x^2*y - 32*w*x^2*y + 32*x^3*y - 16*s^3*z + 48*s^2*v*z - 
       48*s*v^2*z + 16*v^3*z + 64*s^2*w*z - 64*s*v*w*z - 80*s*w^2*z - 
       48*v*w^2*z + 32*w^3*z + 64*s^2*x*z - 64*s*v*x*z + 32*s*w*x*z + 
       224*v*w*x*z - 32*w^2*x*z - 80*s*x^2*z - 48*v*x^2*z - 32*w*x^2*z + 
       32*x^3*z)/(12*v*PSI[s, v, w, x]) - 
     (4*(-s + v + w - x)*(-s + v - w + x)*A[w]*A[x])/(v*PSI[s, v, w, x]) - 
     (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
        3*x^2)*A[w]*A[y])/(v*PSI[s, v, w, x]) - 
     (2*(s^2 - 2*s*v + v^2 + 2*s*w + 2*v*w - 3*w^2 - 2*s*x - 2*v*x + 2*w*x + 
        x^2)*A[x]*A[y])/(v*PSI[s, v, w, x]) - 
     (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
        3*x^2)*A[w]*A[z])/(v*PSI[s, v, w, x]) - 
     (2*(s^2 - 2*s*v + v^2 + 2*s*w + 2*v*w - 3*w^2 - 2*s*x - 2*v*x + 2*w*x + 
        x^2)*A[x]*A[z])/(v*PSI[s, v, w, x]) + 
     (3*s^3*v^2 - 9*s^2*v^3 + 9*s*v^4 - 3*v^5 + 6*s^3*v*w - 44*s^2*v^2*w + 
       58*s*v^3*w - 20*v^4*w - 7*s^2*v*w^2 + 33*s*v^2*w^2 + 54*v^3*w^2 - 
       4*s*v*w^3 - 36*v^2*w^3 + 5*v*w^4 + 6*s^3*v*x - 44*s^2*v^2*x + 
       58*s*v^3*x - 20*v^4*x - 74*s^2*v*w*x - 122*s*v^2*w*x + 36*v^3*w*x + 
       132*s*v*w^2*x - 92*v^2*w^2*x - 20*v*w^3*x - 7*s^2*v*x^2 + 
       33*s*v^2*x^2 + 54*v^3*x^2 + 132*s*v*w*x^2 - 92*v^2*w*x^2 + 
       30*v*w^2*x^2 - 4*s*v*x^3 - 36*v^2*x^3 - 20*v*w*x^3 + 5*v*x^4 - 
       3*s^3*v*y + 9*s^2*v^2*y - 9*s*v^3*y + 3*v^4*y - 6*s^3*w*y + 
       44*s^2*v*w*y - 58*s*v^2*w*y + 20*v^3*w*y + 7*s^2*w^2*y - 
       33*s*v*w^2*y - 54*v^2*w^2*y + 4*s*w^3*y + 36*v*w^3*y - 5*w^4*y - 
       6*s^3*x*y + 44*s^2*v*x*y - 58*s*v^2*x*y + 20*v^3*x*y + 74*s^2*w*x*y + 
       122*s*v*w*x*y - 36*v^2*w*x*y - 132*s*w^2*x*y + 92*v*w^2*x*y + 
       20*w^3*x*y + 7*s^2*x^2*y - 33*s*v*x^2*y - 54*v^2*x^2*y - 
       132*s*w*x^2*y + 92*v*w*x^2*y - 30*w^2*x^2*y + 4*s*x^3*y + 36*v*x^3*y + 
       20*w*x^3*y - 5*x^4*y - 3*s^3*v*z + 9*s^2*v^2*z - 9*s*v^3*z + 3*v^4*z - 
       6*s^3*w*z + 44*s^2*v*w*z - 58*s*v^2*w*z + 20*v^3*w*z + 7*s^2*w^2*z - 
       33*s*v*w^2*z - 54*v^2*w^2*z + 4*s*w^3*z + 36*v*w^3*z - 5*w^4*z - 
       6*s^3*x*z + 44*s^2*v*x*z - 58*s*v^2*x*z + 20*v^3*x*z + 74*s^2*w*x*z + 
       122*s*v*w*x*z - 36*v^2*w*x*z - 132*s*w^2*x*z + 92*v*w^2*x*z + 
       20*w^3*x*z + 7*s^2*x^2*z - 33*s*v*x^2*z - 54*v^2*x^2*z - 
       132*s*w*x^2*z + 92*v*w*x^2*z - 30*w^2*x^2*z + 4*s*x^3*z + 36*v*x^3*z + 
       20*w*x^3*z - 5*x^4*z - 64*s^3*y*z + 192*s^2*v*y*z - 192*s*v^2*y*z + 
       64*v^3*y*z + 128*s^2*w*y*z - 128*v^2*w*y*z - 64*s*w^2*y*z + 
       64*v*w^2*y*z + 128*s^2*x*y*z - 128*v^2*x*y*z - 384*s*w*x*y*z + 
       384*v*w*x*y*z - 64*s*x^2*y*z + 64*v*x^2*y*z)/
      (6*DELTA[v, y, z]*PSI[s, v, w, x]) + 
     ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 5*s^2*w - 6*s*v*w + v^2*w - 7*s*w^2 - 
        5*v*w^2 + 3*w^3 + 5*s^2*x - 6*s*v*x + v^2*x + 6*s*w*x + 18*v*w*x - 
        3*w^2*x - 7*s*x^2 - 5*v*x^2 - 3*w*x^2 + 3*x^3)*I2[v, y, z])/
      (v*PSI[s, v, w, x]) - (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 
        2*s*x + 2*v*x + 2*w*x - 3*x^2)*A[w]*I2[v, y, z])/
      (v*PSI[s, v, w, x]) - (2*(s^2 - 2*s*v + v^2 + 2*s*w + 2*v*w - 3*w^2 - 
        2*s*x - 2*v*x + 2*w*x + x^2)*A[x]*I2[v, y, z])/(v*PSI[s, v, w, x]) + 
     (4*w*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
        3*x^2)*I41[w, x, y, z])/(v*PSI[s, v, w, x]) + 
     (4*x*(s^2 - 2*s*v + v^2 + 2*s*w + 2*v*w - 3*w^2 - 2*s*x - 2*v*x + 
        2*w*x + x^2)*I41[x, w, y, z])/(v*PSI[s, v, w, x]) - 
     (2*w*x*(5*s^2 - 6*s*v + v^2 - 2*s*w + 2*v*w - 3*w^2 - 2*s*x + 2*v*x + 
        6*w*x - 3*x^2)*I412[w, x, y, z])/(v*PSI[s, v, w, x]) - 
     (2*w*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
        3*x^2)*y*I412[w, y, x, z])/(v*PSI[s, v, w, x]) - 
     (2*w*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
        3*x^2)*z*I412[w, z, x, y])/(v*PSI[s, v, w, x]) - 
     (2*x*(s^2 - 2*s*v + v^2 + 2*s*w + 2*v*w - 3*w^2 - 2*s*x - 2*v*x + 
        2*w*x + x^2)*y*I412[x, y, w, z])/(v*PSI[s, v, w, x]) - 
     (2*x*(s^2 - 2*s*v + v^2 + 2*s*w + 2*v*w - 3*w^2 - 2*s*x - 2*v*x + 
        2*w*x + x^2)*z*I412[x, z, w, y])/(v*PSI[s, v, w, x]) - 
     (2*(s - w)*w*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x + 6*v*x - 
        2*w*x + x^2)*I5b2[v, w, x, y, z])/(v*PSI[s, v, w, x]) - 
     (2*(s - x)*x*(s^2 - 2*s*v + v^2 - 2*s*w + 6*v*w + w^2 - 2*s*x - 2*v*x - 
        2*w*x + x^2)*I5b2[v, x, w, y, z])/(v*PSI[s, v, w, x]) + 
     ((12*y*z)/DELTA[v, y, z]^2 + (v + y + z)/(v*DELTA[v, y, z]) - 
       (2*(s - v)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x + 
          6*w*x + x^2)*(v - y - z))/(DELTA[v, y, z]*PSI[s, v, w, x]))*
      S[v, w, x] + A[z]*((-6*y*(v - y + z))/(v*DELTA[v, y, z]^2) - 
       2/(v*DELTA[v, y, z]) - (2*(-s + v)*(s^2 - 2*s*v + v^2 - 2*s*w - 
          2*v*w + w^2 - 2*s*x - 2*v*x + 6*w*x + x^2)*(v + y - z))/
        (v*DELTA[v, y, z]*PSI[s, v, w, x]))*S[v, w, x] + 
     A[y]*((-6*(v^2 - 2*v*y + y^2 - v*z - y*z))/(v*DELTA[v, y, z]^2) + 
       4/(v*DELTA[v, y, z]) - (2*(-s + v)*(s^2 - 2*s*v + v^2 - 2*s*w - 
          2*v*w + w^2 - 2*s*x - 2*v*x + 6*w*x + x^2)*(v - y + z))/
        (v*DELTA[v, y, z]*PSI[s, v, w, x]))*S[v, w, x] + 
     (2*(v - y - z)*T[v, w, x])/DELTA[v, y, z] - 
     (2*(v - y + z)*A[y]*T[v, w, x])/(v*DELTA[v, y, z]) - 
     (2*(v + y - z)*A[z]*T[v, w, x])/(v*DELTA[v, y, z])
 
derivative[I5b1][0, 1, 0, 0, 0][v_, w_, x_, y_, z_] := 
    1/(4*v) + (-v + y + z)/(12*DELTA[v, y, z]) + I5b2[v, w, x, y, z]*
      (-v^(-1) + (v - y - z)/DELTA[v, y, z] + 
       (-s^3 + 3*s^2*v - 3*s*v^2 + v^3 - s^2*w + 6*s*v*w - 5*v^2*w + 
         5*s*w^2 + 7*v*w^2 - 3*w^3 + s^2*x + 2*s*v*x - 3*v^2*x - 14*s*w*x - 
         2*v*w*x - 3*w^2*x + s*x^2 + 3*v*x^2 + 7*w*x^2 - x^3)/
        PSI[s, v, w, x]) + I412[w, y, x, z]*
      (-((y*(v - y + z))/(v*DELTA[v, y, z])) + 
       ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 
          3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 2*s*w*x + 
          10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3)*y)/
        (v*PSI[s, v, w, x])) + I412[w, z, x, y]*
      (-(((v + y - z)*z)/(v*DELTA[v, y, z])) + 
       ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 
          3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 2*s*w*x + 
          10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3)*z)/
        (v*PSI[s, v, w, x])) + 
     A[x]*(((-s^2 - 2*s*v + 3*v^2 + 2*s*w - 2*v*w - w^2 + 2*s*x - 2*v*x + 
          2*w*x - x^2)*(s - 4*w + 2*x - 4*y - 4*z))/(2*v*PSI[s, v, w, x]) - 
       ((s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 6*s*v*w - 7*v^2*w + 
          3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 3*v^2*x - 2*s*w*x + 
          2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + x^3)*(v - y - z))/
        (DELTA[v, y, z]*PSI[s, v, w, x])) + 
     A[w]*(-1/(4*v*w) - (v - y - z)/(w*DELTA[v, y, z]) + 
       (-(s^3*v) + 3*s^2*v^2 - 3*s*v^3 + v^4 - 3*s^3*w + 8*s^2*v*w - 
         3*s*v^2*w - 2*v^3*w + 9*s^2*w^2 - s*v*w^2 + 4*v^2*w^2 - 9*s*w^3 - 
         6*v*w^3 + 3*w^4 + 3*s^3*x - 10*s^2*v*x + 15*s*v^2*x - 8*v^3*x - 
         4*s^2*w*x - 26*s*v*w*x + 6*v^2*w*x + 11*s*w^2*x + 28*v*w^2*x - 
         10*w^3*x - 9*s^2*x^2 + 11*s*v*x^2 + 10*v^2*x^2 + 5*s*w*x^2 - 
         38*v*w*x^2 + 8*w^2*x^2 + 9*s*x^3 + 2*w*x^3 - 3*x^4 + 4*s^3*y - 
         12*s^2*v*y + 12*s*v^2*y - 4*v^3*y - 12*s^2*w*y + 8*s*v*w*y + 
         4*v^2*w*y + 12*s*w^2*y + 4*v*w^2*y - 4*w^3*y - 12*s^2*x*y + 
         8*s*v*x*y + 4*v^2*x*y + 8*s*w*x*y - 40*v*w*x*y + 4*w^2*x*y + 
         12*s*x^2*y + 4*v*x^2*y + 4*w*x^2*y - 4*x^3*y + 4*s^3*z - 
         12*s^2*v*z + 12*s*v^2*z - 4*v^3*z - 12*s^2*w*z + 8*s*v*w*z + 
         4*v^2*w*z + 12*s*w^2*z + 4*v*w^2*z - 4*w^3*z - 12*s^2*x*z + 
         8*s*v*x*z + 4*v^2*x*z + 8*s*w*x*z - 40*v*w*x*z + 4*w^2*x*z + 
         12*s*x^2*z + 4*v*x^2*z + 4*w*x^2*z - 4*x^3*z)/
        (4*v*w*PSI[s, v, w, x]) - ((s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 
          6*s*v*w - 7*v^2*w + 3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 
          3*v^2*x - 2*s*w*x + 2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + 
          x^3)*(v - y - z))/(DELTA[v, y, z]*PSI[s, v, w, x])) + 
     I5b[v, w, x, y, z]*(((-s + v + w - x)*(s^2 - 2*s*v + v^2 - 2*s*w - 
          2*v*w + w^2 - 2*s*x + 6*v*x - 2*w*x + x^2))/(v*PSI[s, v, w, x]) + 
       ((s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 6*s*v*w - 7*v^2*w + 
          3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 3*v^2*x - 2*s*w*x + 
          2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + x^3)*(v - y - z))/
        (DELTA[v, y, z]*PSI[s, v, w, x])) + 
     A[y]*((-4*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 
          2*w*x - 3*x^2))/PSI[s, v, w, x] - 
       ((s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 6*s*v*w - 7*v^2*w + 
          3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 3*v^2*x - 2*s*w*x + 
          2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + x^3)*y*(v - y + z))/
        (4*v*DELTA[v, y, z]*PSI[s, v, w, x])) + 
     A[z]*(-(-s^3 + 15*s^2*v - 27*s*v^2 + 13*v^3 + 3*s^2*w - 26*s*v*w - 
          25*v^2*w - 3*s*w^2 + 11*v*w^2 + w^3 + s^2*x + 18*s*v*x + 29*v^2*x + 
          2*s*w*x + 30*v*w*x - 3*w^2*x + s*x^2 - 41*v*x^2 + 3*w*x^2 - x^3)/
        (4*v*PSI[s, v, w, x]) - ((s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 
          6*s*v*w - 7*v^2*w + 3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 
          3*v^2*x - 2*s*w*x + 2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + 
          x^3)*(v^2 - 2*v*y + y^2 - v*z - y*z))/(4*v*DELTA[v, y, z]*
         PSI[s, v, w, x])) - (19*s^3*v + 25*s^2*v^2 - 107*s*v^3 + 63*v^4 + 
       5*s^3*w - 82*s^2*v*w - 91*s*v^2*w - 160*v^3*w - 15*s^2*w^2 + 
       87*s*v*w^2 + 126*v^2*w^2 + 15*s*w^3 - 24*v*w^3 - 5*w^4 + 7*s^3*x - 
       38*s^2*v*x + 295*s*v^2*x + 64*v^3*x - 22*s^2*w*x + 38*s*v*w*x + 
       44*v^2*w*x + 3*s*w^2*x - 24*v*w^2*x + 12*w^3*x - 11*s^2*x^2 - 
       29*s*v*x^2 - 218*v^2*x^2 - 19*s*w*x^2 - 40*v*w*x^2 - 6*w^2*x^2 + 
       s*x^3 + 88*v*x^3 - 4*w*x^3 + 3*x^4 + 8*s^3*y - 56*s^2*v*y + 
       88*s*v^2*y - 40*v^3*y - 24*s^2*w*y + 80*s*v*w*y + 72*v^2*w*y + 
       24*s*w^2*y - 24*v*w^2*y - 8*w^3*y - 8*s^2*x*y - 16*s*v*x*y - 
       104*v^2*x*y - 16*s*w*x*y - 112*v*w*x*y + 24*w^2*x*y - 8*s*x^2*y + 
       136*v*x^2*y - 24*w*x^2*y + 8*x^3*y + 8*s^3*z - 56*s^2*v*z + 
       88*s*v^2*z - 40*v^3*z - 24*s^2*w*z + 80*s*v*w*z + 72*v^2*w*z + 
       24*s*w^2*z - 24*v*w^2*z - 8*w^3*z - 8*s^2*x*z - 16*s*v*x*z - 
       104*v^2*x*z - 16*s*w*x*z - 112*v*w*x*z + 24*w^2*x*z - 8*s*x^2*z + 
       136*v*x^2*z - 24*w*x^2*z + 8*x^3*z)/(12*v*PSI[s, v, w, x]) + 
     ((-s + v - w + x)*(s^2 - 2*s*v + v^2 - 2*s*w + 6*v*w + w^2 - 2*s*x - 
        2*v*x - 2*w*x + x^2)*A[w]*A[x])/(v*w*PSI[s, v, w, x]) + 
     ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 3*s*w^2 - 
        v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 2*s*w*x + 10*v*w*x - 
        w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3)*A[w]*A[y])/
      (v*w*PSI[s, v, w, x]) + (2*(-s^2 - 2*s*v + 3*v^2 + 2*s*w - 2*v*w - 
        w^2 + 2*s*x - 2*v*x + 2*w*x - x^2)*A[x]*A[y])/(v*PSI[s, v, w, x]) + 
     ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 3*s*w^2 - 
        v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 2*s*w*x + 10*v*w*x - 
        w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3)*A[w]*A[z])/
      (v*w*PSI[s, v, w, x]) + (2*(-s^2 - 2*s*v + 3*v^2 + 2*s*w - 2*v*w - 
        w^2 + 2*s*x - 2*v*x + 2*w*x - x^2)*A[x]*A[z])/(v*PSI[s, v, w, x]) + 
     (-17*s^3*v^2 + 63*s^2*v^3 - 75*s*v^4 + 29*v^5 + 11*s^3*v*w + 
       42*s^2*v^2*w - 73*s*v^3*w - 28*v^4*w - 33*s^2*v*w^2 - 77*s*v^2*w^2 - 
       42*v^3*w^2 + 33*s*v*w^3 + 52*v^2*w^3 - 11*v*w^4 + s^3*v*x - 
       42*s^2*v^2*x + 37*s*v^3*x + 52*v^4*x - 34*s^2*v*w*x - 98*s*v^2*w*x - 
       28*v^3*w*x + 21*s*v*w^2*x + 156*v^2*w^2*x + 12*v*w^3*x + 
       19*s^2*v*x^2 + 271*s*v^2*x^2 + 22*v^3*x^2 - 13*s*v*w*x^2 - 
       84*v^2*w*x^2 + 30*v*w^2*x^2 - 41*s*v*x^3 - 124*v^2*x^3 - 52*v*w*x^3 + 
       21*v*x^4 + 17*s^3*v*y - 63*s^2*v^2*y + 75*s*v^3*y - 29*v^4*y - 
       11*s^3*w*y - 42*s^2*v*w*y + 73*s*v^2*w*y + 28*v^3*w*y + 33*s^2*w^2*y + 
       77*s*v*w^2*y + 42*v^2*w^2*y - 33*s*w^3*y - 52*v*w^3*y + 11*w^4*y - 
       s^3*x*y + 42*s^2*v*x*y - 37*s*v^2*x*y - 52*v^3*x*y + 34*s^2*w*x*y + 
       98*s*v*w*x*y + 28*v^2*w*x*y - 21*s*w^2*x*y - 156*v*w^2*x*y - 
       12*w^3*x*y - 19*s^2*x^2*y - 271*s*v*x^2*y - 22*v^2*x^2*y + 
       13*s*w*x^2*y + 84*v*w*x^2*y - 30*w^2*x^2*y + 41*s*x^3*y + 
       124*v*x^3*y + 52*w*x^3*y - 21*x^4*y + 17*s^3*v*z - 63*s^2*v^2*z + 
       75*s*v^3*z - 29*v^4*z - 11*s^3*w*z - 42*s^2*v*w*z + 73*s*v^2*w*z + 
       28*v^3*w*z + 33*s^2*w^2*z + 77*s*v*w^2*z + 42*v^2*w^2*z - 33*s*w^3*z - 
       52*v*w^3*z + 11*w^4*z - s^3*x*z + 42*s^2*v*x*z - 37*s*v^2*x*z - 
       52*v^3*x*z + 34*s^2*w*x*z + 98*s*v*w*x*z + 28*v^2*w*x*z - 
       21*s*w^2*x*z - 156*v*w^2*x*z - 12*w^3*x*z - 19*s^2*x^2*z - 
       271*s*v*x^2*z - 22*v^2*x^2*z + 13*s*w*x^2*z + 84*v*w*x^2*z - 
       30*w^2*x^2*z + 41*s*x^3*z + 124*v*x^3*z + 52*w*x^3*z - 21*x^4*z - 
       64*s^3*y*z - 64*s^2*v*y*z + 320*s*v^2*y*z - 192*v^3*y*z + 
       192*s^2*w*y*z + 384*s*v*w*y*z + 448*v^2*w*y*z - 192*s*w^2*y*z - 
       320*v*w^2*y*z + 64*w^3*y*z + 64*s^2*x*y*z - 896*s*v*x*y*z - 
       192*v^2*x*y*z + 128*s*w*x*y*z - 128*v*w*x*y*z - 192*w^2*x*y*z + 
       64*s*x^2*y*z + 448*v*x^2*y*z + 192*w*x^2*y*z - 64*x^3*y*z)/
      (12*DELTA[v, y, z]*PSI[s, v, w, x]) - 
     ((-s^3 + 5*s^2*v - 7*s*v^2 + 3*v^3 + 3*s^2*w - 6*s*v*w - 5*v^2*w - 
        3*s*w^2 + v*w^2 + w^3 + s^2*x - 2*s*v*x + 9*v^2*x + 2*s*w*x + 
        10*v*w*x - 3*w^2*x + s*x^2 - 11*v*x^2 + 3*w*x^2 - x^3)*I2[v, y, z])/
      (v*PSI[s, v, w, x]) + ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 
        2*s*v*w - v^2*w - 3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 
        2*s*w*x + 10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3)*A[w]*
       I2[v, y, z])/(v*w*PSI[s, v, w, x]) + 
     (2*(-s^2 - 2*s*v + 3*v^2 + 2*s*w - 2*v*w - w^2 + 2*s*x - 2*v*x + 2*w*x - 
        x^2)*A[x]*I2[v, y, z])/(v*PSI[s, v, w, x]) - 
     (2*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 
        3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 2*s*w*x + 
        10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3)*I41[w, x, y, z])/
      (v*PSI[s, v, w, x]) - (4*x*(-s^2 - 2*s*v + 3*v^2 + 2*s*w - 2*v*w - 
        w^2 + 2*s*x - 2*v*x + 2*w*x - x^2)*I41[x, w, y, z])/
      (v*PSI[s, v, w, x]) - ((s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 
        6*s*v*w - 7*v^2*w + 3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 
        3*v^2*x - 2*s*w*x + 2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + 
        x^3)*y*(v - y + z)*I41[y, w, x, z])/(v*DELTA[v, y, z]*
       PSI[s, v, w, x]) - ((s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 
        6*s*v*w - 7*v^2*w + 3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 
        3*v^2*x - 2*s*w*x + 2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + 
        x^3)*(v + y - z)*z*I41[z, w, x, y])/(v*DELTA[v, y, z]*
       PSI[s, v, w, x]) + (2*x*(-s^3 + 2*s^2*v - s*v^2 + s^2*w - 8*s*v*w + 
        3*v^2*w + s*w^2 - 2*v*w^2 - w^3 + 3*s^2*x + v^2*x + 2*s*w*x + 
        4*v*w*x + 3*w^2*x - 3*s*x^2 - 2*v*x^2 - 3*w*x^2 + x^3)*
       I412[w, x, y, z])/(v*PSI[s, v, w, x]) + 
     (2*x*(-s^2 - 2*s*v + 3*v^2 + 2*s*w - 2*v*w - w^2 + 2*s*x - 2*v*x + 
        2*w*x - x^2)*y*I412[x, y, w, z])/(v*PSI[s, v, w, x]) + 
     (2*x*(-s^2 - 2*s*v + 3*v^2 + 2*s*w - 2*v*w - w^2 + 2*s*x - 2*v*x + 
        2*w*x - x^2)*z*I412[x, z, w, y])/(v*PSI[s, v, w, x]) + 
     ((-s^3 - s^2*v + 5*s*v^2 - 3*v^3 + 3*s^2*w + 6*s*v*w + 7*v^2*w - 
        3*s*w^2 - 5*v*w^2 + w^3 + s^2*x - 14*s*v*x - 3*v^2*x + 2*s*w*x - 
        2*v*w*x - 3*w^2*x + s*x^2 + 7*v*x^2 + 3*w*x^2 - x^3)*
       I5b1[v, w, x, y, z])/PSI[s, v, w, x] - 
     (8*(s - x)*x*(s - v - w + x)*I5b2[v, x, w, y, z])/PSI[s, v, w, x] - 
     (2*(s^3 - 2*s^2*v + s*v^2 - 3*s^2*w - v^2*w + 3*s*w^2 + 2*v*w^2 - w^3 - 
        s^2*x + 8*s*v*x - 3*v^2*x - 2*s*w*x - 4*v*w*x + 3*w^2*x - s*x^2 + 
        2*v*x^2 - 3*w*x^2 + x^3)*J4[w, x, y, z])/(v*PSI[s, v, w, x]) - 
     ((s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 6*s*v*w - 7*v^2*w + 
        3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 3*v^2*x - 2*s*w*x + 
        2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + x^3)*(v - y - z)*
       S[v, w, x])/(DELTA[v, y, z]*PSI[s, v, w, x]) + 
     ((s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 6*s*v*w - 7*v^2*w + 
        3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 3*v^2*x - 2*s*w*x + 
        2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + x^3)*(v - y + z)*A[y]*
       S[v, w, x])/(v*DELTA[v, y, z]*PSI[s, v, w, x]) + 
     ((s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 6*s*v*w - 7*v^2*w + 
        3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 3*v^2*x - 2*s*w*x + 
        2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + x^3)*(v + y - z)*A[z]*
       S[v, w, x])/(v*DELTA[v, y, z]*PSI[s, v, w, x]) + 
     ((v - y - z)*T[w, v, x])/DELTA[v, y, z] - ((v - y + z)*A[y]*T[w, v, x])/
      (v*DELTA[v, y, z]) - ((v + y - z)*A[z]*T[w, v, x])/(v*DELTA[v, y, z])
 
derivative[I5b1][0, 0, 1, 0, 0][v_, w_, x_, y_, z_] := 
    derivative[I5b1][0, 1, 0, 0, 0][v, x, w, y, z]
 
derivative[I5b1][0, 0, 0, 1, 0][v_, w_, x_, y_, z_] := 
    A[y]*((-2*y*z)/DELTA[v, y, z]^2 - 1/(4*DELTA[v, y, z])) + 
     A[w]*((-4*(v^2 - 2*v*y + y^2 - v*z - y*z))/DELTA[v, y, z]^2 + 
       3/DELTA[v, y, z]) + A[x]*((-4*(v^2 - 2*v*y + y^2 - v*z - y*z))/
        DELTA[v, y, z]^2 + 3/DELTA[v, y, z]) + 
     (-5*s*v^2 + 8*v^3 + 16*v^2*w + 16*v^2*x + 10*s*v*y + 16*v^2*y - 
       32*v*w*y - 32*v*x*y - 5*s*y^2 - 56*v*y^2 + 16*w*y^2 + 16*x*y^2 + 
       32*y^3 + 5*s*v*z - 8*v^2*z - 16*v*w*z - 16*v*x*z + 5*s*y*z - 
       104*v*y*z - 16*w*y*z - 16*x*y*z - 32*y^2*z)/(3*DELTA[v, y, z]^2) + 
     (z*(-v + y + z)*A[z])/DELTA[v, y, z]^2 + 
     (15*s - 32*v - 48*w - 48*x - 120*y - 40*z)/(12*DELTA[v, y, z]) + 
     ((-8*y*z)/DELTA[v, y, z]^2 - DELTA[v, y, z]^(-1))*I41[y, w, x, z] + 
     (4*z*(-v + y + z)*I41[z, w, x, y])/DELTA[v, y, z]^2 + 
     ((4*(v^2 - 2*v*y + y^2 - v*z - y*z))/DELTA[v, y, z]^2 - 
       3/DELTA[v, y, z])*I5b[v, w, x, y, z] + 
     ((-v + y - z)*I5b1[v, w, x, y, z])/DELTA[v, y, z] + 
     ((-4*(v^2 - 2*v*y + y^2 - v*z - y*z))/DELTA[v, y, z]^2 + 
       3/DELTA[v, y, z])*S[v, w, x] + A[y]*((8*z)/DELTA[v, y, z]^2 + 
       1/(y*DELTA[v, y, z]))*S[v, w, x] + (4*(v - y - z)*A[z]*S[v, w, x])/
      DELTA[v, y, z]^2 + ((-v + y - z)*T[v, w, x])/DELTA[v, y, z] - 
     ((-v + y + z)*A[y]*T[v, w, x])/(y*DELTA[v, y, z]) + 
     (2*A[z]*T[v, w, x])/DELTA[v, y, z]
 
derivative[I5b1][0, 0, 0, 0, 1][v_, w_, x_, y_, z_] := 
    derivative[I5b1][0, 0, 0, 1, 0][v, w, x, z, y]
 
derivative[I5b2][1, 0, 0, 0, 0][v_, w_, x_, y_, z_] := 
    derivative[I5b1][0, 1, 0, 0, 0][v, w, x, y, z]
 
derivative[I5b2][0, 1, 0, 0, 0][v_, w_, x_, y_, z_] := 
    -1/(12*w) - (5*v*(v - y - z))/(6*w*DELTA[v, y, z]) + 
     A[w]*(-((s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 
           2*w*x - 3*x^2)*(s + 2*w - 4*x - 4*y - 4*z))/
        (2*w*PSI[s, v, w, x]) - (2*(s - v)*v*(s^2 - 2*s*v + v^2 - 2*s*w - 
          2*v*w + w^2 - 2*s*x - 2*v*x + 6*w*x + x^2)*(v - y - z))/
        (w*DELTA[v, y, z]*PSI[s, v, w, x])) + 
     A[x]*(-((-s^2 + 2*s*v - v^2 - 2*s*w - 2*v*w + 3*w^2 + 2*s*x + 2*v*x - 
           2*w*x - x^2)*(-s + 4*w - 2*x + 4*y + 4*z))/(2*w*PSI[s, v, w, x]) - 
       (2*(s - v)*v*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 
          2*v*x + 6*w*x + x^2)*(v - y - z))/(w*DELTA[v, y, z]*
         PSI[s, v, w, x])) + I5b[v, w, x, y, z]*
      ((-2*(s^2*w - 2*s*v*w + v^2*w - 2*s*w^2 - 2*v*w^2 + w^3 + s^2*x - 
          2*s*v*x + v^2*x + 4*s*w*x + 4*v*w*x - w^2*x - 2*s*x^2 - 2*v*x^2 - 
          w*x^2 + x^3))/(w*PSI[s, v, w, x]) + 
       (2*(s - v)*v*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 
          2*v*x + 6*w*x + x^2)*(v - y - z))/(w*DELTA[v, y, z]*
         PSI[s, v, w, x])) + 
     A[y]*((2*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 
          3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 2*s*w*x + 
          10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3))/
        (w*PSI[s, v, w, x]) - ((s - v)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + 
          w^2 - 2*s*x - 2*v*x + 6*w*x + x^2)*y*(v - y + z))/
        (2*w*DELTA[v, y, z]*PSI[s, v, w, x])) + 
     A[z]*((-3*s^3 + 9*s^2*v - 9*s*v^2 + 3*v^3 + 10*s^2*w - 8*s*v*w - 
         2*v^2*w - 11*s*w^2 - 5*v*w^2 + 4*w^3 + 10*s^2*x - 8*s*v*x - 
         2*v^2*x - 2*s*w*x + 34*v*w*x - 4*w^2*x - 11*s*x^2 - 5*v*x^2 - 
         4*w*x^2 + 4*x^3)/(2*w*PSI[s, v, w, x]) - 
       ((s - v)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x + 
          6*w*x + x^2)*(v^2 - 2*v*y + y^2 - v*z - y*z))/
        (2*w*DELTA[v, y, z]*PSI[s, v, w, x])) - 
     (41*s^3*v - 123*s^2*v^2 + 123*s*v^3 - 41*v^4 - 5*s^3*w - 70*s^2*v*w - 
       9*s*v^2*w + 84*v^3*w + 25*s^2*w^2 + 17*s*v*w^2 - 30*v^2*w^2 - 
       35*s*w^3 - 28*v*w^3 + 15*w^4 - 5*s^3*x - 70*s^2*v*x - 9*s*v^2*x + 
       84*v^3*x + 70*s^2*w*x + 182*s*v*w*x - 276*v^2*w*x - 29*s*w^2*x + 
       92*v*w^2*x + 4*w^3*x + 25*s^2*x^2 + 17*s*v*x^2 - 30*v^2*x^2 - 
       29*s*w*x^2 + 92*v*w*x^2 - 38*w^2*x^2 - 35*s*x^3 - 28*v*x^3 + 4*w*x^3 + 
       15*x^4 - 16*s^3*y + 48*s^2*v*y - 48*s*v^2*y + 16*v^3*y + 64*s^2*w*y - 
       64*s*v*w*y - 80*s*w^2*y - 48*v*w^2*y + 32*w^3*y + 64*s^2*x*y - 
       64*s*v*x*y + 32*s*w*x*y + 224*v*w*x*y - 32*w^2*x*y - 80*s*x^2*y - 
       48*v*x^2*y - 32*w*x^2*y + 32*x^3*y - 16*s^3*z + 48*s^2*v*z - 
       48*s*v^2*z + 16*v^3*z + 64*s^2*w*z - 64*s*v*w*z - 80*s*w^2*z - 
       48*v*w^2*z + 32*w^3*z + 64*s^2*x*z - 64*s*v*x*z + 32*s*w*x*z + 
       224*v*w*x*z - 32*w^2*x*z - 80*s*x^2*z - 48*v*x^2*z - 32*w*x^2*z + 
       32*x^3*z)/(12*w*PSI[s, v, w, x]) + 
     (4*(s - v + w - x)*(-s + v + w - x)*A[w]*A[x])/(w*PSI[s, v, w, x]) - 
     (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
        3*x^2)*A[w]*A[y])/(w*PSI[s, v, w, x]) + 
     (2*(-s^2 + 2*s*v - v^2 - 2*s*w - 2*v*w + 3*w^2 + 2*s*x + 2*v*x - 2*w*x - 
        x^2)*A[x]*A[y])/(w*PSI[s, v, w, x]) - 
     (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
        3*x^2)*A[w]*A[z])/(w*PSI[s, v, w, x]) + 
     (2*(-s^2 + 2*s*v - v^2 - 2*s*w - 2*v*w + 3*w^2 + 2*s*x + 2*v*x - 2*w*x - 
        x^2)*A[x]*A[z])/(w*PSI[s, v, w, x]) - 
     (v*(-3*s^3*v^2 + 9*s^2*v^3 - 9*s*v^4 + 3*v^5 - 6*s^3*v*w + 
        44*s^2*v^2*w - 58*s*v^3*w + 20*v^4*w + 7*s^2*v*w^2 - 33*s*v^2*w^2 - 
        54*v^3*w^2 + 4*s*v*w^3 + 36*v^2*w^3 - 5*v*w^4 - 6*s^3*v*x + 
        44*s^2*v^2*x - 58*s*v^3*x + 20*v^4*x + 74*s^2*v*w*x + 122*s*v^2*w*x - 
        36*v^3*w*x - 132*s*v*w^2*x + 92*v^2*w^2*x + 20*v*w^3*x + 
        7*s^2*v*x^2 - 33*s*v^2*x^2 - 54*v^3*x^2 - 132*s*v*w*x^2 + 
        92*v^2*w*x^2 - 30*v*w^2*x^2 + 4*s*v*x^3 + 36*v^2*x^3 + 20*v*w*x^3 - 
        5*v*x^4 + 3*s^3*v*y - 9*s^2*v^2*y + 9*s*v^3*y - 3*v^4*y + 6*s^3*w*y - 
        44*s^2*v*w*y + 58*s*v^2*w*y - 20*v^3*w*y - 7*s^2*w^2*y + 
        33*s*v*w^2*y + 54*v^2*w^2*y - 4*s*w^3*y - 36*v*w^3*y + 5*w^4*y + 
        6*s^3*x*y - 44*s^2*v*x*y + 58*s*v^2*x*y - 20*v^3*x*y - 74*s^2*w*x*y - 
        122*s*v*w*x*y + 36*v^2*w*x*y + 132*s*w^2*x*y - 92*v*w^2*x*y - 
        20*w^3*x*y - 7*s^2*x^2*y + 33*s*v*x^2*y + 54*v^2*x^2*y + 
        132*s*w*x^2*y - 92*v*w*x^2*y + 30*w^2*x^2*y - 4*s*x^3*y - 
        36*v*x^3*y - 20*w*x^3*y + 5*x^4*y + 3*s^3*v*z - 9*s^2*v^2*z + 
        9*s*v^3*z - 3*v^4*z + 6*s^3*w*z - 44*s^2*v*w*z + 58*s*v^2*w*z - 
        20*v^3*w*z - 7*s^2*w^2*z + 33*s*v*w^2*z + 54*v^2*w^2*z - 4*s*w^3*z - 
        36*v*w^3*z + 5*w^4*z + 6*s^3*x*z - 44*s^2*v*x*z + 58*s*v^2*x*z - 
        20*v^3*x*z - 74*s^2*w*x*z - 122*s*v*w*x*z + 36*v^2*w*x*z + 
        132*s*w^2*x*z - 92*v*w^2*x*z - 20*w^3*x*z - 7*s^2*x^2*z + 
        33*s*v*x^2*z + 54*v^2*x^2*z + 132*s*w*x^2*z - 92*v*w*x^2*z + 
        30*w^2*x^2*z - 4*s*x^3*z - 36*v*x^3*z - 20*w*x^3*z + 5*x^4*z + 
        64*s^3*y*z - 192*s^2*v*y*z + 192*s*v^2*y*z - 64*v^3*y*z - 
        128*s^2*w*y*z + 128*v^2*w*y*z + 64*s*w^2*y*z - 64*v*w^2*y*z - 
        128*s^2*x*y*z + 128*v^2*x*y*z + 384*s*w*x*y*z - 384*v*w*x*y*z + 
        64*s*x^2*y*z - 64*v*x^2*y*z))/(6*w*DELTA[v, y, z]*PSI[s, v, w, x]) + 
     ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 5*s^2*w - 6*s*v*w + v^2*w - 7*s*w^2 - 
        5*v*w^2 + 3*w^3 + 5*s^2*x - 6*s*v*x + v^2*x + 6*s*w*x + 18*v*w*x - 
        3*w^2*x - 7*s*x^2 - 5*v*x^2 - 3*w*x^2 + 3*x^3)*I2[v, y, z])/
      (w*PSI[s, v, w, x]) - (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 
        2*s*x + 2*v*x + 2*w*x - 3*x^2)*A[w]*I2[v, y, z])/
      (w*PSI[s, v, w, x]) + (2*(-s^2 + 2*s*v - v^2 - 2*s*w - 2*v*w + 3*w^2 + 
        2*s*x + 2*v*x - 2*w*x - x^2)*A[x]*I2[v, y, z])/(w*PSI[s, v, w, x]) + 
     (4*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
        3*x^2)*I41[w, x, y, z])/PSI[s, v, w, x] - 
     (4*x*(-s^2 + 2*s*v - v^2 - 2*s*w - 2*v*w + 3*w^2 + 2*s*x + 2*v*x - 
        2*w*x - x^2)*I41[x, w, y, z])/(w*PSI[s, v, w, x]) - 
     (2*(s - v)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x + 
        6*w*x + x^2)*y*(v - y + z)*I41[y, w, x, z])/
      (w*DELTA[v, y, z]*PSI[s, v, w, x]) - 
     (2*(s - v)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x + 
        6*w*x + x^2)*(v + y - z)*z*I41[z, w, x, y])/
      (w*DELTA[v, y, z]*PSI[s, v, w, x]) + 
     (2*x*(-5*s^2 + 6*s*v - v^2 + 2*s*w - 2*v*w + 3*w^2 + 2*s*x - 2*v*x - 
        6*w*x + 3*x^2)*I412[w, x, y, z])/PSI[s, v, w, x] - 
     (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
        3*x^2)*y*I412[w, y, x, z])/PSI[s, v, w, x] - 
     (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
        3*x^2)*z*I412[w, z, x, y])/PSI[s, v, w, x] + 
     (2*x*(-s^2 + 2*s*v - v^2 - 2*s*w - 2*v*w + 3*w^2 + 2*s*x + 2*v*x - 
        2*w*x - x^2)*y*I412[x, y, w, z])/(w*PSI[s, v, w, x]) + 
     (2*x*(-s^2 + 2*s*v - v^2 - 2*s*w - 2*v*w + 3*w^2 + 2*s*x + 2*v*x - 
        2*w*x - x^2)*z*I412[x, z, w, y])/(w*PSI[s, v, w, x]) - 
     (2*(s - v)*v*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x + 
        6*w*x + x^2)*I5b1[v, w, x, y, z])/(w*PSI[s, v, w, x]) - 
     (2*(s - w)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x + 6*v*x - 
        2*w*x + x^2)*I5b2[v, w, x, y, z])/PSI[s, v, w, x] - 
     (2*(s - x)*x*(s^2 - 2*s*v + v^2 - 2*s*w + 6*v*w + w^2 - 2*s*x - 2*v*x - 
        2*w*x + x^2)*I5b2[v, x, w, y, z])/(w*PSI[s, v, w, x]) - 
     ((s^3 - 3*s^2*v + 3*s*v^2 - v^3 + s^2*w - 6*s*v*w + 5*v^2*w - 5*s*w^2 - 
        7*v*w^2 + 3*w^3 + s^2*x - 6*s*v*x + 5*v^2*x + 18*s*w*x + 6*v*w*x - 
        3*w^2*x - 5*s*x^2 - 7*v*x^2 - 3*w*x^2 + 3*x^3)*J4[w, x, y, z])/
      (w*PSI[s, v, w, x]) - (2*(s - v)*v*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + 
        w^2 - 2*s*x - 2*v*x + 6*w*x + x^2)*(v - y - z)*S[v, w, x])/
      (w*DELTA[v, y, z]*PSI[s, v, w, x]) + 
     (2*(s - v)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x + 
        6*w*x + x^2)*(v - y + z)*A[y]*S[v, w, x])/(w*DELTA[v, y, z]*
       PSI[s, v, w, x]) + (2*(s - v)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + 
        w^2 - 2*s*x - 2*v*x + 6*w*x + x^2)*(v + y - z)*A[z]*S[v, w, x])/
      (w*DELTA[v, y, z]*PSI[s, v, w, x])
 
derivative[I5b2][0, 0, 1, 0, 0][v_, w_, x_, y_, z_] := 
    A[w]*(((-s^2 + 2*s*v - v^2 - 2*s*w - 2*v*w + 3*w^2 + 2*s*x + 2*v*x - 
          2*w*x - x^2)*(s + 2*w - 4*x - 4*y - 4*z))/(2*w*PSI[s, v, w, x]) - 
       (8*(s - v)*v*(s + v - w - x)*(v - y - z))/(DELTA[v, y, z]*
         PSI[s, v, w, x])) + 
     A[x]*(((-s^2 + 2*s*v - v^2 + 2*s*w + 2*v*w - w^2 - 2*s*x - 2*v*x - 
          2*w*x + 3*x^2)*(s - 4*w + 2*x - 4*y - 4*z))/(2*x*PSI[s, v, w, x]) - 
       (8*(s - v)*v*(s + v - w - x)*(v - y - z))/(DELTA[v, y, z]*
         PSI[s, v, w, x])) + I5b[v, w, x, y, z]*
      ((-4*(s - v + w - x)*(s - v - w + x))/PSI[s, v, w, x] + 
       (8*(s - v)*v*(s + v - w - x)*(v - y - z))/(DELTA[v, y, z]*
         PSI[s, v, w, x])) + 
     A[y]*((-4*(s^2 + 2*s*v - 3*v^2 - 2*s*w + 2*v*w + w^2 - 2*s*x + 2*v*x - 
          2*w*x + x^2))/PSI[s, v, w, x] - (2*(s - v)*(s + v - w - x)*y*
         (v - y + z))/(DELTA[v, y, z]*PSI[s, v, w, x])) + 
     A[z]*((-2*(s^2 + 4*s*v - 5*v^2 - 3*s*w + 3*v*w + 2*w^2 - 3*s*x + 3*v*x - 
          4*w*x + 2*x^2))/PSI[s, v, w, x] - (2*(s - v)*(s + v - w - x)*
         (v^2 - 2*v*y + y^2 - v*z - y*z))/(DELTA[v, y, z]*PSI[s, v, w, x])) + 
     (-3*s^3 - 70*s^2*v - 15*s*v^2 + 88*v^3 + 2*s^2*w + 110*s*v*w - 
       112*v^2*w - 15*s*w^2 + 8*v*w^2 + 16*w^3 + 2*s^2*x + 110*s*v*x - 
       112*v^2*x - 34*s*w*x + 48*v*w*x - 16*w^2*x - 15*s*x^2 + 8*v*x^2 - 
       16*w*x^2 + 16*x^3 + 64*s*v*y - 64*v^2*y - 32*s*w*y + 32*v*w*y + 
       32*w^2*y - 32*s*x*y + 32*v*x*y - 64*w*x*y + 32*x^2*y + 64*s*v*z - 
       64*v^2*z - 32*s*w*z + 32*v*w*z + 32*w^2*z - 32*s*x*z + 32*v*x*z - 
       64*w*x*z + 32*x^2*z)/(6*PSI[s, v, w, x]) - 
     (2*(s^2*w - 2*s*v*w + v^2*w - 2*s*w^2 - 2*v*w^2 + w^3 + s^2*x - 
        2*s*v*x + v^2*x + 4*s*w*x + 4*v*w*x - w^2*x - 2*s*x^2 - 2*v*x^2 - 
        w*x^2 + x^3)*A[w]*A[x])/(w*x*PSI[s, v, w, x]) + 
     (2*(-s^2 + 2*s*v - v^2 - 2*s*w - 2*v*w + 3*w^2 + 2*s*x + 2*v*x - 2*w*x - 
        x^2)*A[w]*A[y])/(w*PSI[s, v, w, x]) + 
     (2*(-s^2 + 2*s*v - v^2 + 2*s*w + 2*v*w - w^2 - 2*s*x - 2*v*x - 2*w*x + 
        3*x^2)*A[x]*A[y])/(x*PSI[s, v, w, x]) + 
     (2*(-s^2 + 2*s*v - v^2 - 2*s*w - 2*v*w + 3*w^2 + 2*s*x + 2*v*x - 2*w*x - 
        x^2)*A[w]*A[z])/(w*PSI[s, v, w, x]) + 
     (2*(-s^2 + 2*s*v - v^2 + 2*s*w + 2*v*w - w^2 - 2*s*x - 2*v*x - 2*w*x + 
        3*x^2)*A[x]*A[z])/(x*PSI[s, v, w, x]) - 
     (2*(s - v)*v*(s + v - w - x)*(5*s*v - 8*v^2 - 16*v*w - 16*v*x - 5*s*y + 
        8*v*y + 16*w*y + 16*x*y - 5*s*z + 8*v*z + 16*w*z + 16*x*z + 64*y*z))/
      (3*DELTA[v, y, z]*PSI[s, v, w, x]) + 
     (2*(s^2 - 6*s*v + 5*v^2 + 2*s*w - 2*v*w - 3*w^2 + 2*s*x - 2*v*x + 
        6*w*x - 3*x^2)*I2[v, y, z])/PSI[s, v, w, x] + 
     (2*(-s^2 + 2*s*v - v^2 - 2*s*w - 2*v*w + 3*w^2 + 2*s*x + 2*v*x - 2*w*x - 
        x^2)*A[w]*I2[v, y, z])/(w*PSI[s, v, w, x]) + 
     (2*(-s^2 + 2*s*v - v^2 + 2*s*w + 2*v*w - w^2 - 2*s*x - 2*v*x - 2*w*x + 
        3*x^2)*A[x]*I2[v, y, z])/(x*PSI[s, v, w, x]) + 
     (4*(s^2 - 2*s*v + v^2 + 2*s*w + 2*v*w - 3*w^2 - 2*s*x - 2*v*x + 2*w*x + 
        x^2)*I41[w, x, y, z])/PSI[s, v, w, x] + 
     (4*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
        3*x^2)*I41[x, w, y, z])/PSI[s, v, w, x] - 
     (8*(s - v)*(s + v - w - x)*y*(v - y + z)*I41[y, w, x, z])/
      (DELTA[v, y, z]*PSI[s, v, w, x]) - 
     (8*(s - v)*(s + v - w - x)*(v + y - z)*z*I41[z, w, x, y])/
      (DELTA[v, y, z]*PSI[s, v, w, x]) + 
     ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 - s^2*w + 6*s*v*w - 5*v^2*w + 5*s*w^2 + 
        7*v*w^2 - 3*w^3 - s^2*x + 6*s*v*x - 5*v^2*x - 18*s*w*x - 6*v*w*x + 
        3*w^2*x + 5*s*x^2 + 7*v*x^2 + 3*w*x^2 - 3*x^3)*I412[w, x, y, z])/
      PSI[s, v, w, x] - (2*(s^2 - 2*s*v + v^2 + 2*s*w + 2*v*w - 3*w^2 - 
        2*s*x - 2*v*x + 2*w*x + x^2)*y*I412[w, y, x, z])/PSI[s, v, w, x] - 
     (2*(s^2 - 2*s*v + v^2 + 2*s*w + 2*v*w - 3*w^2 - 2*s*x - 2*v*x + 2*w*x + 
        x^2)*z*I412[w, z, x, y])/PSI[s, v, w, x] - 
     (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
        3*x^2)*y*I412[x, y, w, z])/PSI[s, v, w, x] - 
     (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
        3*x^2)*z*I412[x, z, w, y])/PSI[s, v, w, x] - 
     (8*(s - v)*v*(s + v - w - x)*I5b1[v, w, x, y, z])/PSI[s, v, w, x] + 
     ((-s^3 + s^2*v + s*v^2 - v^3 - s^2*w - 14*s*v*w + 7*v^2*w + 5*s*w^2 - 
        3*v*w^2 - 3*w^3 + 3*s^2*x + 2*s*v*x + 3*v^2*x + 6*s*w*x - 2*v*w*x + 
        7*w^2*x - 3*s*x^2 - 3*v*x^2 - 5*w*x^2 + x^3)*I5b2[v, w, x, y, z])/
      PSI[s, v, w, x] + ((-s^3 + s^2*v + s*v^2 - v^3 + 3*s^2*w + 2*s*v*w + 
        3*v^2*w - 3*s*w^2 - 3*v*w^2 + w^3 - s^2*x - 14*s*v*x + 7*v^2*x + 
        6*s*w*x - 2*v*w*x - 5*w^2*x + 5*s*x^2 - 3*v*x^2 + 7*w*x^2 - 3*x^3)*
       I5b2[v, x, w, y, z])/PSI[s, v, w, x] - 
     (2*(5*s^2 - 6*s*v + v^2 - 2*s*w + 2*v*w - 3*w^2 - 2*s*x + 2*v*x + 
        6*w*x - 3*x^2)*J4[w, x, y, z])/PSI[s, v, w, x] - 
     (8*(s - v)*v*(s + v - w - x)*(v - y - z)*S[v, w, x])/
      (DELTA[v, y, z]*PSI[s, v, w, x]) + 
     (8*(s - v)*(s + v - w - x)*(v - y + z)*A[y]*S[v, w, x])/
      (DELTA[v, y, z]*PSI[s, v, w, x]) + 
     (8*(s - v)*(s + v - w - x)*(v + y - z)*A[z]*S[v, w, x])/
      (DELTA[v, y, z]*PSI[s, v, w, x])
 
derivative[I5b2][0, 0, 0, 1, 0][v_, w_, x_, y_, z_] := 
    (-v + y - z)/(3*DELTA[v, y, z]) + ((v - y + z)*A[w])/(w*DELTA[v, y, z]) + 
     ((v - y - z)*I412[w, y, x, z])/DELTA[v, y, z] + 
     (2*z*I412[w, z, x, y])/DELTA[v, y, z] + 
     ((-v + y - z)*I5b2[v, w, x, y, z])/DELTA[v, y, z] + 
     ((-v + y - z)*T[w, v, x])/DELTA[v, y, z] - 
     ((-v + y + z)*A[y]*T[w, v, x])/(y*DELTA[v, y, z]) + 
     (2*A[z]*T[w, v, x])/DELTA[v, y, z]
 
derivative[I5b2][0, 0, 0, 0, 1][v_, w_, x_, y_, z_] := 
    derivative[I5b2][0, 0, 0, 1, 0][v, w, x, z, y]
 
sdds[I5b][v_, w_, x_, y_, z_] := 
    -((5*s + 8*v - 16*w - 16*x - 16*y - 16*z)*(3*v^2 - 4*v*y + y^2 - 4*v*z - 
         2*y*z + z^2))/(24*DELTA[v, y, z]) - (v*(v - y - z)*A[w])/
      DELTA[v, y, z] - (v*(v - y - z)*A[x])/DELTA[v, y, z] - 
     ((4*v^2 - 7*v*y + 3*y^2 - 8*v*z - 7*y*z + 4*z^2)*A[y])/
      (4*DELTA[v, y, z]) - ((4*v^2 - 8*v*y + 4*y^2 - 7*v*z - 7*y*z + 3*z^2)*
       A[z])/(4*DELTA[v, y, z]) - I2[v, y, z] + 
     (y*(-v + y - z)*I41[y, w, x, z])/DELTA[v, y, z] + 
     (z*(-v - y + z)*I41[z, w, x, y])/DELTA[v, y, z] + 
     (v*(v - y - z)*I5b[v, w, x, y, z])/DELTA[v, y, z] - 
     v*I5b1[v, w, x, y, z] - w*I5b2[v, w, x, y, z] - x*I5b2[v, x, w, y, z] - 
     (v*(v - y - z)*S[v, w, x])/DELTA[v, y, z] + 
     ((v - y + z)*A[y]*S[v, w, x])/DELTA[v, y, z] + 
     ((v + y - z)*A[z]*S[v, w, x])/DELTA[v, y, z]
 
sdds[I5b1][v_, w_, x_, y_, z_] := (7*v - w - x)/(4*v) - 
     (v*y*(16*v^2 - 32*v*y + 16*y^2 + 5*s*z - 24*v*z - 16*w*z - 16*x*z - 
        48*y*z))/(3*DELTA[v, y, z]^2) + (-22*v^2 + v*w + v*x - 5*s*y + 
       94*v*y + 15*w*y + 15*x*y - 5*s*z + 30*v*z + 15*w*z + 15*x*z + 80*y*z)/
      (12*DELTA[v, y, z]) + ((v - y - z)*A[v])/DELTA[v, y, z] - 
     ((v - y + z)*A[v]*A[y])/(v*DELTA[v, y, z]) - ((v + y - z)*A[v]*A[z])/
      (v*DELTA[v, y, z]) + (2*A[y]*A[z])/DELTA[v, y, z] + 
     (2*y*z*I412[y, z, w, x])/DELTA[v, y, z] + I5b1[v, w, x, y, z]*
      (-((v*(v - y - z))/DELTA[v, y, z]) + ((s - v)*(s + v - w - x)*
         (s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x - 2*w*x + 
          x^2))/PSI[s, v, w, x]) + I5b2[v, w, x, y, z]*
      (w/v - (w*(v - y - z))/DELTA[v, y, z] + 
       (w*(3*s^3 - 7*s^2*v + 5*s*v^2 - v^3 - 5*s^2*w - 6*s*v*w + 3*v^2*w + 
          s*w^2 - 3*v*w^2 + w^3 + 3*s^2*x + 2*s*v*x + 3*v^2*x + 14*s*w*x - 
          2*v*w*x - w^2*x - 7*s*x^2 - 3*v*x^2 - w*x^2 + x^3))/
        PSI[s, v, w, x]) + I5b2[v, x, w, y, z]*
      (x/v - (x*(v - y - z))/DELTA[v, y, z] + 
       (x*(3*s^3 - 7*s^2*v + 5*s*v^2 - v^3 + 3*s^2*w + 2*s*v*w + 3*v^2*w - 
          7*s*w^2 - 3*v*w^2 + w^3 - 5*s^2*x - 6*s*v*x + 3*v^2*x + 14*s*w*x - 
          2*v*w*x - w^2*x + s*x^2 - 3*v*x^2 - w*x^2 + x^3))/
        PSI[s, v, w, x]) + I2[v, y, z]*((-v + y + z)/DELTA[v, y, z] - 
       (-(s^3*v) + 3*s^2*v^2 - 3*s*v^3 + v^4 + s^3*w + s*v^2*w - 2*v^3*w - 
         3*s^2*w^2 - s*v*w^2 + 3*s*w^3 + 2*v*w^3 - w^4 + s^3*x + s*v^2*x - 
         2*v^3*x - 2*s^2*w*x + 10*s*v*w*x - 3*s*w^2*x - 2*v*w^2*x + 4*w^3*x - 
         3*s^2*x^2 - s*v*x^2 - 3*s*w*x^2 - 2*v*w*x^2 - 6*w^2*x^2 + 3*s*x^3 + 
         2*v*x^3 + 4*w*x^3 - x^4)/(v*PSI[s, v, w, x])) + 
     J4[w, x, y, z]*((v - y - z)/DELTA[v, y, z] - 
       (-(s^3*v) + 3*s^2*v^2 - 3*s*v^3 + v^4 - 2*s^3*w + 3*s^2*v*w + 
         4*s*v^2*w - 5*v^3*w + 6*s^2*w^2 + 5*s*v*w^2 + 9*v^2*w^2 - 6*s*w^3 - 
         7*v*w^3 + 2*w^4 - 2*s^3*x + 3*s^2*v*x + 4*s*v^2*x - 5*v^3*x + 
         4*s^2*w*x - 50*s*v*w*x + 6*v^2*w*x + 6*s*w^2*x + 7*v*w^2*x - 
         8*w^3*x + 6*s^2*x^2 + 5*s*v*x^2 + 9*v^2*x^2 + 6*s*w*x^2 + 
         7*v*w*x^2 + 12*w^2*x^2 - 6*s*x^3 - 7*v*x^3 - 8*w*x^3 + 2*x^4)/
        (v*PSI[s, v, w, x])) + I412[x, y, w, z]*
      ((x*y*(v - y + z))/(v*DELTA[v, y, z]) + 
       (x*(s^3 - s^2*v - s*v^2 + v^3 - s^2*w + 10*s*v*w - v^2*w - s*w^2 - 
          v*w^2 + w^3 - 3*s^2*x - 2*s*v*x - 3*v^2*x - 2*s*w*x - 2*v*w*x - 
          3*w^2*x + 3*s*x^2 + 3*v*x^2 + 3*w*x^2 - x^3)*y)/
        (v*PSI[s, v, w, x])) + I412[w, y, x, z]*
      ((w*y*(v - y + z))/(v*DELTA[v, y, z]) + 
       (w*(s^3 - s^2*v - s*v^2 + v^3 - 3*s^2*w - 2*s*v*w - 3*v^2*w + 
          3*s*w^2 + 3*v*w^2 - w^3 - s^2*x + 10*s*v*x - v^2*x - 2*s*w*x - 
          2*v*w*x + 3*w^2*x - s*x^2 - v*x^2 - 3*w*x^2 + x^3)*y)/
        (v*PSI[s, v, w, x])) + I412[x, z, w, y]*
      ((x*(v + y - z)*z)/(v*DELTA[v, y, z]) + 
       (x*(s^3 - s^2*v - s*v^2 + v^3 - s^2*w + 10*s*v*w - v^2*w - s*w^2 - 
          v*w^2 + w^3 - 3*s^2*x - 2*s*v*x - 3*v^2*x - 2*s*w*x - 2*v*w*x - 
          3*w^2*x + 3*s*x^2 + 3*v*x^2 + 3*w*x^2 - x^3)*z)/
        (v*PSI[s, v, w, x])) + I412[w, z, x, y]*
      ((w*(v + y - z)*z)/(v*DELTA[v, y, z]) + 
       (w*(s^3 - s^2*v - s*v^2 + v^3 - 3*s^2*w - 2*s*v*w - 3*v^2*w + 
          3*s*w^2 + 3*v*w^2 - w^3 - s^2*x + 10*s*v*x - v^2*x - 2*s*w*x - 
          2*v*w*x + 3*w^2*x - s*x^2 - v*x^2 - 3*w*x^2 + x^3)*z)/
        (v*PSI[s, v, w, x])) + I5b[v, w, x, y, z]*
      ((4*v*y*z)/DELTA[v, y, z]^2 + (y + z)/DELTA[v, y, z] + 
       (s^3*w - s^2*v*w - s*v^2*w + v^3*w - 3*s^2*w^2 - 2*s*v*w^2 - 
         3*v^2*w^2 + 3*s*w^3 + 3*v*w^3 - w^4 + s^3*x - s^2*v*x - s*v^2*x + 
         v^3*x - 2*s^2*w*x + 20*s*v*w*x - 2*v^2*w*x - 3*s*w^2*x - 3*v*w^2*x + 
         4*w^3*x - 3*s^2*x^2 - 2*s*v*x^2 - 3*v^2*x^2 - 3*s*w*x^2 - 
         3*v*w*x^2 - 6*w^2*x^2 + 3*s*x^3 + 3*v*x^3 + 4*w*x^3 - x^4)/
        (v*PSI[s, v, w, x]) - ((2*s^3*v - 6*s^2*v^2 + 6*s*v^3 - 2*v^4 + 
          s^3*w - 3*s^2*v*w - 5*s*v^2*w + 7*v^3*w - 3*s^2*w^2 - 4*s*v*w^2 - 
          9*v^2*w^2 + 3*s*w^3 + 5*v*w^3 - w^4 + s^3*x - 3*s^2*v*x - 
          5*s*v^2*x + 7*v^3*x - 2*s^2*w*x + 40*s*v*w*x - 6*v^2*w*x - 
          3*s*w^2*x - 5*v*w^2*x + 4*w^3*x - 3*s^2*x^2 - 4*s*v*x^2 - 
          9*v^2*x^2 - 3*s*w*x^2 - 5*v*w*x^2 - 6*w^2*x^2 + 3*s*x^3 + 5*v*x^3 + 
          4*w*x^3 - x^4)*(v - y - z))/(DELTA[v, y, z]*PSI[s, v, w, x])) + 
     A[x]*(1/(4*v) - (4*v*y*z)/DELTA[v, y, z]^2 + (v - 2*y - 2*z)/
        DELTA[v, y, z] - (-3*s^3*v + 7*s^2*v^2 - 5*s*v^3 + v^4 + s^3*w - 
         10*s^2*v*w + s*v^2*w + 3*s^2*w^2 + 45*s*v*w^2 + 2*v^2*w^2 - 
         9*s*w^3 - 8*v*w^3 + 5*w^4 - 3*s^3*x + 8*s^2*v*x + 9*s*v^2*x - 
         6*v^3*x - 4*s^2*w*x - 66*s*v*w*x - 6*v^2*w*x + s*w^2*x - 2*v*w^2*x - 
         18*w^3*x + 9*s^2*x^2 + 5*s*v*x^2 + 12*v^2*x^2 + 17*s*w*x^2 + 
         20*v*w*x^2 + 24*w^2*x^2 - 9*s*x^3 - 10*v*x^3 - 14*w*x^3 + 3*x^4 + 
         4*s^3*y - 4*s^2*v*y - 4*s*v^2*y + 4*v^3*y - 4*s^2*w*y + 40*s*v*w*y - 
         4*v^2*w*y - 4*s*w^2*y - 4*v*w^2*y + 4*w^3*y - 12*s^2*x*y - 
         8*s*v*x*y - 12*v^2*x*y - 8*s*w*x*y - 8*v*w*x*y - 12*w^2*x*y + 
         12*s*x^2*y + 12*v*x^2*y + 12*w*x^2*y - 4*x^3*y + 4*s^3*z - 
         4*s^2*v*z - 4*s*v^2*z + 4*v^3*z - 4*s^2*w*z + 40*s*v*w*z - 
         4*v^2*w*z - 4*s*w^2*z - 4*v*w^2*z + 4*w^3*z - 12*s^2*x*z - 
         8*s*v*x*z - 12*v^2*x*z - 8*s*w*x*z - 8*v*w*x*z - 12*w^2*x*z + 
         12*s*x^2*z + 12*v*x^2*z + 12*w*x^2*z - 4*x^3*z)/
        (4*v*PSI[s, v, w, x]) + ((2*s^3*v - 6*s^2*v^2 + 6*s*v^3 - 2*v^4 + 
          s^3*w - 3*s^2*v*w - 5*s*v^2*w + 7*v^3*w - 3*s^2*w^2 - 4*s*v*w^2 - 
          9*v^2*w^2 + 3*s*w^3 + 5*v*w^3 - w^4 + s^3*x - 3*s^2*v*x - 
          5*s*v^2*x + 7*v^3*x - 2*s^2*w*x + 40*s*v*w*x - 6*v^2*w*x - 
          3*s*w^2*x - 5*v*w^2*x + 4*w^3*x - 3*s^2*x^2 - 4*s*v*x^2 - 
          9*v^2*x^2 - 3*s*w*x^2 - 5*v*w*x^2 - 6*w^2*x^2 + 3*s*x^3 + 5*v*x^3 + 
          4*w*x^3 - x^4)*(v - y - z))/(DELTA[v, y, z]*PSI[s, v, w, x])) + 
     A[w]*(1/(4*v) - (4*v*y*z)/DELTA[v, y, z]^2 + (v - 2*y - 2*z)/
        DELTA[v, y, z] - (-3*s^3*v + 7*s^2*v^2 - 5*s*v^3 + v^4 - 3*s^3*w + 
         8*s^2*v*w + 9*s*v^2*w - 6*v^3*w + 9*s^2*w^2 + 5*s*v*w^2 + 
         12*v^2*w^2 - 9*s*w^3 - 10*v*w^3 + 3*w^4 + s^3*x - 10*s^2*v*x + 
         s*v^2*x - 4*s^2*w*x - 66*s*v*w*x - 6*v^2*w*x + 17*s*w^2*x + 
         20*v*w^2*x - 14*w^3*x + 3*s^2*x^2 + 45*s*v*x^2 + 2*v^2*x^2 + 
         s*w*x^2 - 2*v*w*x^2 + 24*w^2*x^2 - 9*s*x^3 - 8*v*x^3 - 18*w*x^3 + 
         5*x^4 + 4*s^3*y - 4*s^2*v*y - 4*s*v^2*y + 4*v^3*y - 12*s^2*w*y - 
         8*s*v*w*y - 12*v^2*w*y + 12*s*w^2*y + 12*v*w^2*y - 4*w^3*y - 
         4*s^2*x*y + 40*s*v*x*y - 4*v^2*x*y - 8*s*w*x*y - 8*v*w*x*y + 
         12*w^2*x*y - 4*s*x^2*y - 4*v*x^2*y - 12*w*x^2*y + 4*x^3*y + 
         4*s^3*z - 4*s^2*v*z - 4*s*v^2*z + 4*v^3*z - 12*s^2*w*z - 8*s*v*w*z - 
         12*v^2*w*z + 12*s*w^2*z + 12*v*w^2*z - 4*w^3*z - 4*s^2*x*z + 
         40*s*v*x*z - 4*v^2*x*z - 8*s*w*x*z - 8*v*w*x*z + 12*w^2*x*z - 
         4*s*x^2*z - 4*v*x^2*z - 12*w*x^2*z + 4*x^3*z)/
        (4*v*PSI[s, v, w, x]) + ((2*s^3*v - 6*s^2*v^2 + 6*s*v^3 - 2*v^4 + 
          s^3*w - 3*s^2*v*w - 5*s*v^2*w + 7*v^3*w - 3*s^2*w^2 - 4*s*v*w^2 - 
          9*v^2*w^2 + 3*s*w^3 + 5*v*w^3 - w^4 + s^3*x - 3*s^2*v*x - 
          5*s*v^2*x + 7*v^3*x - 2*s^2*w*x + 40*s*v*w*x - 6*v^2*w*x - 
          3*s*w^2*x - 5*v*w^2*x + 4*w^3*x - 3*s^2*x^2 - 4*s*v*x^2 - 
          9*v^2*x^2 - 3*s*w*x^2 - 5*v*w*x^2 - 6*w^2*x^2 + 3*s*x^3 + 5*v*x^3 + 
          4*w*x^3 - x^4)*(v - y - z))/(DELTA[v, y, z]*PSI[s, v, w, x])) + 
     I41[z, w, x, y]*((2*y*(-v + y - z)*z)/DELTA[v, y, z]^2 - 
       z/DELTA[v, y, z] - ((-2*s^3*v + 6*s^2*v^2 - 6*s*v^3 + 2*v^4 - s^3*w + 
          3*s^2*v*w + 5*s*v^2*w - 7*v^3*w + 3*s^2*w^2 + 4*s*v*w^2 + 
          9*v^2*w^2 - 3*s*w^3 - 5*v*w^3 + w^4 - s^3*x + 3*s^2*v*x + 
          5*s*v^2*x - 7*v^3*x + 2*s^2*w*x - 40*s*v*w*x + 6*v^2*w*x + 
          3*s*w^2*x + 5*v*w^2*x - 4*w^3*x + 3*s^2*x^2 + 4*s*v*x^2 + 
          9*v^2*x^2 + 3*s*w*x^2 + 5*v*w*x^2 + 6*w^2*x^2 - 3*s*x^3 - 5*v*x^3 - 
          4*w*x^3 + x^4)*(v + y - z)*z)/(v*DELTA[v, y, z]*PSI[s, v, w, x])) + 
     I41[y, w, x, z]*((-2*y*(v^2 - 2*v*y + y^2 - v*z - y*z))/
        DELTA[v, y, z]^2 + y/DELTA[v, y, z] - 
       ((-2*s^3*v + 6*s^2*v^2 - 6*s*v^3 + 2*v^4 - s^3*w + 3*s^2*v*w + 
          5*s*v^2*w - 7*v^3*w + 3*s^2*w^2 + 4*s*v*w^2 + 9*v^2*w^2 - 3*s*w^3 - 
          5*v*w^3 + w^4 - s^3*x + 3*s^2*v*x + 5*s*v^2*x - 7*v^3*x + 
          2*s^2*w*x - 40*s*v*w*x + 6*v^2*w*x + 3*s*w^2*x + 5*v*w^2*x - 
          4*w^3*x + 3*s^2*x^2 + 4*s*v*x^2 + 9*v^2*x^2 + 3*s*w*x^2 + 
          5*v*w*x^2 + 6*w^2*x^2 - 3*s*x^3 - 5*v*x^3 - 4*w*x^3 + x^4)*y*
         (v - y + z))/(v*DELTA[v, y, z]*PSI[s, v, w, x])) + 
     A[y]*(-(y*(v^2 - 2*v*y + y^2 - v*z - y*z))/(2*DELTA[v, y, z]^2) + 
       (4*v - 3*y - 4*z)/(4*DELTA[v, y, z]) + 
       (2*(s^3 - 3*s^2*v + 3*s*v^2 - v^3 - s^2*w - 2*s*v*w + 3*v^2*w - 
          s*w^2 - 3*v*w^2 + w^3 - s^2*x - 2*s*v*x + 3*v^2*x + 10*s*w*x - 
          2*v*w*x - w^2*x - s*x^2 - 3*v*x^2 - w*x^2 + x^3))/PSI[s, v, w, x] - 
       ((-2*s^3*v + 6*s^2*v^2 - 6*s*v^3 + 2*v^4 - s^3*w + 3*s^2*v*w + 
          5*s*v^2*w - 7*v^3*w + 3*s^2*w^2 + 4*s*v*w^2 + 9*v^2*w^2 - 3*s*w^3 - 
          5*v*w^3 + w^4 - s^3*x + 3*s^2*v*x + 5*s*v^2*x - 7*v^3*x + 
          2*s^2*w*x - 40*s*v*w*x + 6*v^2*w*x + 3*s*w^2*x + 5*v*w^2*x - 
          4*w^3*x + 3*s^2*x^2 + 4*s*v*x^2 + 9*v^2*x^2 + 3*s*w*x^2 + 
          5*v*w*x^2 + 6*w^2*x^2 - 3*s*x^3 - 5*v*x^3 - 4*w*x^3 + x^4)*y*
         (v - y + z))/(4*v*DELTA[v, y, z]*PSI[s, v, w, x])) + 
     A[z]*((y*(v^2 - 2*v*y + y^2 - 3*v*z - y*z))/(2*DELTA[v, y, z]^2) + 
       (4*v - 6*y - 5*z)/(4*DELTA[v, y, z]) - 
       (-6*s^3*v + 18*s^2*v^2 - 18*s*v^3 + 6*v^4 + s^3*w + 5*s^2*v*w + 
         11*s*v^2*w - 17*v^3*w - 3*s^2*w^2 + 4*s*v*w^2 + 15*v^2*w^2 + 
         3*s*w^3 - 3*v*w^3 - w^4 + s^3*x + 5*s^2*v*x + 11*s*v^2*x - 
         17*v^3*x - 2*s^2*w*x - 40*s*v*w*x + 10*v^2*w*x - 3*s*w^2*x + 
         3*v*w^2*x + 4*w^3*x - 3*s^2*x^2 + 4*s*v*x^2 + 15*v^2*x^2 - 
         3*s*w*x^2 + 3*v*w*x^2 - 6*w^2*x^2 + 3*s*x^3 - 3*v*x^3 + 4*w*x^3 - 
         x^4)/(4*v*PSI[s, v, w, x]) - ((-2*s^3*v + 6*s^2*v^2 - 6*s*v^3 + 
          2*v^4 - s^3*w + 3*s^2*v*w + 5*s*v^2*w - 7*v^3*w + 3*s^2*w^2 + 
          4*s*v*w^2 + 9*v^2*w^2 - 3*s*w^3 - 5*v*w^3 + w^4 - s^3*x + 
          3*s^2*v*x + 5*s*v^2*x - 7*v^3*x + 2*s^2*w*x - 40*s*v*w*x + 
          6*v^2*w*x + 3*s*w^2*x + 5*v*w^2*x - 4*w^3*x + 3*s^2*x^2 + 
          4*s*v*x^2 + 9*v^2*x^2 + 3*s*w*x^2 + 5*v*w*x^2 + 6*w^2*x^2 - 
          3*s*x^3 - 5*v*x^3 - 4*w*x^3 + x^4)*(v^2 - 2*v*y + y^2 - v*z - y*z))/
        (4*v*DELTA[v, y, z]*PSI[s, v, w, x])) - 
     (-41*s^3*v^2 + 123*s^2*v^3 - 123*s*v^4 + 41*v^5 - 14*s^3*v*w + 
       45*s^2*v^2*w + 116*s*v^3*w - 147*v^4*w - 5*s^3*w^2 + 57*s^2*v*w^2 + 
       74*s*v^2*w^2 + 190*v^3*w^2 + 15*s^2*w^3 - 52*s*v*w^3 - 98*v^2*w^3 - 
       15*s*w^4 + 9*v*w^4 + 5*w^5 - 14*s^3*v*x + 45*s^2*v^2*x + 116*s*v^3*x - 
       147*v^4*x - 14*s^3*w*x + 6*s^2*v*w*x - 772*s*v^2*w*x + 148*v^3*w*x + 
       33*s^2*w^2*x + 20*s*v*w^2*x + 82*v^2*w^2*x - 4*s*w^3*x - 68*v*w^3*x - 
       15*w^4*x - 5*s^3*x^2 + 57*s^2*v*x^2 + 74*s*v^2*x^2 + 190*v^3*x^2 + 
       33*s^2*w*x^2 + 20*s*v*w*x^2 + 82*v^2*w*x^2 + 38*s*w^2*x^2 + 
       118*v*w^2*x^2 + 10*w^3*x^2 + 15*s^2*x^3 - 52*s*v*x^3 - 98*v^2*x^3 - 
       4*s*w*x^3 - 68*v*w*x^3 + 10*w^2*x^3 - 15*s*x^4 + 9*v*x^4 - 15*w*x^4 + 
       5*x^5 + 16*s^3*v*y - 48*s^2*v^2*y + 48*s*v^3*y - 16*v^4*y - 
       8*s^3*w*y - 8*s^2*v*w*y - 24*s*v^2*w*y + 40*v^3*w*y + 24*s^2*w^2*y - 
       24*v^2*w^2*y - 24*s*w^3*y - 8*v*w^3*y + 8*w^4*y - 8*s^3*x*y - 
       8*s^2*v*x*y - 24*s*v^2*x*y + 40*v^3*x*y + 16*s^2*w*x*y - 
       16*v^2*w*x*y + 24*s*w^2*x*y + 8*v*w^2*x*y - 32*w^3*x*y + 
       24*s^2*x^2*y - 24*v^2*x^2*y + 24*s*w*x^2*y + 8*v*w*x^2*y + 
       48*w^2*x^2*y - 24*s*x^3*y - 8*v*x^3*y - 32*w*x^3*y + 8*x^4*y + 
       16*s^3*v*z - 48*s^2*v^2*z + 48*s*v^3*z - 16*v^4*z - 8*s^3*w*z - 
       8*s^2*v*w*z - 24*s*v^2*w*z + 40*v^3*w*z + 24*s^2*w^2*z - 
       24*v^2*w^2*z - 24*s*w^3*z - 8*v*w^3*z + 8*w^4*z - 8*s^3*x*z - 
       8*s^2*v*x*z - 24*s*v^2*x*z + 40*v^3*x*z + 16*s^2*w*x*z - 
       16*v^2*w*x*z + 24*s*w^2*x*z + 8*v*w^2*x*z - 32*w^3*x*z + 
       24*s^2*x^2*z - 24*v^2*x^2*z + 24*s*w*x^2*z + 8*v*w*x^2*z + 
       48*w^2*x^2*z - 24*s*x^3*z - 8*v*x^3*z - 32*w*x^3*z + 8*x^4*z)/
      (12*v*PSI[s, v, w, x]) + (2*(s^3 - s^2*v - s*v^2 + v^3 - 2*s^2*w + 
        4*s*v*w - 2*v^2*w + s*w^2 + v*w^2 - 2*s^2*x + 4*s*v*x - 2*v^2*x - 
        2*s*w*x - 2*v*w*x + s*x^2 + v*x^2)*A[w]*A[x])/(v*PSI[s, v, w, x]) + 
     ((s^3 - s^2*v - s*v^2 + v^3 - 3*s^2*w - 2*s*v*w - 3*v^2*w + 3*s*w^2 + 
        3*v*w^2 - w^3 - s^2*x + 10*s*v*x - v^2*x - 2*s*w*x - 2*v*w*x + 
        3*w^2*x - s*x^2 - v*x^2 - 3*w*x^2 + x^3)*A[w]*A[y])/
      (v*PSI[s, v, w, x]) + ((s^3 - s^2*v - s*v^2 + v^3 - s^2*w + 10*s*v*w - 
        v^2*w - s*w^2 - v*w^2 + w^3 - 3*s^2*x - 2*s*v*x - 3*v^2*x - 2*s*w*x - 
        2*v*w*x - 3*w^2*x + 3*s*x^2 + 3*v*x^2 + 3*w*x^2 - x^3)*A[x]*A[y])/
      (v*PSI[s, v, w, x]) + ((s^3 - s^2*v - s*v^2 + v^3 - 3*s^2*w - 2*s*v*w - 
        3*v^2*w + 3*s*w^2 + 3*v*w^2 - w^3 - s^2*x + 10*s*v*x - v^2*x - 
        2*s*w*x - 2*v*w*x + 3*w^2*x - s*x^2 - v*x^2 - 3*w*x^2 + x^3)*A[w]*
       A[z])/(v*PSI[s, v, w, x]) + 
     ((s^3 - s^2*v - s*v^2 + v^3 - s^2*w + 10*s*v*w - v^2*w - s*w^2 - v*w^2 + 
        w^3 - 3*s^2*x - 2*s*v*x - 3*v^2*x - 2*s*w*x - 2*v*w*x - 3*w^2*x + 
        3*s*x^2 + 3*v*x^2 + 3*w*x^2 - x^3)*A[x]*A[z])/(v*PSI[s, v, w, x]) + 
     (-6*s^3*v^3 + 18*s^2*v^4 - 18*s*v^5 + 6*v^6 + 5*s^3*v^2*w + 
       25*s^2*v^3*w - 41*s*v^4*w + 11*v^5*w - 11*s^3*v*w^2 - 28*s^2*v^2*w^2 + 
       7*s*v^3*w^2 - 80*v^4*w^2 + 33*s^2*v*w^3 + 85*s*v^2*w^3 + 114*v^3*w^3 - 
       33*s*v*w^4 - 62*v^2*w^4 + 11*v*w^5 + 5*s^3*v^2*x + 25*s^2*v^3*x - 
       41*s*v^4*x + 11*v^5*x - 2*s^3*v*w*x + 232*s^2*v^2*w*x + 
       170*s*v^3*w*x - 176*v^4*w*x + 15*s^2*v*w^2*x - 437*s*v^2*w^2*x + 
       190*v^3*w^2*x + 20*s*v*w^3*x + 8*v^2*w^3*x - 33*v*w^4*x - 
       11*s^3*v*x^2 - 28*s^2*v^2*x^2 + 7*s*v^3*x^2 - 80*v^4*x^2 + 
       15*s^2*v*w*x^2 - 437*s*v^2*w*x^2 + 190*v^3*w*x^2 + 26*s*v*w^2*x^2 + 
       108*v^2*w^2*x^2 + 22*v*w^3*x^2 + 33*s^2*v*x^3 + 85*s*v^2*x^3 + 
       114*v^3*x^3 + 20*s*v*w*x^3 + 8*v^2*w*x^3 + 22*v*w^2*x^3 - 33*s*v*x^4 - 
       62*v^2*x^4 - 33*v*w*x^4 + 11*v*x^5 + 6*s^3*v^2*y - 18*s^2*v^3*y + 
       18*s*v^4*y - 6*v^5*y - 5*s^3*v*w*y - 25*s^2*v^2*w*y + 41*s*v^3*w*y - 
       11*v^4*w*y + 11*s^3*w^2*y + 28*s^2*v*w^2*y - 7*s*v^2*w^2*y + 
       80*v^3*w^2*y - 33*s^2*w^3*y - 85*s*v*w^3*y - 114*v^2*w^3*y + 
       33*s*w^4*y + 62*v*w^4*y - 11*w^5*y - 5*s^3*v*x*y - 25*s^2*v^2*x*y + 
       41*s*v^3*x*y - 11*v^4*x*y + 2*s^3*w*x*y - 232*s^2*v*w*x*y - 
       170*s*v^2*w*x*y + 176*v^3*w*x*y - 15*s^2*w^2*x*y + 437*s*v*w^2*x*y - 
       190*v^2*w^2*x*y - 20*s*w^3*x*y - 8*v*w^3*x*y + 33*w^4*x*y + 
       11*s^3*x^2*y + 28*s^2*v*x^2*y - 7*s*v^2*x^2*y + 80*v^3*x^2*y - 
       15*s^2*w*x^2*y + 437*s*v*w*x^2*y - 190*v^2*w*x^2*y - 26*s*w^2*x^2*y - 
       108*v*w^2*x^2*y - 22*w^3*x^2*y - 33*s^2*x^3*y - 85*s*v*x^3*y - 
       114*v^2*x^3*y - 20*s*w*x^3*y - 8*v*w*x^3*y - 22*w^2*x^3*y + 
       33*s*x^4*y + 62*v*x^4*y + 33*w*x^4*y - 11*x^5*y + 6*s^3*v^2*z - 
       18*s^2*v^3*z + 18*s*v^4*z - 6*v^5*z - 5*s^3*v*w*z - 25*s^2*v^2*w*z + 
       41*s*v^3*w*z - 11*v^4*w*z + 11*s^3*w^2*z + 28*s^2*v*w^2*z - 
       7*s*v^2*w^2*z + 80*v^3*w^2*z - 33*s^2*w^3*z - 85*s*v*w^3*z - 
       114*v^2*w^3*z + 33*s*w^4*z + 62*v*w^4*z - 11*w^5*z - 5*s^3*v*x*z - 
       25*s^2*v^2*x*z + 41*s*v^3*x*z - 11*v^4*x*z + 2*s^3*w*x*z - 
       232*s^2*v*w*x*z - 170*s*v^2*w*x*z + 176*v^3*w*x*z - 15*s^2*w^2*x*z + 
       437*s*v*w^2*x*z - 190*v^2*w^2*x*z - 20*s*w^3*x*z - 8*v*w^3*x*z + 
       33*w^4*x*z + 11*s^3*x^2*z + 28*s^2*v*x^2*z - 7*s*v^2*x^2*z + 
       80*v^3*x^2*z - 15*s^2*w*x^2*z + 437*s*v*w*x^2*z - 190*v^2*w*x^2*z - 
       26*s*w^2*x^2*z - 108*v*w^2*x^2*z - 22*w^3*x^2*z - 33*s^2*x^3*z - 
       85*s*v*x^3*z - 114*v^2*x^3*z - 20*s*w*x^3*z - 8*v*w*x^3*z - 
       22*w^2*x^3*z + 33*s*x^4*z + 62*v*x^4*z + 33*w*x^4*z - 11*x^5*z + 
       128*s^3*v*y*z - 384*s^2*v^2*y*z + 384*s*v^3*y*z - 128*v^4*y*z + 
       64*s^3*w*y*z - 192*s^2*v*w*y*z - 320*s*v^2*w*y*z + 448*v^3*w*y*z - 
       192*s^2*w^2*y*z - 256*s*v*w^2*y*z - 576*v^2*w^2*y*z + 192*s*w^3*y*z + 
       320*v*w^3*y*z - 64*w^4*y*z + 64*s^3*x*y*z - 192*s^2*v*x*y*z - 
       320*s*v^2*x*y*z + 448*v^3*x*y*z - 128*s^2*w*x*y*z + 2560*s*v*w*x*y*z - 
       384*v^2*w*x*y*z - 192*s*w^2*x*y*z - 320*v*w^2*x*y*z + 256*w^3*x*y*z - 
       192*s^2*x^2*y*z - 256*s*v*x^2*y*z - 576*v^2*x^2*y*z - 
       192*s*w*x^2*y*z - 320*v*w*x^2*y*z - 384*w^2*x^2*y*z + 192*s*x^3*y*z + 
       320*v*x^3*y*z + 256*w*x^3*y*z - 64*x^4*y*z)/(12*DELTA[v, y, z]*
       PSI[s, v, w, x]) + ((s^3 - s^2*v - s*v^2 + v^3 - 3*s^2*w - 2*s*v*w - 
        3*v^2*w + 3*s*w^2 + 3*v*w^2 - w^3 - s^2*x + 10*s*v*x - v^2*x - 
        2*s*w*x - 2*v*w*x + 3*w^2*x - s*x^2 - v*x^2 - 3*w*x^2 + x^3)*A[w]*
       I2[v, y, z])/(v*PSI[s, v, w, x]) + 
     ((s^3 - s^2*v - s*v^2 + v^3 - s^2*w + 10*s*v*w - v^2*w - s*w^2 - v*w^2 + 
        w^3 - 3*s^2*x - 2*s*v*x - 3*v^2*x - 2*s*w*x - 2*v*w*x - 3*w^2*x + 
        3*s*x^2 + 3*v*x^2 + 3*w*x^2 - x^3)*A[x]*I2[v, y, z])/
      (v*PSI[s, v, w, x]) - (2*w*(s^3 - s^2*v - s*v^2 + v^3 - 3*s^2*w - 
        2*s*v*w - 3*v^2*w + 3*s*w^2 + 3*v*w^2 - w^3 - s^2*x + 10*s*v*x - 
        v^2*x - 2*s*w*x - 2*v*w*x + 3*w^2*x - s*x^2 - v*x^2 - 3*w*x^2 + x^3)*
       I41[w, x, y, z])/(v*PSI[s, v, w, x]) - 
     (2*x*(s^3 - s^2*v - s*v^2 + v^3 - s^2*w + 10*s*v*w - v^2*w - s*w^2 - 
        v*w^2 + w^3 - 3*s^2*x - 2*s*v*x - 3*v^2*x - 2*s*w*x - 2*v*w*x - 
        3*w^2*x + 3*s*x^2 + 3*v*x^2 + 3*w*x^2 - x^3)*I41[x, w, y, z])/
      (v*PSI[s, v, w, x]) + (2*w*x*(2*s^3 + s^2*v - 4*s*v^2 + v^3 - 4*s^2*w + 
        6*s*v*w - 2*v^2*w + 2*s*w^2 + v*w^2 - 4*s^2*x + 6*s*v*x - 2*v^2*x - 
        4*s*w*x - 2*v*w*x + 2*s*x^2 + v*x^2)*I412[w, x, y, z])/
      (v*PSI[s, v, w, x]) + ((-4*v*y*z)/DELTA[v, y, z]^2 - v/DELTA[v, y, z] + 
       ((2*s^3*v - 6*s^2*v^2 + 6*s*v^3 - 2*v^4 + s^3*w - 3*s^2*v*w - 
          5*s*v^2*w + 7*v^3*w - 3*s^2*w^2 - 4*s*v*w^2 - 9*v^2*w^2 + 3*s*w^3 + 
          5*v*w^3 - w^4 + s^3*x - 3*s^2*v*x - 5*s*v^2*x + 7*v^3*x - 
          2*s^2*w*x + 40*s*v*w*x - 6*v^2*w*x - 3*s*w^2*x - 5*v*w^2*x + 
          4*w^3*x - 3*s^2*x^2 - 4*s*v*x^2 - 9*v^2*x^2 - 3*s*w*x^2 - 
          5*v*w*x^2 - 6*w^2*x^2 + 3*s*x^3 + 5*v*x^3 + 4*w*x^3 - x^4)*
         (v - y - z))/(DELTA[v, y, z]*PSI[s, v, w, x]))*S[v, w, x] + 
     A[z]*((-2*y*(-v + y - z))/DELTA[v, y, z]^2 + DELTA[v, y, z]^(-1) + 
       ((-2*s^3*v + 6*s^2*v^2 - 6*s*v^3 + 2*v^4 - s^3*w + 3*s^2*v*w + 
          5*s*v^2*w - 7*v^3*w + 3*s^2*w^2 + 4*s*v*w^2 + 9*v^2*w^2 - 3*s*w^3 - 
          5*v*w^3 + w^4 - s^3*x + 3*s^2*v*x + 5*s*v^2*x - 7*v^3*x + 
          2*s^2*w*x - 40*s*v*w*x + 6*v^2*w*x + 3*s*w^2*x + 5*v*w^2*x - 
          4*w^3*x + 3*s^2*x^2 + 4*s*v*x^2 + 9*v^2*x^2 + 3*s*w*x^2 + 
          5*v*w*x^2 + 6*w^2*x^2 - 3*s*x^3 - 5*v*x^3 - 4*w*x^3 + x^4)*
         (v + y - z))/(v*DELTA[v, y, z]*PSI[s, v, w, x]))*S[v, w, x] + 
     A[y]*((2*(v^2 - 2*v*y + y^2 - v*z - y*z))/DELTA[v, y, z]^2 - 
       DELTA[v, y, z]^(-1) + ((-2*s^3*v + 6*s^2*v^2 - 6*s*v^3 + 2*v^4 - 
          s^3*w + 3*s^2*v*w + 5*s*v^2*w - 7*v^3*w + 3*s^2*w^2 + 4*s*v*w^2 + 
          9*v^2*w^2 - 3*s*w^3 - 5*v*w^3 + w^4 - s^3*x + 3*s^2*v*x + 
          5*s*v^2*x - 7*v^3*x + 2*s^2*w*x - 40*s*v*w*x + 6*v^2*w*x + 
          3*s*w^2*x + 5*v*w^2*x - 4*w^3*x + 3*s^2*x^2 + 4*s*v*x^2 + 
          9*v^2*x^2 + 3*s*w*x^2 + 5*v*w*x^2 + 6*w^2*x^2 - 3*s*x^3 - 5*v*x^3 - 
          4*w*x^3 + x^4)*(v - y + z))/(v*DELTA[v, y, z]*PSI[s, v, w, x]))*
      S[v, w, x] - (v*(v - y - z)*T[v, w, x])/DELTA[v, y, z] + 
     ((v - y + z)*A[y]*T[v, w, x])/DELTA[v, y, z] + 
     ((v + y - z)*A[z]*T[v, w, x])/DELTA[v, y, z] - 
     (w*(v - y - z)*T[w, v, x])/DELTA[v, y, z] + 
     (w*(v - y + z)*A[y]*T[w, v, x])/(v*DELTA[v, y, z]) + 
     (w*(v + y - z)*A[z]*T[w, v, x])/(v*DELTA[v, y, z]) - 
     (x*(v - y - z)*T[x, v, w])/DELTA[v, y, z] + 
     (x*(v - y + z)*A[y]*T[x, v, w])/(v*DELTA[v, y, z]) + 
     (x*(v + y - z)*A[z]*T[x, v, w])/(v*DELTA[v, y, z])
 
sdds[I5b2][v_, w_, x_, y_, z_] := 1/2 + (5*v*(v - y - z))/
      (4*DELTA[v, y, z]) + I5b[v, w, x, y, z]*
      (((s - v + w - x)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 6*s*x - 
          2*v*x - 2*w*x + x^2))/PSI[s, v, w, x] - 
       (v*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 3*v^2*w + 
          5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 2*s*w*x - 
          2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)*(v - y - z))/
        (DELTA[v, y, z]*PSI[s, v, w, x])) + 
     A[w]*(((s^3 - 3*s^2*v + 3*s*v^2 - v^3 - s^2*w - 2*s*v*w + 3*v^2*w - 
          s*w^2 - 3*v*w^2 + w^3 - s^2*x - 2*s*v*x + 3*v^2*x + 10*s*w*x - 
          2*v*w*x - w^2*x - s*x^2 - 3*v*x^2 - w*x^2 + x^3)*
         (s + 2*w - 4*x - 4*y - 4*z))/(4*w*PSI[s, v, w, x]) + 
       (v*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 3*v^2*w + 
          5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 2*s*w*x - 
          2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)*(v - y - z))/
        (DELTA[v, y, z]*PSI[s, v, w, x])) + 
     A[x]*(((3*s^2 - 2*s*v - v^2 - 2*s*w + 2*v*w - w^2 - 2*s*x + 2*v*x + 
          2*w*x - x^2)*(s - 4*w + 2*x - 4*y - 4*z))/(2*PSI[s, v, w, x]) + 
       (v*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 3*v^2*w + 
          5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 2*s*w*x - 
          2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)*(v - y - z))/
        (DELTA[v, y, z]*PSI[s, v, w, x])) + 
     A[y]*((2*(s^3 - s^2*v - s*v^2 + v^3 - 3*s^2*w - 2*s*v*w - 3*v^2*w + 
          3*s*w^2 + 3*v*w^2 - w^3 - s^2*x + 10*s*v*x - v^2*x - 2*s*w*x - 
          2*v*w*x + 3*w^2*x - s*x^2 - v*x^2 - 3*w*x^2 + x^3))/
        PSI[s, v, w, x] + ((3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 
          6*s*v*w - 3*v^2*w + 5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - 
          v^2*x + 2*s*w*x - 2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + 
          x^3)*y*(v - y + z))/(4*DELTA[v, y, z]*PSI[s, v, w, x])) + 
     A[z]*((5*s^3 - 3*s^2*v - 9*s*v^2 + 7*v^3 - 17*s^2*w - 10*s*v*w - 
         21*v^2*w + 19*s*w^2 + 21*v*w^2 - 7*w^3 - 11*s^2*x + 66*s*v*x - 
         7*v^2*x - 18*s*w*x - 14*v*w*x + 21*w^2*x - s*x^2 - 7*v*x^2 - 
         21*w*x^2 + 7*x^3)/(4*PSI[s, v, w, x]) + 
       ((3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 3*v^2*w + 
          5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 2*s*w*x - 
          2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)*
         (v^2 - 2*v*y + y^2 - v*z - y*z))/(4*DELTA[v, y, z]*
         PSI[s, v, w, x])) + (30*s^3*v - 49*s^2*v^2 + 8*s*v^3 + 11*v^4 - 
       76*s^2*v*w - 50*s*v^2*w - 38*v^3*w + 5*s^2*w^2 + 52*s*v*w^2 + 
       48*v^2*w^2 - 10*s*w^3 - 26*v*w^3 + 5*w^4 + 4*s^3*x + 16*s^2*v*x + 
       158*s*v^2*x - 14*v^3*x + 22*s^2*w*x - 4*v^2*w*x + 2*s*w^2*x + 
       26*v*w^2*x - 8*w^3*x + 5*s^2*x^2 - 116*s*v*x^2 - 12*v^2*x^2 + 
       10*s*w*x^2 - 22*v*w*x^2 - 6*w^2*x^2 - 2*s*x^3 + 22*v*x^3 + 16*w*x^3 - 
       7*x^4 - 4*s^3*y - 4*s^2*v*y + 20*s*v^2*y - 12*v^3*y + 20*s^2*w*y + 
       8*s*v*w*y + 36*v^2*w*y - 28*s*w^2*y - 36*v*w^2*y + 12*w^3*y + 
       28*s^2*x*y - 104*s*v*x*y + 12*v^2*x*y + 40*s*w*x*y + 24*v*w*x*y - 
       36*w^2*x*y - 12*s*x^2*y + 12*v*x^2*y + 36*w*x^2*y - 12*x^3*y - 
       4*s^3*z - 4*s^2*v*z + 20*s*v^2*z - 12*v^3*z + 20*s^2*w*z + 8*s*v*w*z + 
       36*v^2*w*z - 28*s*w^2*z - 36*v*w^2*z + 12*w^3*z + 28*s^2*x*z - 
       104*s*v*x*z + 12*v^2*x*z + 40*s*w*x*z + 24*v*w*x*z - 36*w^2*x*z - 
       12*s*x^2*z + 12*v*x^2*z + 36*w*x^2*z - 12*x^3*z)/(6*PSI[s, v, w, x]) - 
     ((-s + v + w - x)*(s^2 - 2*s*v + v^2 + 6*s*w - 2*v*w + w^2 - 2*s*x - 
        2*v*x - 2*w*x + x^2)*A[w]*A[x])/(w*PSI[s, v, w, x]) + 
     ((s^3 - 3*s^2*v + 3*s*v^2 - v^3 - s^2*w - 2*s*v*w + 3*v^2*w - s*w^2 - 
        3*v*w^2 + w^3 - s^2*x - 2*s*v*x + 3*v^2*x + 10*s*w*x - 2*v*w*x - 
        w^2*x - s*x^2 - 3*v*x^2 - w*x^2 + x^3)*A[w]*A[y])/
      (w*PSI[s, v, w, x]) + (2*(3*s^2 - 2*s*v - v^2 - 2*s*w + 2*v*w - w^2 - 
        2*s*x + 2*v*x + 2*w*x - x^2)*A[x]*A[y])/PSI[s, v, w, x] + 
     ((s^3 - 3*s^2*v + 3*s*v^2 - v^3 - s^2*w - 2*s*v*w + 3*v^2*w - s*w^2 - 
        3*v*w^2 + w^3 - s^2*x - 2*s*v*x + 3*v^2*x + 10*s*w*x - 2*v*w*x - 
        w^2*x - s*x^2 - 3*v*x^2 - w*x^2 + x^3)*A[w]*A[z])/
      (w*PSI[s, v, w, x]) + (2*(3*s^2 - 2*s*v - v^2 - 2*s*w + 2*v*w - w^2 - 
        2*s*x + 2*v*x + 2*w*x - x^2)*A[x]*A[z])/PSI[s, v, w, x] - 
     (v*(-11*s^3*v^2 + 45*s^2*v^3 - 57*s*v^4 + 23*v^5 + 23*s^3*v*w - 
        46*s^2*v^2*w + 43*s*v^3*w - 68*v^4*w - 47*s^2*v*w^2 - 11*s*v^2*w^2 + 
        66*v^3*w^2 + 25*s*v*w^3 - 20*v^2*w^3 - v*w^4 - 27*s^3*v*x - 
        66*s^2*v^2*x + 193*s*v^3*x - 52*v^4*x - 14*s^2*v*w*x - 
        446*s*v^2*w*x - 20*v^3*w*x + 157*s*v*w^2*x + 100*v^2*w^2*x - 
        28*v*w^3*x + 173*s^2*v*x^2 + 233*s*v^2*x^2 + 66*v^3*x^2 - 
        5*s*v*w*x^2 - 12*v^2*w*x^2 + 90*v*w^2*x^2 - 177*s*v*x^3 - 
        68*v^2*x^3 - 92*v*w*x^3 + 31*v*x^4 + 11*s^3*v*y - 45*s^2*v^2*y + 
        57*s*v^3*y - 23*v^4*y - 23*s^3*w*y + 46*s^2*v*w*y - 43*s*v^2*w*y + 
        68*v^3*w*y + 47*s^2*w^2*y + 11*s*v*w^2*y - 66*v^2*w^2*y - 
        25*s*w^3*y + 20*v*w^3*y + w^4*y + 27*s^3*x*y + 66*s^2*v*x*y - 
        193*s*v^2*x*y + 52*v^3*x*y + 14*s^2*w*x*y + 446*s*v*w*x*y + 
        20*v^2*w*x*y - 157*s*w^2*x*y - 100*v*w^2*x*y + 28*w^3*x*y - 
        173*s^2*x^2*y - 233*s*v*x^2*y - 66*v^2*x^2*y + 5*s*w*x^2*y + 
        12*v*w*x^2*y - 90*w^2*x^2*y + 177*s*x^3*y + 68*v*x^3*y + 92*w*x^3*y - 
        31*x^4*y + 11*s^3*v*z - 45*s^2*v^2*z + 57*s*v^3*z - 23*v^4*z - 
        23*s^3*w*z + 46*s^2*v*w*z - 43*s*v^2*w*z + 68*v^3*w*z + 
        47*s^2*w^2*z + 11*s*v*w^2*z - 66*v^2*w^2*z - 25*s*w^3*z + 
        20*v*w^3*z + w^4*z + 27*s^3*x*z + 66*s^2*v*x*z - 193*s*v^2*x*z + 
        52*v^3*x*z + 14*s^2*w*x*z + 446*s*v*w*x*z + 20*v^2*w*x*z - 
        157*s*w^2*x*z - 100*v*w^2*x*z + 28*w^3*x*z - 173*s^2*x^2*z - 
        233*s*v*x^2*z - 66*v^2*x^2*z + 5*s*w*x^2*z + 12*v*w*x^2*z - 
        90*w^2*x^2*z + 177*s*x^3*z + 68*v*x^3*z + 92*w*x^3*z - 31*x^4*z - 
        192*s^3*y*z + 320*s^2*v*y*z - 64*s*v^2*y*z - 64*v^3*y*z + 
        448*s^2*w*y*z + 384*s*v*w*y*z + 192*v^2*w*y*z - 320*s*w^2*y*z - 
        192*v*w^2*y*z + 64*w^3*y*z - 192*s^2*x*y*z - 896*s*v*x*y*z + 
        64*v^2*x*y*z - 128*s*w*x*y*z + 128*v*w*x*y*z - 192*w^2*x*y*z + 
        448*s*x^2*y*z + 64*v*x^2*y*z + 192*w*x^2*y*z - 64*x^3*y*z))/
      (12*DELTA[v, y, z]*PSI[s, v, w, x]) + 
     (2*(s^2*v - 2*s*v^2 + v^3 - s^2*w - 3*v^2*w + 2*s*w^2 + 3*v*w^2 - w^3 - 
        3*s^2*x + 8*s*v*x - v^2*x - 4*s*w*x - 2*v*w*x + 3*w^2*x + 2*s*x^2 - 
        v*x^2 - 3*w*x^2 + x^3)*I2[v, y, z])/PSI[s, v, w, x] + 
     ((s^3 - 3*s^2*v + 3*s*v^2 - v^3 - s^2*w - 2*s*v*w + 3*v^2*w - s*w^2 - 
        3*v*w^2 + w^3 - s^2*x - 2*s*v*x + 3*v^2*x + 10*s*w*x - 2*v*w*x - 
        w^2*x - s*x^2 - 3*v*x^2 - w*x^2 + x^3)*A[w]*I2[v, y, z])/
      (w*PSI[s, v, w, x]) + (2*(3*s^2 - 2*s*v - v^2 - 2*s*w + 2*v*w - w^2 - 
        2*s*x + 2*v*x + 2*w*x - x^2)*A[x]*I2[v, y, z])/PSI[s, v, w, x] - 
     (2*(s^3 - 3*s^2*v + 3*s*v^2 - v^3 - s^2*w - 2*s*v*w + 3*v^2*w - s*w^2 - 
        3*v*w^2 + w^3 - s^2*x - 2*s*v*x + 3*v^2*x + 10*s*w*x - 2*v*w*x - 
        w^2*x - s*x^2 - 3*v*x^2 - w*x^2 + x^3)*I41[w, x, y, z])/
      PSI[s, v, w, x] + (4*x*(-3*s^2 + 2*s*v + v^2 + 2*s*w - 2*v*w + w^2 + 
        2*s*x - 2*v*x - 2*w*x + x^2)*I41[x, w, y, z])/PSI[s, v, w, x] + 
     ((3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 3*v^2*w + 
        5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 2*s*w*x - 
        2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)*y*(v - y + z)*
       I41[y, w, x, z])/(DELTA[v, y, z]*PSI[s, v, w, x]) + 
     ((3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 3*v^2*w + 
        5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 2*s*w*x - 
        2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)*(v + y - z)*z*
       I41[z, w, x, y])/(DELTA[v, y, z]*PSI[s, v, w, x]) + 
     (x*(3*s^3 - 7*s^2*v + 5*s*v^2 - v^3 + 9*s^2*w - 2*s*v*w + v^2*w - 
        11*s*w^2 + v*w^2 - w^3 - 5*s^2*x - 6*s*v*x + 3*v^2*x + 10*s*w*x + 
        2*v*w*x + 3*w^2*x + s*x^2 - 3*v*x^2 - 3*w*x^2 + x^3)*
       I412[w, x, y, z])/PSI[s, v, w, x] + 
     ((s^3 - 3*s^2*v + 3*s*v^2 - v^3 - s^2*w - 2*s*v*w + 3*v^2*w - s*w^2 - 
        3*v*w^2 + w^3 - s^2*x - 2*s*v*x + 3*v^2*x + 10*s*w*x - 2*v*w*x - 
        w^2*x - s*x^2 - 3*v*x^2 - w*x^2 + x^3)*y*I412[w, y, x, z])/
      PSI[s, v, w, x] + ((s^3 - 3*s^2*v + 3*s*v^2 - v^3 - s^2*w - 2*s*v*w + 
        3*v^2*w - s*w^2 - 3*v*w^2 + w^3 - s^2*x - 2*s*v*x + 3*v^2*x + 
        10*s*w*x - 2*v*w*x - w^2*x - s*x^2 - 3*v*x^2 - w*x^2 + x^3)*z*
       I412[w, z, x, y])/PSI[s, v, w, x] - 
     (2*x*(-3*s^2 + 2*s*v + v^2 + 2*s*w - 2*v*w + w^2 + 2*s*x - 2*v*x - 
        2*w*x + x^2)*y*I412[x, y, w, z])/PSI[s, v, w, x] - 
     (2*x*(-3*s^2 + 2*s*v + v^2 + 2*s*w - 2*v*w + w^2 + 2*s*x - 2*v*x - 
        2*w*x + x^2)*z*I412[x, z, w, y])/PSI[s, v, w, x] + 
     (v*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 3*v^2*w + 
        5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 2*s*w*x - 
        2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)*
       I5b1[v, w, x, y, z])/PSI[s, v, w, x] + 
     ((s^3*v - 3*s^2*v^2 + 3*s*v^3 - v^4 + 2*s^3*w - 3*s^2*v*w - 4*s*v^2*w + 
        5*v^3*w - 6*s^2*w^2 - 5*s*v*w^2 - 9*v^2*w^2 + 6*s*w^3 + 7*v*w^3 - 
        2*w^4 + s^3*x - 2*s^2*v*x - 3*s*v^2*x + 4*v^3*x - 3*s^2*w*x + 
        40*s*v*w*x - 5*v^2*w*x - 5*s*w^2*x - 6*v*w^2*x + 7*w^3*x - 
        3*s^2*x^2 - 3*s*v*x^2 - 6*v^2*x^2 - 4*s*w*x^2 - 5*v*w*x^2 - 
        9*w^2*x^2 + 3*s*x^3 + 4*v*x^3 + 5*w*x^3 - x^4)*I5b2[v, w, x, y, z])/
      PSI[s, v, w, x] + (x*(3*s^3 + 3*s^2*v - 7*s*v^2 + v^3 - 7*s^2*w + 
        2*s*v*w - 3*v^2*w + 5*s*w^2 + 3*v*w^2 - w^3 - 5*s^2*x + 14*s*v*x - 
        v^2*x - 6*s*w*x - 2*v*w*x + 3*w^2*x + s*x^2 - v*x^2 - 3*w*x^2 + x^3)*
       I5b2[v, x, w, y, z])/PSI[s, v, w, x] + 
     ((3*s^3 - 7*s^2*v + 5*s*v^2 - v^3 - 5*s^2*w - 6*s*v*w + 3*v^2*w + 
        s*w^2 - 3*v*w^2 + w^3 + 9*s^2*x - 2*s*v*x + v^2*x + 10*s*w*x + 
        2*v*w*x - 3*w^2*x - 11*s*x^2 + v*x^2 + 3*w*x^2 - x^3)*J4[w, x, y, z])/
      PSI[s, v, w, x] + (v*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 
        6*s*v*w - 3*v^2*w + 5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - 
        v^2*x + 2*s*w*x - 2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + 
        x^3)*(v - y - z)*S[v, w, x])/(DELTA[v, y, z]*PSI[s, v, w, x]) - 
     ((3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 3*v^2*w + 
        5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 2*s*w*x - 
        2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)*(v - y + z)*A[y]*
       S[v, w, x])/(DELTA[v, y, z]*PSI[s, v, w, x]) - 
     ((3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 3*v^2*w + 
        5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 2*s*w*x - 
        2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)*(v + y - z)*A[z]*
       S[v, w, x])/(DELTA[v, y, z]*PSI[s, v, w, x])
 
Q2ddQ2[I5b][v_, w_, x_, y_, z_] := (5*s)/8 + v - 2*w - 2*x - 2*y - 2*z + 
     A[w] + A[x] + A[y] + A[z] + I2[v, y, z] + S[v, w, x]
 
Q2ddQ2[I5b1][v_, w_, x_, y_, z_] := (2*(v^2 - v*y - v*z - 2*y*z))/
      DELTA[v, y, z] + ((-v + y + z)*A[v])/DELTA[v, y, z] + 
     ((-v + y + z)*A[y])/DELTA[v, y, z] + ((v - y + z)*A[v]*A[y])/
      (v*DELTA[v, y, z]) + ((-v + y + z)*A[z])/DELTA[v, y, z] + 
     ((v + y - z)*A[v]*A[z])/(v*DELTA[v, y, z]) - 
     (2*A[y]*A[z])/DELTA[v, y, z] + ((v - y - z)*I2[v, y, z])/
      DELTA[v, y, z] - T[v, w, x]
 
Q2ddQ2[I5b2][v_, w_, x_, y_, z_] := -1 + A[w]/w - T[w, v, x]

(* ------------------ Start of I5c topology results. --------------------- *)

derivative[I5c][1, 0, 0, 0, 0][v_, w_, x_, y_, z_] := 
    -(s^2 - 12*s*v + 11*v^2 - 14*s*w - 27*w^2 + 26*s*x - 24*v*x + 24*w*x - 
        16*x^2 + 26*s*y - 24*v*y + 24*w*y - 16*y^2 + 26*s*z - 24*v*z + 
        24*w*z - 16*z^2)/(24*DELTA[s, v, w]) + ((s - v)*A[v])/
      (4*DELTA[s, v, w]) - ((w - 2*x - 2*y - 2*z)*A[w])/(2*DELTA[s, v, w]) + 
     ((3*s + 4*w - 3*x + 4*y + 4*z)*A[x])/(4*DELTA[s, v, w]) - 
     (A[v]*A[x])/DELTA[s, v, w] - (A[w]*A[x])/DELTA[s, v, w] + 
     ((3*s + 4*w + 4*x - 3*y + 4*z)*A[y])/(4*DELTA[s, v, w]) - 
     (A[v]*A[y])/DELTA[s, v, w] - (A[w]*A[y])/DELTA[s, v, w] - 
     (2*A[x]*A[y])/DELTA[s, v, w] + ((3*s + 4*w + 4*x + 4*y - 3*z)*A[z])/
      (4*DELTA[s, v, w]) - (A[v]*A[z])/DELTA[s, v, w] - 
     (A[w]*A[z])/DELTA[s, v, w] - (2*A[x]*A[z])/DELTA[s, v, w] - 
     (2*A[y]*A[z])/DELTA[s, v, w] + (w*F[w, x, y, z])/DELTA[s, v, w] + 
     (x*F[x, w, y, z])/DELTA[s, v, w] + (y*F[y, w, x, z])/DELTA[s, v, w] + 
     (z*F[z, w, x, y])/DELTA[s, v, w] - ((s - v - w)*I41[v, x, y, z])/
      DELTA[s, v, w] + (2*x*I41[x, v, y, z])/DELTA[s, v, w] + 
     (2*y*I41[y, v, x, z])/DELTA[s, v, w] + (2*z*I41[z, v, x, y])/
      DELTA[s, v, w] - (2*v*x*I412[v, x, y, z])/DELTA[s, v, w] - 
     (2*v*y*I412[v, y, x, z])/DELTA[s, v, w] - (2*v*z*I412[v, z, x, y])/
      DELTA[s, v, w] - (2*x*y*I412[x, y, v, z])/DELTA[s, v, w] - 
     (2*x*z*I412[x, z, v, y])/DELTA[s, v, w] - (2*y*z*I412[y, z, v, x])/
      DELTA[s, v, w] - ((s - v + w)*I5c[v, w, x, y, z])/DELTA[s, v, w] + 
     ((s - v - x - y - z)*J4[v, x, y, z])/DELTA[s, v, w]
 
derivative[I5c][0, 1, 0, 0, 0][v_, w_, x_, y_, z_] := 
    -((w - 2*x - 2*y - 2*z)*B[v, w])/(2*w) - (A[x]*B[v, w])/w - 
     (A[y]*B[v, w])/w - (A[z]*B[v, w])/w - 
     (-11*s^3 + 65*s^2*v - 97*s*v^2 + 43*v^3 + 63*s^2*w - 166*s*v*w - 
       65*v^2*w - 133*s*w^2 - 27*v*w^2 + 81*w^3 - 22*s^2*x + 46*s*v*x - 
       24*v^2*x + 94*s*w*x + 96*v*w*x - 72*w^2*x - 16*s*x^2 + 16*v*x^2 + 
       16*w*x^2 - 22*s^2*y + 46*s*v*y - 24*v^2*y + 94*s*w*y + 96*v*w*y - 
       72*w^2*y - 16*s*y^2 + 16*v*y^2 + 16*w*y^2 - 22*s^2*z + 46*s*v*z - 
       24*v^2*z + 94*s*w*z + 96*v*w*z - 72*w^2*z - 16*s*z^2 + 16*v*z^2 + 
       16*w*z^2)/(48*w*DELTA[s, v, w]) + 
     ((5*s^2 - 10*s*v + 5*v^2 - 9*s*w - 7*v*w + 4*w^2)*A[v])/
      (8*w*DELTA[s, v, w]) + ((-s + v + w)*(w - 2*x - 2*y - 2*z)*A[w])/
      (4*w*DELTA[s, v, w]) - ((5*s^2 - 13*s*v + 8*v^2 - 17*s*w - 12*v*w + 
        12*w^2 + 3*s*x - 3*v*x - 3*w*x - 4*s*y + 4*v*y + 4*w*y - 4*s*z + 
        4*v*z + 4*w*z)*A[x])/(8*w*DELTA[s, v, w]) + 
     ((-s + v + w)*A[v]*A[x])/(2*w*DELTA[s, v, w]) + 
     ((-s + v + w)*A[w]*A[x])/(2*w*DELTA[s, v, w]) - 
     ((5*s^2 - 13*s*v + 8*v^2 - 17*s*w - 12*v*w + 12*w^2 - 4*s*x + 4*v*x + 
        4*w*x + 3*s*y - 3*v*y - 3*w*y - 4*s*z + 4*v*z + 4*w*z)*A[y])/
      (8*w*DELTA[s, v, w]) + ((-s + v + w)*A[v]*A[y])/(2*w*DELTA[s, v, w]) + 
     ((-s + v + w)*A[w]*A[y])/(2*w*DELTA[s, v, w]) + 
     ((-s + v + w)*A[x]*A[y])/(w*DELTA[s, v, w]) - 
     ((5*s^2 - 13*s*v + 8*v^2 - 17*s*w - 12*v*w + 12*w^2 - 4*s*x + 4*v*x + 
        4*w*x - 4*s*y + 4*v*y + 4*w*y + 3*s*z - 3*v*z - 3*w*z)*A[z])/
      (8*w*DELTA[s, v, w]) + ((-s + v + w)*A[v]*A[z])/(2*w*DELTA[s, v, w]) + 
     ((-s + v + w)*A[w]*A[z])/(2*w*DELTA[s, v, w]) + 
     ((-s + v + w)*A[x]*A[z])/(w*DELTA[s, v, w]) + ((-s + v + w)*A[y]*A[z])/
      (w*DELTA[s, v, w]) + ((s - v - w)*F[w, x, y, z])/(2*DELTA[s, v, w]) - 
     ((-s + v + w)*x*F[x, w, y, z])/(2*w*DELTA[s, v, w]) - 
     ((-s + v + w)*y*F[y, w, x, z])/(2*w*DELTA[s, v, w]) - 
     ((-s + v + w)*z*F[z, w, x, y])/(2*w*DELTA[s, v, w]) - 
     (2*v*I41[v, x, y, z])/DELTA[s, v, w] - ((-s + v + w)*x*I41[x, v, y, z])/
      (w*DELTA[s, v, w]) - ((-s + v + w)*y*I41[y, v, x, z])/
      (w*DELTA[s, v, w]) - ((-s + v + w)*z*I41[z, v, x, y])/
      (w*DELTA[s, v, w]) + (v*(-s + v + w)*x*I412[v, x, y, z])/
      (w*DELTA[s, v, w]) + (v*(-s + v + w)*y*I412[v, y, x, z])/
      (w*DELTA[s, v, w]) + (v*(-s + v + w)*z*I412[v, z, x, y])/
      (w*DELTA[s, v, w]) + ((-s + v + w)*x*y*I412[x, y, v, z])/
      (w*DELTA[s, v, w]) + ((-s + v + w)*x*z*I412[x, z, v, y])/
      (w*DELTA[s, v, w]) + ((-s + v + w)*y*z*I412[y, z, v, x])/
      (w*DELTA[s, v, w]) + ((s^2 - 2*s*v + v^2 - 3*s*w - 3*v*w + 2*w^2)*
       I5c[v, w, x, y, z])/(w*DELTA[s, v, w]) - (x*I5c3[v, w, x, y, z])/w - 
     (y*I5c3[v, w, y, x, z])/w - (z*I5c3[v, w, z, x, y])/w - 
     ((-s + v + w)*(s - v - x - y - z)*J4[v, x, y, z])/(2*w*DELTA[s, v, w])
 
derivative[I5c][0, 0, 1, 0, 0][v_, w_, x_, y_, z_] := I5c3[v, w, x, y, z]
 
derivative[I5c][0, 0, 0, 1, 0][v_, w_, x_, y_, z_] := I5c3[v, w, y, x, z]
 
derivative[I5c][0, 0, 0, 0, 1][v_, w_, x_, y_, z_] := I5c3[v, w, z, x, y]
 
derivative[I5c3][1, 0, 0, 0, 0][v_, w_, x_, y_, z_] := 
    -(s - 8*x)/(6*DELTA[s, v, w]) - ((s - 4*v + 3*x - 4*y - 4*z)*A[x])/
      (2*x*DELTA[s, v, w]) - (2*A[v]*A[x])/(x*DELTA[s, v, w]) - 
     (2*A[x]*A[y])/(x*DELTA[s, v, w]) - (2*A[x]*A[z])/(x*DELTA[s, v, w]) + 
     (2*F[x, w, y, z])/DELTA[s, v, w] + (4*I41[x, v, y, z])/DELTA[s, v, w] - 
     ((s + 3*v - w)*I412[v, x, y, z])/DELTA[s, v, w] - 
     (2*y*I412[x, y, v, z])/DELTA[s, v, w] - (2*z*I412[x, z, v, y])/
      DELTA[s, v, w] - ((s - v + w)*I5c3[v, w, x, y, z])/DELTA[s, v, w] - 
     (2*J4[v, x, y, z])/DELTA[s, v, w]
 
derivative[I5c3][0, 1, 0, 0, 0][v_, w_, x_, y_, z_] := 
    -(13*s^2 - 25*s*v + 12*v^2 - 25*s*w - 24*v*w + 12*w^2 - 8*s*x + 8*v*x + 
        8*w*x)/(12*w*DELTA[s, v, w]) + ((-s + v + w)*A[v]*A[x])/
      (w*x*DELTA[s, v, w]) + ((-s + v + w)*A[x]*A[y])/(w*x*DELTA[s, v, w]) + 
     ((-s + v + w)*A[x]*A[z])/(w*x*DELTA[s, v, w]) - 
     ((-s + v + w)*F[x, w, y, z])/(w*DELTA[s, v, w]) - 
     (2*(-s + v + w)*I41[x, v, y, z])/(w*DELTA[s, v, w]) + 
     (2*v*(-s + v)*I412[v, x, y, z])/(w*DELTA[s, v, w]) + 
     I5c3[v, w, x, y, z]*((-s^2 + 2*s*v - v^2 + s*w + v*w)/
        (w*DELTA[s, v, w]) + ((w - x)*(w + x - y - z)*(w^2 - 2*w*x + x^2 - 
          2*w*y - 2*x*y + y^2 - 2*w*z - 2*x*z - 2*y*z + z^2))/
        (w*PSI[w, x, y, z])) + I412[x, z, v, y]*
      (((-s + v + w)*z)/(w*DELTA[s, v, w]) - 
       (z*(w^3 - w^2*x - w*x^2 + x^3 - w^2*y + 10*w*x*y - x^2*y - w*y^2 - 
          x*y^2 + y^3 - 3*w^2*z - 2*w*x*z - 3*x^2*z - 2*w*y*z - 2*x*y*z - 
          3*y^2*z + 3*w*z^2 + 3*x*z^2 + 3*y*z^2 - z^3))/
        (w*PSI[w, x, y, z])) + I412[x, y, v, z]*
      (((-s + v + w)*y)/(w*DELTA[s, v, w]) - 
       (y*(w^3 - w^2*x - w*x^2 + x^3 - 3*w^2*y - 2*w*x*y - 3*x^2*y + 
          3*w*y^2 + 3*x*y^2 - y^3 - w^2*z + 10*w*x*z - x^2*z - 2*w*y*z - 
          2*x*y*z + 3*y^2*z - w*z^2 - x*z^2 - 3*y*z^2 + z^3))/
        (w*PSI[w, x, y, z])) + J4[v, x, y, z]*
      ((-s + v + w)/(w*DELTA[s, v, w]) - (w^3 - 3*w^2*x + 3*w*x^2 - x^3 - 
         w^2*y - 2*w*x*y + 3*x^2*y - w*y^2 - 3*x*y^2 + y^3 - w^2*z - 
         2*w*x*z + 3*x^2*z + 10*w*y*z - 2*x*y*z - y^2*z - w*z^2 - 3*x*z^2 - 
         y*z^2 + z^3)/(w*PSI[w, x, y, z])) + 
     A[x]*(((-s + v + w)*(s - 4*v + 3*x - 4*y - 4*z))/
        (4*w*x*DELTA[s, v, w]) - (w^4 - 4*w^3*x + 6*w^2*x^2 - 4*w*x^3 + x^4 - 
         3*w^3*y + 3*w^2*x*y + 3*w*x^2*y - 3*x^3*y + 3*w^2*y^2 + 2*w*x*y^2 + 
         3*x^2*y^2 - w*y^3 - x*y^3 - 3*w^3*z + 3*w^2*x*z + 3*w*x^2*z - 
         3*x^3*z + 2*w^2*y*z - 20*w*x*y*z + 2*x^2*y*z + w*y^2*z + x*y^2*z + 
         3*w^2*z^2 + 2*w*x*z^2 + 3*x^2*z^2 + w*y*z^2 + x*y*z^2 - w*z^3 - 
         x*z^3)/(w*x*PSI[w, x, y, z])) + A[y]*B[v, w]*
      ((-2*(w^2*x - 2*w*x^2 + x^3 - w^2*y - 3*x^2*y + 2*w*y^2 + 3*x*y^2 - 
          y^3 + 3*w^2*z + 4*w*x*z - 3*x^2*z - 8*w*y*z + 2*x*y*z + y^2*z - 
          2*w*z^2 + 3*x*z^2 + y*z^2 - z^3))/(w*PSI[w, x, y, z]) + 
       (2*(3*w^2 - 2*w*x - x^2 - 2*w*y + 2*x*y - y^2 - 2*w*z + 2*x*z + 
          2*y*z - z^2)*A[z])/(w*PSI[w, x, y, z])) + 
     A[x]*B[v, w]*(-((w^4 - 5*w^3*x + 9*w^2*x^2 - 7*w*x^3 + 2*x^4 - 3*w^3*y + 
          4*w^2*x*y + 5*w*x^2*y - 6*x^3*y + 3*w^2*y^2 + 3*w*x*y^2 + 
          6*x^2*y^2 - w*y^3 - 2*x*y^3 - 3*w^3*z + 4*w^2*x*z + 5*w*x^2*z - 
          6*x^3*z + 2*w^2*y*z - 30*w*x*y*z + 4*x^2*y*z + w*y^2*z + 
          2*x*y^2*z + 3*w^2*z^2 + 3*w*x*z^2 + 6*x^2*z^2 + w*y*z^2 + 
          2*x*y*z^2 - w*z^3 - 2*x*z^3)/(w*x*PSI[w, x, y, z])) + 
       ((w^3 - w^2*x - w*x^2 + x^3 - 3*w^2*y - 2*w*x*y - 3*x^2*y + 3*w*y^2 + 
          3*x*y^2 - y^3 - w^2*z + 10*w*x*z - x^2*z - 2*w*y*z - 2*x*y*z + 
          3*y^2*z - w*z^2 - x*z^2 - 3*y*z^2 + z^3)*A[y])/
        (w*x*PSI[w, x, y, z]) + ((w^3 - w^2*x - w*x^2 + x^3 - w^2*y + 
          10*w*x*y - x^2*y - w*y^2 - x*y^2 + y^3 - 3*w^2*z - 2*w*x*z - 
          3*x^2*z - 2*w*y*z - 2*x*y*z - 3*y^2*z + 3*w*z^2 + 3*x*z^2 + 
          3*y*z^2 - z^3)*A[z])/(w*x*PSI[w, x, y, z])) + 
     (-11*s*w^3 + 43*v*w^3 + 67*w^4 + 33*s*w^2*x - 129*v*w^2*x - 249*w^3*x - 
       33*s*w*x^2 + 129*v*w*x^2 + 345*w^2*x^2 + 11*s*x^3 - 43*v*x^3 - 
       211*w*x^3 + 48*x^4 + 11*s*w^2*y - 43*v*w^2*y - 163*w^3*y + 
       22*s*w*x*y - 86*v*w*x*y + 106*w^2*x*y - 33*s*x^2*y + 129*v*x^2*y + 
       201*w*x^2*y - 144*x^3*y + 11*s*w*y^2 - 43*v*w*y^2 + 125*w^2*y^2 + 
       33*s*x*y^2 - 129*v*x*y^2 + 39*w*x*y^2 + 144*x^2*y^2 - 11*s*y^3 + 
       43*v*y^3 - 29*w*y^3 - 48*x*y^3 + 11*s*w^2*z - 43*v*w^2*z - 163*w^3*z + 
       22*s*w*x*z - 86*v*w*x*z + 106*w^2*x*z - 33*s*x^2*z + 129*v*x^2*z + 
       201*w*x^2*z - 144*x^3*z - 110*s*w*y*z + 430*v*w*y*z + 574*w^2*y*z + 
       22*s*x*y*z - 86*v*x*y*z - 1190*w*x*y*z + 11*s*y^2*z - 43*v*y^2*z - 
       163*w*y^2*z + 240*x*y^2*z - 96*y^3*z + 11*s*w*z^2 - 43*v*w*z^2 + 
       125*w^2*z^2 + 33*s*x*z^2 - 129*v*x*z^2 + 39*w*x*z^2 + 144*x^2*z^2 + 
       11*s*y*z^2 - 43*v*y*z^2 - 163*w*y*z^2 + 240*x*y*z^2 + 192*y^2*z^2 - 
       11*s*z^3 + 43*v*z^3 - 29*w*z^3 - 48*x*z^3 - 96*y*z^3)/
      (24*w*PSI[w, x, y, z]) - (5*(w^3 - 3*w^2*x + 3*w*x^2 - x^3 - w^2*y - 
        2*w*x*y + 3*x^2*y - w*y^2 - 3*x*y^2 + y^3 - w^2*z - 2*w*x*z + 
        3*x^2*z + 10*w*y*z - 2*x*y*z - y^2*z - w*z^2 - 3*x*z^2 - y*z^2 + z^3)*
       A[v])/(4*w*PSI[w, x, y, z]) - 
     ((w + x - y - z)*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 + 6*w*z - 
        2*x*z - 2*y*z + z^2)*A[y])/(w*PSI[w, x, y, z]) - 
     ((w + x - y - z)*(w^2 - 2*w*x + x^2 + 6*w*y - 2*x*y + y^2 - 2*w*z - 
        2*x*z - 2*y*z + z^2)*A[z])/(w*PSI[w, x, y, z]) + 
     ((5*w - 8*x - 8*y - 8*z)*(w^3 - 3*w^2*x + 3*w*x^2 - x^3 - w^2*y - 
        2*w*x*y + 3*x^2*y - w*y^2 - 3*x*y^2 + y^3 - w^2*z - 2*w*x*z + 
        3*x^2*z + 10*w*y*z - 2*x*y*z - y^2*z - w*z^2 - 3*x*z^2 - y*z^2 + z^3)*
       B[v, w])/(4*w*PSI[w, x, y, z]) - 
     (2*(w^2*x - 2*w*x^2 + x^3 + 3*w^2*y + 4*w*x*y - 3*x^2*y - 2*w*y^2 + 
        3*x*y^2 - y^3 - w^2*z - 3*x^2*z - 8*w*y*z + 2*x*y*z + y^2*z + 
        2*w*z^2 + 3*x*z^2 + y*z^2 - z^3)*A[z]*B[v, w])/(w*PSI[w, x, y, z]) - 
     (2*y*z*(3*w^2 - 2*w*x - x^2 - 2*w*y + 2*x*y - y^2 - 2*w*z + 2*x*z + 
        2*y*z - z^2)*I412[y, z, v, x])/(w*PSI[w, x, y, z]) - 
     (2*(w^3 - 3*w^2*x + 3*w*x^2 - x^3 - w^2*y - 2*w*x*y + 3*x^2*y - w*y^2 - 
        3*x*y^2 + y^3 - w^2*z - 2*w*x*z + 3*x^2*z + 10*w*y*z - 2*x*y*z - 
        y^2*z - w*z^2 - 3*x*z^2 - y*z^2 + z^3)*I5c[v, w, x, y, z])/
      (w*PSI[w, x, y, z]) + (y*(3*w^3 - 7*w^2*x + 5*w*x^2 - x^3 - 5*w^2*y - 
        6*w*x*y + 3*x^2*y + w*y^2 - 3*x*y^2 + y^3 + 3*w^2*z + 2*w*x*z + 
        3*x^2*z + 14*w*y*z - 2*x*y*z - y^2*z - 7*w*z^2 - 3*x*z^2 - y*z^2 + 
        z^3)*I5c3[v, w, y, x, z])/(w*PSI[w, x, y, z]) + 
     (z*(3*w^3 - 7*w^2*x + 5*w*x^2 - x^3 + 3*w^2*y + 2*w*x*y + 3*x^2*y - 
        7*w*y^2 - 3*x*y^2 + y^3 - 5*w^2*z - 6*w*x*z + 3*x^2*z + 14*w*y*z - 
        2*x*y*z - y^2*z + w*z^2 - 3*x*z^2 - y*z^2 + z^3)*I5c3[v, w, z, x, y])/
      (w*PSI[w, x, y, z])
 
derivative[I5c3][0, 0, 1, 0, 0][v_, w_, x_, y_, z_] := 
    A[y]*B[v, w]*((-w^3 + 5*w^2*x - 7*w*x^2 + 3*x^3 + 3*w^2*y - 6*w*x*y - 
         5*x^2*y - 3*w*y^2 + x*y^2 + y^3 + 5*w^2*z + 6*w*x*z - 3*x^2*z - 
         6*w*y*z + 18*x*y*z + y^2*z - 7*w*z^2 - 3*x*z^2 - 5*y*z^2 + 3*z^3)/
        (x*PSI[w, x, y, z]) + (2*(-w^2 - 2*w*x + 3*x^2 + 2*w*y - 2*x*y - 
          y^2 + 2*w*z - 2*x*z + 2*y*z - z^2)*A[z])/(x*PSI[w, x, y, z])) + 
     A[x]*B[v, w]*((-w^3 + 3*w^2*x - 3*w*x^2 + x^3 + 5*w^2*y - 6*w*x*y + 
         x^2*y - 7*w*y^2 - 5*x*y^2 + 3*y^3 + 5*w^2*z - 6*w*x*z + x^2*z + 
         6*w*y*z + 18*x*y*z - 3*y^2*z - 7*w*z^2 - 5*x*z^2 - 3*y*z^2 + 3*z^3)/
        (x*PSI[w, x, y, z]) - (2*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 + 
          2*w*z + 2*x*z + 2*y*z - 3*z^2)*A[y])/(x*PSI[w, x, y, z]) - 
       (2*(w^2 - 2*w*x + x^2 + 2*w*y + 2*x*y - 3*y^2 - 2*w*z - 2*x*z + 
          2*y*z + z^2)*A[z])/(x*PSI[w, x, y, z])) - 
     ((11*s - 43*v - 43*w + 24*x + 24*y + 24*z)*(-w^3 + 3*w^2*x - 3*w*x^2 + 
        x^3 + 3*w^2*y - 2*w*x*y - x^2*y - 3*w*y^2 - x*y^2 + y^3 + 3*w^2*z - 
        2*w*x*z - x^2*z - 2*w*y*z + 10*x*y*z - y^2*z - 3*w*z^2 - x*z^2 - 
        y*z^2 + z^3))/(24*x*PSI[w, x, y, z]) - 
     (5*(-w^3 + 3*w^2*x - 3*w*x^2 + x^3 + 3*w^2*y - 2*w*x*y - x^2*y - 
        3*w*y^2 - x*y^2 + y^3 + 3*w^2*z - 2*w*x*z - x^2*z - 2*w*y*z + 
        10*x*y*z - y^2*z - 3*w*z^2 - x*z^2 - y*z^2 + z^3)*A[v])/
      (4*x*PSI[w, x, y, z]) + (2*(w^2*y - 2*w*x*y + x^2*y - 2*w*y^2 - 
        2*x*y^2 + y^3 + w^2*z - 2*w*x*z + x^2*z + 4*w*y*z + 4*x*y*z - y^2*z - 
        2*w*z^2 - 2*x*z^2 - y*z^2 + z^3)*A[x])/(x*PSI[w, x, y, z]) + 
     (2*(w^2*x - 2*w*x^2 + x^3 - 2*w*x*y - 2*x^2*y + x*y^2 + w^2*z + 
        4*w*x*z - x^2*z - 2*w*y*z + 4*x*y*z + y^2*z - 2*w*z^2 - x*z^2 - 
        2*y*z^2 + z^3)*A[y])/(x*PSI[w, x, y, z]) + 
     (2*(w^2*x - 2*w*x^2 + x^3 + w^2*y + 4*w*x*y - x^2*y - 2*w*y^2 - x*y^2 + 
        y^3 - 2*w*x*z - 2*x^2*z - 2*w*y*z + 4*x*y*z - 2*y^2*z + x*z^2 + 
        y*z^2)*A[z])/(x*PSI[w, x, y, z]) - 
     ((-5*w + 8*x + 8*y + 8*z)*(-w^3 + 3*w^2*x - 3*w*x^2 + x^3 + 3*w^2*y - 
        2*w*x*y - x^2*y - 3*w*y^2 - x*y^2 + y^3 + 3*w^2*z - 2*w*x*z - x^2*z - 
        2*w*y*z + 10*x*y*z - y^2*z - 3*w*z^2 - x*z^2 - y*z^2 + z^3)*B[v, w])/
      (4*x*PSI[w, x, y, z]) + ((-w^3 + 5*w^2*x - 7*w*x^2 + 3*x^3 + 5*w^2*y + 
        6*w*x*y - 3*x^2*y - 7*w*y^2 - 3*x*y^2 + 3*y^3 + 3*w^2*z - 6*w*x*z - 
        5*x^2*z - 6*w*y*z + 18*x*y*z - 5*y^2*z - 3*w*z^2 + x*z^2 + y*z^2 + 
        z^3)*A[z]*B[v, w])/(x*PSI[w, x, y, z]) + 
     (2*y*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 + 2*w*z + 2*x*z + 2*y*z - 
        3*z^2)*I412[x, y, v, z])/PSI[w, x, y, z] + 
     (2*z*(w^2 - 2*w*x + x^2 + 2*w*y + 2*x*y - 3*y^2 - 2*w*z - 2*x*z + 
        2*y*z + z^2)*I412[x, z, v, y])/PSI[w, x, y, z] - 
     (2*y*z*(-w^2 - 2*w*x + 3*x^2 + 2*w*y - 2*x*y - y^2 + 2*w*z - 2*x*z + 
        2*y*z - z^2)*I412[y, z, v, x])/(x*PSI[w, x, y, z]) - 
     (2*(-w^3 + 3*w^2*x - 3*w*x^2 + x^3 + 3*w^2*y - 2*w*x*y - x^2*y - 
        3*w*y^2 - x*y^2 + y^3 + 3*w^2*z - 2*w*x*z - x^2*z - 2*w*y*z + 
        10*x*y*z - y^2*z - 3*w*z^2 - x*z^2 - y*z^2 + z^3)*I5c[v, w, x, y, z])/
      (x*PSI[w, x, y, z]) - (2*(w - x)*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + 
        y^2 - 2*w*z - 2*x*z + 6*y*z + z^2)*I5c3[v, w, x, y, z])/
      PSI[w, x, y, z] - (2*(w - y)*y*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + 
        y^2 - 2*w*z + 6*x*z - 2*y*z + z^2)*I5c3[v, w, y, x, z])/
      (x*PSI[w, x, y, z]) - (2*(w - z)*z*(w^2 - 2*w*x + x^2 - 2*w*y + 6*x*y + 
        y^2 - 2*w*z - 2*x*z - 2*y*z + z^2)*I5c3[v, w, z, x, y])/
      (x*PSI[w, x, y, z]) - ((-w^3 + 3*w^2*x - 3*w*x^2 + x^3 + 3*w^2*y - 
        2*w*x*y - x^2*y - 3*w*y^2 - x*y^2 + y^3 + 3*w^2*z - 2*w*x*z - x^2*z - 
        2*w*y*z + 10*x*y*z - y^2*z - 3*w*z^2 - x*z^2 - y*z^2 + z^3)*
       J4[v, x, y, z])/(x*PSI[w, x, y, z])
 
derivative[I5c3][0, 0, 0, 1, 0][v_, w_, x_, y_, z_] := 
    A[y]*B[v, w]*(-((-w^3 + 3*w^2*x - 3*w*x^2 + x^3 + 5*w^2*y - 6*w*x*y + 
          x^2*y - 7*w*y^2 - 5*x*y^2 + 3*y^3 + w^2*z + 2*w*x*z - 3*x^2*z - 
          2*w*y*z + 10*x*y*z + 9*y^2*z + w*z^2 + 3*x*z^2 - 11*y*z^2 - z^3)/
         (y*PSI[w, x, y, z])) + (2*(-w^2 + 2*w*x - x^2 - 2*w*y - 2*x*y + 
          3*y^2 + 2*w*z + 2*x*z - 2*y*z - z^2)*A[z])/(y*PSI[w, x, y, z])) + 
     A[x]*B[v, w]*(-((-w^3 + 5*w^2*x - 7*w*x^2 + 3*x^3 + 3*w^2*y - 6*w*x*y - 
          5*x^2*y - 3*w*y^2 + x*y^2 + y^3 + w^2*z - 2*w*x*z + 9*x^2*z + 
          2*w*y*z + 10*x*y*z - 3*y^2*z + w*z^2 - 11*x*z^2 + 3*y*z^2 - z^3)/
         (x*PSI[w, x, y, z])) + ((-w^3 + 3*w^2*x - 3*w*x^2 + x^3 + 3*w^2*y - 
          2*w*x*y - x^2*y - 3*w*y^2 - x*y^2 + y^3 + 3*w^2*z - 2*w*x*z - 
          x^2*z - 2*w*y*z + 10*x*y*z - y^2*z - 3*w*z^2 - x*z^2 - y*z^2 + z^3)*
         A[y])/(x*y*PSI[w, x, y, z]) + 
       (2*(-w^2 - 2*w*x + 3*x^2 + 2*w*y - 2*x*y - y^2 + 2*w*z - 2*x*z + 
          2*y*z - z^2)*A[z])/(x*PSI[w, x, y, z])) + 
     ((11*s - 43*v - 43*w + 24*x + 24*y + 24*z)*(w^2 - 2*w*x + x^2 - 2*w*y - 
        2*x*y + y^2 + 2*w*z + 2*x*z + 2*y*z - 3*z^2))/(12*PSI[w, x, y, z]) + 
     (5*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 + 2*w*z + 2*x*z + 2*y*z - 
        3*z^2)*A[v])/(2*PSI[w, x, y, z]) - 
     ((-w + x + y - z)*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 - 2*w*z + 
        6*x*z - 2*y*z + z^2)*A[x])/(x*PSI[w, x, y, z]) - 
     ((-w + x + y - z)*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 - 2*w*z - 
        2*x*z + 6*y*z + z^2)*A[y])/(y*PSI[w, x, y, z]) + 
     (4*(w + x - y - z)*(w - x + y - z)*A[z])/PSI[w, x, y, z] - 
     ((5*w - 8*x - 8*y - 8*z)*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 + 
        2*w*z + 2*x*z + 2*y*z - 3*z^2)*B[v, w])/(2*PSI[w, x, y, z]) + 
     (2*(w^2 + 2*w*x - 3*x^2 + 2*w*y + 6*x*y - 3*y^2 - 6*w*z - 2*x*z - 
        2*y*z + 5*z^2)*A[z]*B[v, w])/PSI[w, x, y, z] + 
     ((w^3 - 3*w^2*x + 3*w*x^2 - x^3 - 3*w^2*y + 2*w*x*y + x^2*y + 3*w*y^2 + 
        x*y^2 - y^3 - 3*w^2*z + 2*w*x*z + x^2*z + 2*w*y*z - 10*x*y*z + 
        y^2*z + 3*w*z^2 + x*z^2 + y*z^2 - z^3)*I412[x, y, v, z])/
      PSI[w, x, y, z] + (2*z*(w^2 + 2*w*x - 3*x^2 - 2*w*y + 2*x*y + y^2 - 
        2*w*z + 2*x*z - 2*y*z + z^2)*I412[x, z, v, y])/PSI[w, x, y, z] + 
     (2*z*(w^2 - 2*w*x + x^2 + 2*w*y + 2*x*y - 3*y^2 - 2*w*z - 2*x*z + 
        2*y*z + z^2)*I412[y, z, v, x])/PSI[w, x, y, z] + 
     (4*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 + 2*w*z + 2*x*z + 2*y*z - 
        3*z^2)*I5c[v, w, x, y, z])/PSI[w, x, y, z] - 
     ((w^3 + w^2*x - 5*w*x^2 + 3*x^3 - 3*w^2*y - 6*w*x*y - 7*x^2*y + 
        3*w*y^2 + 5*x*y^2 - y^3 - w^2*z + 14*w*x*z + 3*x^2*z - 2*w*y*z + 
        2*x*y*z + 3*y^2*z - w*z^2 - 7*x*z^2 - 3*y*z^2 + z^3)*
       I5c3[v, w, x, y, z])/PSI[w, x, y, z] - 
     ((w^3 - 3*w^2*x + 3*w*x^2 - x^3 + w^2*y - 6*w*x*y + 5*x^2*y - 5*w*y^2 - 
        7*x*y^2 + 3*y^3 - w^2*z - 2*w*x*z + 3*x^2*z + 14*w*y*z + 2*x*y*z + 
        3*y^2*z - w*z^2 - 3*x*z^2 - 7*y*z^2 + z^3)*I5c3[v, w, y, x, z])/
      PSI[w, x, y, z] - (8*(w - z)*z*(w - x - y + z)*I5c3[v, w, z, x, y])/
      PSI[w, x, y, z] + (2*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 + 2*w*z + 
        2*x*z + 2*y*z - 3*z^2)*J4[v, x, y, z])/PSI[w, x, y, z]
 
derivative[I5c3][0, 0, 0, 0, 1][v_, w_, x_, y_, z_] := 
    derivative[I5c3][0, 0, 0, 1, 0][v, w, x, z, y]
 
sdds[I5c][v_, w_, x_, y_, z_] := 
    ((s + v - w)*(s^2 - 12*s*v + 11*v^2 - 14*s*w - 27*w^2 + 26*s*x - 24*v*x + 
        24*w*x - 16*x^2 + 26*s*y - 24*v*y + 24*w*y - 16*y^2 + 26*s*z - 
        24*v*z + 24*w*z - 16*z^2))/(48*DELTA[s, v, w]) - 
     ((s - v)*(s + v - w)*A[v])/(8*DELTA[s, v, w]) + 
     ((s + v - w)*(w - 2*x - 2*y - 2*z)*A[w])/(4*DELTA[s, v, w]) - 
     ((s + v - w)*(3*s + 4*w - 3*x + 4*y + 4*z)*A[x])/(8*DELTA[s, v, w]) + 
     ((s + v - w)*A[v]*A[x])/(2*DELTA[s, v, w]) + ((s + v - w)*A[w]*A[x])/
      (2*DELTA[s, v, w]) - ((s + v - w)*(3*s + 4*w + 4*x - 3*y + 4*z)*A[y])/
      (8*DELTA[s, v, w]) + ((s + v - w)*A[v]*A[y])/(2*DELTA[s, v, w]) + 
     ((s + v - w)*A[w]*A[y])/(2*DELTA[s, v, w]) + ((s + v - w)*A[x]*A[y])/
      DELTA[s, v, w] - ((s + v - w)*(3*s + 4*w + 4*x + 4*y - 3*z)*A[z])/
      (8*DELTA[s, v, w]) + ((s + v - w)*A[v]*A[z])/(2*DELTA[s, v, w]) + 
     ((s + v - w)*A[w]*A[z])/(2*DELTA[s, v, w]) + ((s + v - w)*A[x]*A[z])/
      DELTA[s, v, w] + ((s + v - w)*A[y]*A[z])/DELTA[s, v, w] + 
     (w*(-s - v + w)*F[w, x, y, z])/(2*DELTA[s, v, w]) - 
     ((s + v - w)*x*F[x, w, y, z])/(2*DELTA[s, v, w]) - 
     ((s + v - w)*y*F[y, w, x, z])/(2*DELTA[s, v, w]) - 
     ((s + v - w)*z*F[z, w, x, y])/(2*DELTA[s, v, w]) - 
     (v*(-s + v - w)*I41[v, x, y, z])/DELTA[s, v, w] - 
     ((s + v - w)*x*I41[x, v, y, z])/DELTA[s, v, w] - 
     ((s + v - w)*y*I41[y, v, x, z])/DELTA[s, v, w] - 
     ((s + v - w)*z*I41[z, v, x, y])/DELTA[s, v, w] + 
     (v*(s + v - w)*x*I412[v, x, y, z])/DELTA[s, v, w] + 
     (v*(s + v - w)*y*I412[v, y, x, z])/DELTA[s, v, w] + 
     (v*(s + v - w)*z*I412[v, z, x, y])/DELTA[s, v, w] + 
     ((s + v - w)*x*y*I412[x, y, v, z])/DELTA[s, v, w] + 
     ((s + v - w)*x*z*I412[x, z, v, y])/DELTA[s, v, w] + 
     ((s + v - w)*y*z*I412[y, z, v, x])/DELTA[s, v, w] + 
     ((s*v - v^2 + s*w + 2*v*w - w^2)*I5c[v, w, x, y, z])/DELTA[s, v, w] - 
     ((s + v - w)*(s - v - x - y - z)*J4[v, x, y, z])/(2*DELTA[s, v, w])
 
sdds[I5c3][v_, w_, x_, y_, z_] := ((s + v - w)*(s - 8*x))/
      (12*DELTA[s, v, w]) + ((s + v - w)*(s - 4*v + 3*x - 4*y - 4*z)*A[x])/
      (4*x*DELTA[s, v, w]) + ((s + v - w)*A[v]*A[x])/(x*DELTA[s, v, w]) + 
     ((s + v - w)*A[x]*A[y])/(x*DELTA[s, v, w]) + ((s + v - w)*A[x]*A[z])/
      (x*DELTA[s, v, w]) - ((s + v - w)*F[x, w, y, z])/DELTA[s, v, w] - 
     (2*(s + v - w)*I41[x, v, y, z])/DELTA[s, v, w] + 
     (v*(3*s + v - w)*I412[v, x, y, z])/DELTA[s, v, w] + 
     ((s + v - w)*y*I412[x, y, v, z])/DELTA[s, v, w] + 
     ((s + v - w)*z*I412[x, z, v, y])/DELTA[s, v, w] + 
     ((s*v - v^2 + s*w + 2*v*w - w^2)*I5c3[v, w, x, y, z])/DELTA[s, v, w] + 
     ((s + v - w)*J4[v, x, y, z])/DELTA[s, v, w]
 
Q2ddQ2[I5c][v_, w_, x_, y_, z_] := (-2*s + 9*v + 9*w - 8*x - 8*y - 8*z)/8 - 
     A[v]/2 + A[x] + A[y] + A[z] + ((w - 2*x - 2*y - 2*z)*B[v, w])/2 + 
     A[x]*B[v, w] + A[y]*B[v, w] + A[z]*B[v, w]
 
Q2ddQ2[I5c3][v_, w_, x_, y_, z_] := A[x]/x + (A[x]*B[v, w])/x


==> anc/derivativesbold <==
(*
  This file contains the explicit results for the derivatives of the
  3-loop un-renormalized self-energy master integral functions with topologies
  I4, I5a, I5b, and I5c, as described in the paper
  "Evaluation of three-loop self-energy master integrals with
  four and five propagators", by Stephen P. Martin.
  It also contains the derivatives of the 1-loop, 2-loop and 3-loop 
  descendants of those integrals, with topologies shown in Figure 2.1.

  This file can be read into Mathematica.

  The un-renormalized master integrals in d = 4 - 2 eps dimensions are 
  denoted by boldfaced letters in the above paper, and doubled letters in 
  this file. Here, II4[w, x, y, z], II5a[v, w, x, y, z], II5b[v, w, x, y, z], 
  and II5c[v, w, x, y, z] are defined by eqs. (2.10), (2.11), (2.12) 
  and (2.13) respectively, where v, w, x, y, z are squared mass arguments. 
  Each of these functions also depends on the external momentum invariant 
  s = -p^2, which is not included explicitly in the list of arguments.

  In this file, the remaining master integrals are obtained as derivatives of
  these functions with respect to squared masses:

    II41[w, x, y, z] = II4[w', x, y, z]
    II412[w, x, y, z] = II4[w', x', y, z]
    JJ4[w, x, y, z] = w II4[w'', x, y, z] + eps II4[w', x, y, z]
  
  and

    II5a1[v, w, x, y, z] = II5a[v', w, x, y, z]
    II5a2[v, w, x, y, z] = II5a[v, w', x, y, z]

  and

    II5b1[v, w, x, y, z] = II5b[v', w, x, y, z]
    II5b2[v, w, x, y, z] = II5b[v, w', x, y, z]

  and

    II5c3[v, w, x, y, z] = II5c[v, w, x', y, z]

  where a prime denotes a derivative with respect to that argument. Also, 
  AA[x] and BB[x, y] are the 1-loop integrals defined by eqs. (2.2) and
  (2.3) respectively, and II[x, y, z] and SS[x, y, z] and TT[x, y, z] are the 
  2-loop integrals defined by eqs. (2.4)-(2.6), and FF[w, x, y, z] and
  GG[v, w, x, y, z] are the 3-loop vacuum integrals defined by eqs. (2.8)
  and (2.9).

  Below, the notations
    derivative[XXX][1, 0, 0, 0, 0][v_, w_, x_, y_, z]
    derivative[XXX][0, 1, 0, 0, 0][v_, w_, x_, y_, z]
    derivative[XXX][0, 0, 1, 0, 0][v_, w_, x_, y_, z]
    derivative[XXX][0, 0, 0, 1, 0][v_, w_, x_, y_, z]
    derivative[XXX][0, 0, 0, 0, 1][v_, w_, x_, y_, z]
  mean the derivatives of XXX[v, w, x, y, z] with respect to v, w, x, y, z,
  respectively, where XXX = II5a, II5a1, II5a2, II5b, II5b1, II5b2, II5c, and 
  II5c3.

  A similar notation holds for the 4-propagator integrals XXX = JJ4, II41, 
  II412, and for the descendant and 0-momentum integrals XXX = AA, BB, SS, 
  TT, II, FF, GG mentioned above, in the obvious way.

  The notation

    sdds[XXX][v_, w_, x_, y_, z_]

  means s d/ds of XXX[v, w, x, y, z].

  The homogeneous polynomial functions DELTA (degree 2) and PSI (degree 4)
  and OMEGA (degree 8) are defined in eqs. (2.52)-(2.56) of the above paper.

  The notations used in this file, and in the corresponding paper above,
  are consistent with those used in the following papers:

  "Evaluation of two loop selfenergy basis integrals using differential
   equations", hep-ph/0307101

  "TSIL: A Program for the calculation of two-loop self-energy integrals",
   hep-ph/0501132

  "Evaluation of the general 3-loop vacuum Feynman integral" 1610.07720

  "Renormalized $\epsilon$-finite master integrals and their virtues:
   The three-loop self-energy case" 2112.07694

  There is one exception; in the last paper and its ancillary file, doubled
  propagators were used instead of derivatives with respect to the squared
  mass, leading to some extra minus signs. In particular:

    II41[w,x,y,z] (here) = -II41[w,x,y,z] (in 2112.07694)
    II5a1[v,w,x,y,z] (here) = -II5a1[v,w,x,y,z] (in 2112.07694)
    II5a2[v,w,x,y,z] (here) = -II5a2[v,w,x,y,z] (in 2112.07694)
    II5b1[v,w,x,y,z] (here) = -II5b1[v,w,x,y,z] (in 2112.07694)
    II5b2[v,w,x,y,z] (here) = -II5b2[v,w,x,y,z] (in 2112.07694)
    II5c3[v,w,x,y,z] (here) = -II5c3[v,w,x,y,z] (in 2112.07694)

*)

(* ------- Symmetry properties of functions in Mathematica language ------ *)

Attributes[BB] = {Orderless};

Attributes[II] = {Orderless};

Attributes[SS] = {Orderless};
TT[x_,y_,z_] /; Not[OrderedQ[{y,z}]] := TT[x,z,y];

FF[w_,x_,y_,z_] /; Not[OrderedQ[{x,y}]] := FF[w,y,x,z];
FF[w_,x_,y_,z_] /; Not[OrderedQ[{y,z}]] := FF[w,x,z,y];

GG[v_, w_, x_, y_, z_] /; Not[OrderedQ[{w,x}]] := GG[v, x, w, y, z];
GG[v_, w_, x_, y_, z_] /; Not[OrderedQ[{y,z}]] := GG[v, w, x, z, y];
GG[v_, w_, x_, y_, z_] /; Not[OrderedQ[{{w,x},{y,z}}]] := GG[v, y, z, w, x];

Attributes[JJ4] = {Orderless};
II41[w_,x_,y_,z_] /; Not[OrderedQ[{x,y}]] := II41[w,y,x,z];
II41[w_,x_,y_,z_] /; Not[OrderedQ[{y,z}]] := II41[w,x,z,y];
II412[w_,x_,y_,z_] /; Not[OrderedQ[{w,x}]] := II412[x,w,y,z];
II412[w_,x_,y_,z_] /; Not[OrderedQ[{y,z}]] := II412[w,x,z,y];

II5a[v_,w_,x_,y_,z_] /; Not[OrderedQ[{w,x}]] := II5a[v,x,w,y,z];
II5a[v_,w_,x_,y_,z_] /; Not[OrderedQ[{y,z}]] := II5a[v,w,x,z,y];
II5a[v_,w_,x_,y_,z_] /; Not[OrderedQ[{{w,x},{y,z}}]] := II5a[v,y,z,w,x];
II5a1[v_,w_,x_,y_,z_] /; Not[OrderedQ[{w,x}]] := II5a1[v,x,w,y,z];
II5a1[v_,w_,x_,y_,z_] /; Not[OrderedQ[{y,z}]] := II5a1[v,w,x,z,y];
II5a1[v_,w_,x_,y_,z_] /; Not[OrderedQ[{{w,x},{y,z}}]] := II5a1[v,y,z,w,x];
II5a2[v_,w_,x_,y_,z_] /; Not[OrderedQ[{y,z}]] := II5a2[v,w,x,z,y];

II5b[v_,w_,x_,y_,z_] /; Not[OrderedQ[{w,x}]] := II5b[v,x,w,y,z];
II5b[v_,w_,x_,y_,z_] /; Not[OrderedQ[{y,z}]] := II5b[v,w,x,z,y];
II5b1[v_,w_,x_,y_,z_] /; Not[OrderedQ[{w,x}]] := II5b1[v,x,w,y,z];
II5b1[v_,w_,x_,y_,z_] /; Not[OrderedQ[{y,z}]] := II5b1[v,w,x,z,y];
II5b2[v_,w_,x_,y_,z_] /; Not[OrderedQ[{y,z}]] := II5b2[v,w,x,z,y];

II5c[v_,w_,x_,y_,z_] /; Not[OrderedQ[{x,y}]] := II5c[v,w,y,x,z];
II5c[v_,w_,x_,y_,z_] /; Not[OrderedQ[{y,z}]] := II5c[v,w,x,z,y];
II5c3[v_,w_,x_,y_,z_] /; Not[OrderedQ[{y,z}]] := II5c3[v,w,x,z,y];

Attributes[DELTA] = {Orderless};
Attributes[PSI] = {Orderless};
Attributes[OMEGA] = {Orderless};

(* -------------------- Start of A topology results. --------------------- *)

derivative[AA][1][x_] := (1 - eps)*A[x]/x

sdds[AA][x_] := 0

(* -------------------- Start of B topology results. --------------------- *)

derivative[BB][1, 0][x_, y_] :=
     (1 - eps)*(-s + x + y)*AA[x]/(x*DELTA[s, x, y]) +
     2*(-1 + eps)*AA[y]/DELTA[s, x, y] +
     (-1 + 2*eps)*(s - x + y)*BB[x, y]/DELTA[s, x, y]

derivative[BB][0, 1][x_, y_] := derivative[BB][1, 0][y, x]

sdds[BB][x_, y_] := (1 - eps)*(s - x + y)*AA[x]/DELTA[s, x, y] +
  (1 - eps)*(s + x - y)*AA[y]/DELTA[s, x, y] +
  ((1 - 2*eps)*(s*x - x^2 + s*y + 2*x*y - y^2)/DELTA[s, x, y] - eps)*BB[x, y]

(* --------------- Start of I 2-loop topology results. ------------------- *)

derivative[II][1, 0, 0][x_, y_, z_] := 
    (1 - eps)*(x - y + z)*AA[x]*AA[y]/(x*DELTA[x, y, z]) + 
    (1 - eps)*(x + y - z)*AA[x]*AA[z]/(x*DELTA[x, y, z]) + 
    2*(-1 + eps)*AA[y]*AA[z]/DELTA[x, y, z] + 
    (1 - 2*eps)*(x - y - z)*II[x, y, z]/DELTA[x, y, z]

derivative[II][0, 1, 0][x_, y_, z_] := 
    derivative[II][1, 0, 0][y, x, z]

derivative[II][0, 0, 1][x_, y_, z_] := 
    derivative[II][1, 0, 0][z, x, y]

sdds[II][x_, y_, z_] := 0

(* --------------- Start of F 3-loop topology results. ------------------- *)

derivative[FF][1, 0, 0, 0][w_, x_, y_, z_] := 
   (2*(-1 + eps)^2*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 + 2*w*z + 2*x*z + 
       2*y*z - 3*z^2)*AA[w]*AA[x]*AA[y])/(w*PSI[w, x, y, z]) + 
    (2*(-1 + eps)^2*(w^2 - 2*w*x + x^2 + 2*w*y + 2*x*y - 3*y^2 - 2*w*z - 
       2*x*z + 2*y*z + z^2)*AA[w]*AA[x]*AA[z])/(w*PSI[w, x, y, z]) + 
    (2*(-1 + eps)^2*(w^2 + 2*w*x - 3*x^2 - 2*w*y + 2*x*y + y^2 - 2*w*z + 
       2*x*z - 2*y*z + z^2)*AA[w]*AA[y]*AA[z])/(w*PSI[w, x, y, z]) - 
    (2*(-1 + eps)^2*(3*w^2 - 2*w*x - x^2 - 2*w*y + 2*x*y - y^2 - 2*w*z + 
       2*x*z + 2*y*z - z^2)*AA[x]*AA[y]*AA[z])/(w*PSI[w, x, y, z]) - 
    ((-w^4 + 3*eps*w^4 + 3*w^3*x - 10*eps*w^3*x - 3*w^2*x^2 + 
       12*eps*w^2*x^2 + w*x^3 - 6*eps*w*x^3 + eps*x^4 + 3*w^3*y - 
       10*eps*w^3*y - 2*w^2*x*y + 8*eps*w^2*x*y - w*x^2*y + 6*eps*w*x^2*y - 
       4*eps*x^3*y - 3*w^2*y^2 + 12*eps*w^2*y^2 - w*x*y^2 + 6*eps*w*x*y^2 + 
       6*eps*x^2*y^2 + w*y^3 - 6*eps*w*y^3 - 4*eps*x*y^3 + eps*y^4 + 
       3*w^3*z - 10*eps*w^3*z - 2*w^2*x*z + 8*eps*w^2*x*z - w*x^2*z + 
       6*eps*w*x^2*z - 4*eps*x^3*z - 2*w^2*y*z + 8*eps*w^2*y*z + 10*w*x*y*z - 
       60*eps*w*x*y*z + 4*eps*x^2*y*z - w*y^2*z + 6*eps*w*y^2*z + 
       4*eps*x*y^2*z - 4*eps*y^3*z - 3*w^2*z^2 + 12*eps*w^2*z^2 - w*x*z^2 + 
       6*eps*w*x*z^2 + 6*eps*x^2*z^2 - w*y*z^2 + 6*eps*w*y*z^2 + 
       4*eps*x*y*z^2 + 6*eps*y^2*z^2 + w*z^3 - 6*eps*w*z^3 - 4*eps*x*z^3 - 
       4*eps*y*z^3 + eps*z^4)*FF[w, x, y, z])/(w*PSI[w, x, y, z]) + 
    ((-1 + 2*eps)*x*(w^3 - 3*w^2*x + 3*w*x^2 - x^3 - w^2*y - 2*w*x*y + 
       3*x^2*y - w*y^2 - 3*x*y^2 + y^3 - w^2*z - 2*w*x*z + 3*x^2*z + 
       10*w*y*z - 2*x*y*z - y^2*z - w*z^2 - 3*x*z^2 - y*z^2 + z^3)*
      FF[x, w, y, z])/(w*PSI[w, x, y, z]) + 
    ((-1 + 2*eps)*y*(w^3 - w^2*x - w*x^2 + x^3 - 3*w^2*y - 2*w*x*y - 
       3*x^2*y + 3*w*y^2 + 3*x*y^2 - y^3 - w^2*z + 10*w*x*z - x^2*z - 
       2*w*y*z - 2*x*y*z + 3*y^2*z - w*z^2 - x*z^2 - 3*y*z^2 + z^3)*
      FF[y, w, x, z])/(w*PSI[w, x, y, z]) + 
    ((-1 + 2*eps)*z*(w^3 - w^2*x - w*x^2 + x^3 - w^2*y + 10*w*x*y - x^2*y - 
       w*y^2 - x*y^2 + y^3 - 3*w^2*z - 2*w*x*z - 3*x^2*z - 2*w*y*z - 
       2*x*y*z - 3*y^2*z + 3*w*z^2 + 3*x*z^2 + 3*y*z^2 - z^3)*FF[z, w, x, y])/
     (w*PSI[w, x, y, z])
 
derivative[FF][0, 1, 0, 0][w_, x_, y_, z_] := 
   -(((-1 + eps)^2*(w^3 - w^2*x - w*x^2 + x^3 - 3*w^2*y - 2*w*x*y - 3*x^2*y + 
        3*w*y^2 + 3*x*y^2 - y^3 - w^2*z + 10*w*x*z - x^2*z - 2*w*y*z - 
        2*x*y*z + 3*y^2*z - w*z^2 - x*z^2 - 3*y*z^2 + z^3)*AA[w]*AA[x]*AA[y])/
      (w*x*PSI[w, x, y, z])) - ((-1 + eps)^2*(w^3 - w^2*x - w*x^2 + x^3 - 
       w^2*y + 10*w*x*y - x^2*y - w*y^2 - x*y^2 + y^3 - 3*w^2*z - 2*w*x*z - 
       3*x^2*z - 2*w*y*z - 2*x*y*z - 3*y^2*z + 3*w*z^2 + 3*x*z^2 + 3*y*z^2 - 
       z^3)*AA[w]*AA[x]*AA[z])/(w*x*PSI[w, x, y, z]) - 
    (2*(-1 + eps)^2*(3*w^2 - 2*w*x - x^2 - 2*w*y + 2*x*y - y^2 - 2*w*z + 
       2*x*z + 2*y*z - z^2)*AA[w]*AA[y]*AA[z])/(w*PSI[w, x, y, z]) - 
    (2*(-1 + eps)^2*(-w^2 - 2*w*x + 3*x^2 + 2*w*y - 2*x*y - y^2 + 2*w*z - 
       2*x*z + 2*y*z - z^2)*AA[x]*AA[y]*AA[z])/(x*PSI[w, x, y, z]) + 
    ((-1 + 2*eps)*(w^3 - 3*w^2*x + 3*w*x^2 - x^3 - w^2*y - 2*w*x*y + 
       3*x^2*y - w*y^2 - 3*x*y^2 + y^3 - w^2*z - 2*w*x*z + 3*x^2*z + 
       10*w*y*z - 2*x*y*z - y^2*z - w*z^2 - 3*x*z^2 - y*z^2 + z^3)*
      FF[w, x, y, z])/PSI[w, x, y, z] - 
    ((-1 + 2*eps)*(w^3 - 3*w^2*x + 3*w*x^2 - x^3 - 3*w^2*y + 2*w*x*y + 
       x^2*y + 3*w*y^2 + x*y^2 - y^3 - 3*w^2*z + 2*w*x*z + x^2*z + 2*w*y*z - 
       10*x*y*z + y^2*z + 3*w*z^2 + x*z^2 + y*z^2 - z^3)*FF[x, w, y, z])/
     PSI[w, x, y, z] - (2*(-1 + 2*eps)*y*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + 
       y^2 + 2*w*z + 2*x*z + 2*y*z - 3*z^2)*FF[y, w, x, z])/PSI[w, x, y, z] - 
    (2*(-1 + 2*eps)*z*(w^2 - 2*w*x + x^2 + 2*w*y + 2*x*y - 3*y^2 - 2*w*z - 
       2*x*z + 2*y*z + z^2)*FF[z, w, x, y])/PSI[w, x, y, z]
 
derivative[FF][0, 0, 1, 0][w_, x_, y_, z_] := 
    derivative[FF][0, 1, 0, 0][w, y, x, z]

derivative[FF][0, 0, 0, 1][w_, x_, y_, z_] := 
    derivative[FF][0, 1, 0, 0][w, z, x, y]

sdds[FF][w_, x_, y_, z_] := 0

(* --------------- Start of G 3-loop topology results. ------------------- *)

derivative[GG][1, 0, 0, 0, 0][v_, w_, x_, y_, z_] := 
   (w*(v - w + x)*FF[w, x, y, z])/(v*DELTA[v, w, x]) + 
    ((v + w - x)*x*FF[x, w, y, z])/(v*DELTA[v, w, x]) + 
    (y*(v - y + z)*FF[y, w, x, z])/(v*DELTA[v, y, z]) + 
    ((v + y - z)*z*FF[z, w, x, y])/(v*DELTA[v, y, z]) - 
    ((-v^4 + 3*eps*v^4 + v^3*w - 4*eps*v^3*w + eps*v^2*w^2 + v^3*x - 
       4*eps*v^3*x - 2*eps*v^2*w*x + eps*v^2*x^2 + v^3*y - 4*eps*v^3*y + 
       4*eps*v^2*w*y - v*w^2*y + 4*eps*v^2*x*y + 2*v*w*x*y - v*x^2*y + 
       eps*v^2*y^2 - v*w*y^2 + w^2*y^2 - eps*w^2*y^2 - v*x*y^2 - 2*w*x*y^2 + 
       2*eps*w*x*y^2 + x^2*y^2 - eps*x^2*y^2 + v^3*z - 4*eps*v^3*z + 
       4*eps*v^2*w*z - v*w^2*z + 4*eps*v^2*x*z + 2*v*w*x*z - v*x^2*z - 
       2*eps*v^2*y*z + 2*v*w*y*z - 2*w^2*y*z + 2*eps*w^2*y*z + 2*v*x*y*z + 
       4*w*x*y*z - 4*eps*w*x*y*z - 2*x^2*y*z + 2*eps*x^2*y*z + eps*v^2*z^2 - 
       v*w*z^2 + w^2*z^2 - eps*w^2*z^2 - v*x*z^2 - 2*w*x*z^2 + 
       2*eps*w*x*z^2 + x^2*z^2 - eps*x^2*z^2)*GG[v, w, x, y, z])/
     (v*DELTA[v, w, x]*DELTA[v, y, z]) - 
    ((-1 + eps)*(v - y + z)*AA[y]*II[w, v, x])/(v*DELTA[v, y, z]) - 
    ((-1 + eps)*(v + y - z)*AA[z]*II[w, v, x])/(v*DELTA[v, y, z]) - 
    ((-1 + eps)*(v - w + x)*AA[w]*II[y, v, z])/(v*DELTA[v, w, x]) - 
    ((-1 + eps)*(v + w - x)*AA[x]*II[y, v, z])/(v*DELTA[v, w, x])

derivative[GG][0, 1, 0, 0, 0][v_, w_, x_, y_, z_] := 
   -(((v - w - x)*FF[w, x, y, z])/DELTA[v, w, x]) - 
    (2*x*FF[x, w, y, z])/DELTA[v, w, x] + 
    ((-1 + 2*eps)*(v - w + x)*GG[v, w, x, y, z])/DELTA[v, w, x] - 
    ((-1 + eps)*(-v + w + x)*AA[w]*II[y, v, z])/(w*DELTA[v, w, x]) + 
    (2*(-1 + eps)*AA[x]*II[y, v, z])/DELTA[v, w, x]

derivative[GG][0, 0, 1, 0, 0][v_, w_, x_, y_, z_] :=
   derivative[GG][0, 1, 0, 0, 0][v, x, w, y, z]

derivative[GG][0, 0, 0, 1, 0][v_, w_, x_, y_, z_] :=
   derivative[GG][0, 1, 0, 0, 0][v, y, z, w, x]

derivative[GG][0, 0, 0, 0, 1][v_, w_, x_, y_, z_] :=
   derivative[GG][0, 1, 0, 0, 0][v, z, y, w, x]
 
sdds[GG][v_, w_, x_, y_, z_] := 0

(* ------------------ Start of S,T topology results. --------------------- *)

derivative[SS][1, 0, 0][x_, y_, z_] := -TT[x, y, z]
 
derivative[SS][0, 1, 0][x_, y_, z_] := -TT[y, x, z]
 
derivative[SS][0, 0, 1][x_, y_, z_] := -TT[z, x, y]
 
derivative[TT][1, 0, 0][x_, y_, z_] := 
    (2*(-1 + eps)^2*(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2 + 2*s*z + 
        2*x*z + 2*y*z - 3*z^2)*AA[x]*AA[y])/(x*PSI[s, x, y, z]) + 
     (2*(-1 + eps)^2*(s^2 - 2*s*x + x^2 + 2*s*y + 2*x*y - 3*y^2 - 2*s*z - 
        2*x*z + 2*y*z + z^2)*AA[x]*AA[z])/(x*PSI[s, x, y, z]) - 
     (2*(-1 + eps)^2*(-s^2 - 2*s*x + 3*x^2 + 2*s*y - 2*x*y - y^2 + 2*s*z - 
        2*x*z + 2*y*z - z^2)*AA[y]*AA[z])/(x*PSI[s, x, y, z]) + 
     ((-1 + 2*eps)*(-2 + 3*eps)*(-s^3 + 3*s^2*x - 3*s*x^2 + x^3 + 3*s^2*y - 
        2*s*x*y - x^2*y - 3*s*y^2 - x*y^2 + y^3 + 3*s^2*z - 2*s*x*z - x^2*z - 
        2*s*y*z + 10*x*y*z - y^2*z - 3*s*z^2 - x*z^2 - y*z^2 + z^3)*
       SS[x, y, z])/(x*PSI[s, x, y, z]) + 
     (-(eps/x) - (2*(-1 + 2*eps)*(-s + x)*(s^2 - 2*s*x + x^2 - 2*s*y - 
          2*x*y + y^2 - 2*s*z - 2*x*z + 6*y*z + z^2))/PSI[s, x, y, z])*
      TT[x, y, z] + (2*(-1 + 2*eps)*(s - y)*y*(s^2 - 2*s*x + x^2 - 2*s*y - 
        2*x*y + y^2 - 2*s*z + 6*x*z - 2*y*z + z^2)*TT[y, x, z])/
      (x*PSI[s, x, y, z]) + (2*(-1 + 2*eps)*(s - z)*z*
       (s^2 - 2*s*x + x^2 - 2*s*y + 6*x*y + y^2 - 2*s*z - 2*x*z - 2*y*z + 
        z^2)*TT[z, x, y])/(x*PSI[s, x, y, z])
 
derivative[TT][0, 1, 0][x_, y_, z_] := 
    -(((-1 + eps)^2*(-s^3 + 3*s^2*x - 3*s*x^2 + x^3 + 3*s^2*y - 2*s*x*y - 
         x^2*y - 3*s*y^2 - x*y^2 + y^3 + 3*s^2*z - 2*s*x*z - x^2*z - 
         2*s*y*z + 10*x*y*z - y^2*z - 3*s*z^2 - x*z^2 - y*z^2 + z^3)*AA[x]*
        AA[y])/(x*y*PSI[s, x, y, z])) - 
     (2*(-1 + eps)^2*(-s^2 - 2*s*x + 3*x^2 + 2*s*y - 2*x*y - y^2 + 2*s*z - 
        2*x*z + 2*y*z - z^2)*AA[x]*AA[z])/(x*PSI[s, x, y, z]) - 
     (2*(-1 + eps)^2*(-s^2 + 2*s*x - x^2 - 2*s*y - 2*x*y + 3*y^2 + 2*s*z + 
        2*x*z - 2*y*z - z^2)*AA[y]*AA[z])/(y*PSI[s, x, y, z]) - 
     (2*(-1 + 2*eps)*(-2 + 3*eps)*(s^2 - 2*s*x + x^2 - 2*s*y - 2*x*y + y^2 + 
        2*s*z + 2*x*z + 2*y*z - 3*z^2)*SS[x, y, z])/PSI[s, x, y, z] + 
     ((-1 + 2*eps)*(s^3 + s^2*x - 5*s*x^2 + 3*x^3 - 3*s^2*y - 6*s*x*y - 
        7*x^2*y + 3*s*y^2 + 5*x*y^2 - y^3 - s^2*z + 14*s*x*z + 3*x^2*z - 
        2*s*y*z + 2*x*y*z + 3*y^2*z - s*z^2 - 7*x*z^2 - 3*y*z^2 + z^3)*
       TT[x, y, z])/PSI[s, x, y, z] + 
     ((-1 + 2*eps)*(s^3 - 3*s^2*x + 3*s*x^2 - x^3 + s^2*y - 6*s*x*y + 
        5*x^2*y - 5*s*y^2 - 7*x*y^2 + 3*y^3 - s^2*z - 2*s*x*z + 3*x^2*z + 
        14*s*y*z + 2*x*y*z + 3*y^2*z - s*z^2 - 3*x*z^2 - 7*y*z^2 + z^3)*
       TT[y, x, z])/PSI[s, x, y, z] + (8*(-1 + 2*eps)*(s - z)*z*
       (s - x - y + z)*TT[z, x, y])/PSI[s, x, y, z]
 
derivative[TT][0, 0, 1][x_, y_, z_] := 
    derivative[TT][0, 1, 0][x, z, y];
 
sdds[SS][x_, y_, z_] := (1 - 2*eps)*SS[x, y, z] + x*TT[x, y, z] + 
     y*TT[y, x, z] + z*TT[z, x, y]
 
sdds[TT][x_, y_, z_] := 
    -(((-1 + eps)^2*(s^3 - s^2*x - s*x^2 + x^3 - 3*s^2*y - 2*s*x*y - 
         3*x^2*y + 3*s*y^2 + 3*x*y^2 - y^3 - s^2*z + 10*s*x*z - x^2*z - 
         2*s*y*z - 2*x*y*z + 3*y^2*z - s*z^2 - x*z^2 - 3*y*z^2 + z^3)*AA[x]*
        AA[y])/(x*PSI[s, x, y, z])) - 
     ((-1 + eps)^2*(s^3 - s^2*x - s*x^2 + x^3 - s^2*y + 10*s*x*y - x^2*y - 
        s*y^2 - x*y^2 + y^3 - 3*s^2*z - 2*s*x*z - 3*x^2*z - 2*s*y*z - 
        2*x*y*z - 3*y^2*z + 3*s*z^2 + 3*x*z^2 + 3*y*z^2 - z^3)*AA[x]*AA[z])/
      (x*PSI[s, x, y, z]) - (2*(-1 + eps)^2*(3*s^2 - 2*s*x - x^2 - 2*s*y + 
        2*x*y - y^2 - 2*s*z + 2*x*z + 2*y*z - z^2)*AA[y]*AA[z])/
      PSI[s, x, y, z] + ((-1 + 2*eps)*(-2 + 3*eps)*(s^3 - 3*s^2*x + 3*s*x^2 - 
        x^3 - s^2*y - 2*s*x*y + 3*x^2*y - s*y^2 - 3*x*y^2 + y^3 - s^2*z - 
        2*s*x*z + 3*x^2*z + 10*s*y*z - 2*x*y*z - y^2*z - s*z^2 - 3*x*z^2 - 
        y*z^2 + z^3)*SS[x, y, z])/PSI[s, x, y, z] + 
     (-1 + eps - ((-1 + 2*eps)*(s - x)*(s + x - y - z)*(s^2 - 2*s*x + x^2 - 
          2*s*y - 2*x*y + y^2 - 2*s*z - 2*x*z - 2*y*z + z^2))/
        PSI[s, x, y, z])*TT[x, y, z] - 
     ((-1 + 2*eps)*y*(3*s^3 - 7*s^2*x + 5*s*x^2 - x^3 - 5*s^2*y - 6*s*x*y + 
        3*x^2*y + s*y^2 - 3*x*y^2 + y^3 + 3*s^2*z + 2*s*x*z + 3*x^2*z + 
        14*s*y*z - 2*x*y*z - y^2*z - 7*s*z^2 - 3*x*z^2 - y*z^2 + z^3)*
       TT[y, x, z])/PSI[s, x, y, z] - 
     ((-1 + 2*eps)*z*(3*s^3 - 7*s^2*x + 5*s*x^2 - x^3 + 3*s^2*y + 2*s*x*y + 
        3*x^2*y - 7*s*y^2 - 3*x*y^2 + y^3 - 5*s^2*z - 6*s*x*z + 3*x^2*z + 
        14*s*y*z - 2*x*y*z - y^2*z + s*z^2 - 3*x*z^2 - y*z^2 + z^3)*
       TT[z, x, y])/PSI[s, x, y, z]
 
(* ------------------- Start of I4 topology results. --------------------- *)

derivative[II4][1, 0, 0, 0][w_, x_, y_, z_] := II41[w, x, y, z]
 
derivative[II4][0, 1, 0, 0][w_, x_, y_, z_] := II41[x, w, y, z]
 
derivative[II4][0, 0, 1, 0][w_, x_, y_, z_] := II41[y, w, x, z]
 
derivative[II4][0, 0, 0, 1][w_, x_, y_, z_] := II41[z, w, x, y]
 
derivative[II41][1, 0, 0, 0][w_, x_, y_, z_] := JJ4[w, x, y, z]/w -
  eps*II41[w, x, y, z]/w 
 
derivative[II41][0, 1, 0, 0][w_, x_, y_, z_] := II412[w, x, y, z]
 
derivative[II41][0, 0, 1, 0][w_, x_, y_, z_] := II412[w, y, x, z]
 
derivative[II41][0, 0, 0, 1][w_, x_, y_, z_] := II412[w, z, x, y]
 
derivative[II412][1, 0, 0, 0][w_, x_, y_, z_] := 
    II412[w, x, y, z]*(-(eps/w) + (2*(-1 + 2*eps)*(s^7 - 7*s^6*w + 
          21*s^5*w^2 - 35*s^4*w^3 + 35*s^3*w^4 - 21*s^2*w^5 + 7*s*w^6 - w^7 - 
          5*s^6*x + 18*s^5*w*x - 15*s^4*w^2*x - 20*s^3*w^3*x + 45*s^2*w^4*x - 
          30*s*w^5*x + 7*w^6*x + 9*s^5*x^2 - 9*s^4*w*x^2 - 6*s^3*w^2*x^2 - 
          18*s^2*w^3*x^2 + 45*s*w^4*x^2 - 21*w^5*x^2 - 5*s^4*x^3 - 
          4*s^3*w*x^3 - 6*s^2*w^2*x^3 - 20*s*w^3*x^3 + 35*w^4*x^3 - 
          5*s^3*x^4 - 9*s^2*w*x^4 - 15*s*w^2*x^4 - 35*w^3*x^4 + 9*s^2*x^5 + 
          18*s*w*x^5 + 21*w^2*x^5 - 5*s*x^6 - 7*w*x^6 + x^7 - 6*s^6*y + 
          24*s^5*w*y - 30*s^4*w^2*y + 30*s^2*w^4*y - 24*s*w^5*y + 6*w^6*y + 
          24*s^5*x*y - 92*s^4*w*x*y + 160*s^3*w^2*x*y - 168*s^2*w^3*x*y + 
          104*s*w^4*x*y - 28*w^5*x*y - 38*s^4*x^2*y + 64*s^3*w*x^2*y + 
          100*s^2*w^2*x^2*y - 176*s*w^3*x^2*y + 50*w^4*x^2*y + 32*s^3*x^3*y + 
          56*s^2*w*x^3*y + 144*s*w^2*x^3*y - 40*w^3*x^3*y - 18*s^2*x^4*y - 
          56*s*w*x^4*y + 10*w^2*x^4*y + 8*s*x^5*y + 4*w*x^5*y - 2*x^6*y + 
          15*s^5*y^2 - 27*s^4*w*y^2 + 6*s^3*w^2*y^2 - 6*s^2*w^3*y^2 + 
          27*s*w^4*y^2 - 15*w^5*y^2 - 49*s^4*x*y^2 + 124*s^3*w*x*y^2 + 
          2*s^2*w^2*x*y^2 - 116*s*w^3*x*y^2 + 39*w^4*x*y^2 + 30*s^3*x^2*y^2 - 
          402*s^2*w*x^2*y^2 + 202*s*w^2*x^2*y^2 - 22*w^3*x^2*y^2 + 
          22*s^2*x^3*y^2 - 100*s*w*x^3*y^2 - 18*w^2*x^3*y^2 - 13*s*x^4*y^2 + 
          21*w*x^4*y^2 - 5*x^5*y^2 - 20*s^4*y^3 + 8*s^3*w*y^3 - 8*s*w^3*y^3 + 
          20*w^4*y^3 + 56*s^3*x*y^3 - 32*s^2*w*x*y^3 + 56*s*w^2*x*y^3 - 
          16*w^3*x*y^3 + 32*s^2*x^2*y^3 + 168*s*w*x^2*y^3 - 8*w^2*x^2*y^3 + 
          40*s*x^3*y^3 - 16*w*x^3*y^3 + 20*x^4*y^3 + 15*s^3*y^4 + 
          3*s^2*w*y^4 - 3*s*w^2*y^4 - 15*w^3*y^4 - 39*s^2*x*y^4 - 
          30*s*w*x*y^4 - 11*w^2*x*y^4 - 47*s*x^2*y^4 - 13*w*x^2*y^4 - 
          25*x^3*y^4 - 6*s^2*y^5 + 6*w^2*y^5 + 16*s*x*y^5 + 12*w*x*y^5 + 
          14*x^2*y^5 + s*y^6 - w*y^6 - 3*x*y^6 - 6*s^6*z + 24*s^5*w*z - 
          30*s^4*w^2*z + 30*s^2*w^4*z - 24*s*w^5*z + 6*w^6*z + 24*s^5*x*z - 
          92*s^4*w*x*z + 160*s^3*w^2*x*z - 168*s^2*w^3*x*z + 104*s*w^4*x*z - 
          28*w^5*x*z - 38*s^4*x^2*z + 64*s^3*w*x^2*z + 100*s^2*w^2*x^2*z - 
          176*s*w^3*x^2*z + 50*w^4*x^2*z + 32*s^3*x^3*z + 56*s^2*w*x^3*z + 
          144*s*w^2*x^3*z - 40*w^3*x^3*z - 18*s^2*x^4*z - 56*s*w*x^4*z + 
          10*w^2*x^4*z + 8*s*x^5*z + 4*w*x^5*z - 2*x^6*z + 26*s^5*y*z - 
          98*s^4*w*y*z + 164*s^3*w^2*y*z - 164*s^2*w^3*y*z + 98*s*w^4*y*z - 
          26*w^5*y*z + 26*s^4*x*y*z - 280*s^3*w*x*y*z - 116*s^2*w^2*x*y*z + 
          328*s*w^3*x*y*z + 42*w^4*x*y*z + 52*s^3*x^2*y*z + 
          276*s^2*w*x^2*y*z - 452*s*w^2*x^2*y*z - 4*w^3*x^2*y*z - 
          252*s^2*x^3*y*z - 88*s*w*x^3*y*z + 20*w^2*x^3*y*z + 114*s*x^4*y*z - 
          66*w*x^4*y*z + 34*x^5*y*z - 44*s^4*y^2*z + 120*s^3*w*y^2*z - 
          120*s*w^3*y^2*z + 44*w^4*y^2*z - 56*s^3*x*y^2*z + 
          416*s^2*w*x*y^2*z - 312*s*w^2*x*y^2*z - 112*w^3*x*y^2*z + 
          96*s^2*x^2*y^2*z + 216*s*w*x^2*y^2*z + 8*w^2*x^2*y^2*z - 
          40*s*x^3*y^2*z + 144*w*x^3*y^2*z - 84*x^4*y^2*z + 36*s^3*y^3*z - 
          44*s^2*w*y^3*z + 44*s*w^2*y^3*z - 36*w^3*y^3*z - 68*s^2*x*y^3*z - 
          72*s*w*x*y^3*z + 204*w^2*x*y^3*z - 164*s*x^2*y^3*z + 
          20*w*x^2*y^3*z + 68*x^3*y^3*z - 14*s^2*y^4*z + 14*w^2*y^4*z + 
          80*s*x*y^4*z - 100*w*x*y^4*z - 10*x^2*y^4*z + 2*s*y^5*z - 
          2*w*y^5*z - 6*x*y^5*z + 15*s^5*z^2 - 27*s^4*w*z^2 + 6*s^3*w^2*z^2 - 
          6*s^2*w^3*z^2 + 27*s*w^4*z^2 - 15*w^5*z^2 - 49*s^4*x*z^2 + 
          124*s^3*w*x*z^2 + 2*s^2*w^2*x*z^2 - 116*s*w^3*x*z^2 + 
          39*w^4*x*z^2 + 30*s^3*x^2*z^2 - 402*s^2*w*x^2*z^2 + 
          202*s*w^2*x^2*z^2 - 22*w^3*x^2*z^2 + 22*s^2*x^3*z^2 - 
          100*s*w*x^3*z^2 - 18*w^2*x^3*z^2 - 13*s*x^4*z^2 + 21*w*x^4*z^2 - 
          5*x^5*z^2 - 44*s^4*y*z^2 + 120*s^3*w*y*z^2 - 120*s*w^3*y*z^2 + 
          44*w^4*y*z^2 - 56*s^3*x*y*z^2 + 416*s^2*w*x*y*z^2 - 
          312*s*w^2*x*y*z^2 - 112*w^3*x*y*z^2 + 96*s^2*x^2*y*z^2 + 
          216*s*w*x^2*y*z^2 + 8*w^2*x^2*y*z^2 - 40*s*x^3*y*z^2 + 
          144*w*x^3*y*z^2 - 84*x^4*y*z^2 + 26*s^3*y^2*z^2 - 
          302*s^2*w*y^2*z^2 + 302*s*w^2*y^2*z^2 - 26*w^3*y^2*z^2 + 
          86*s^2*x*y^2*z^2 - 52*s*w*x*y^2*z^2 - 2*w^2*x*y^2*z^2 + 
          294*s*x^2*y^2*z^2 - 398*w*x^2*y^2*z^2 + 42*x^3*y^2*z^2 + 
          20*s^2*y^3*z^2 - 20*w^2*y^3*z^2 - 96*s*x*y^3*z^2 + 88*w*x*y^3*z^2 - 
          4*x^2*y^3*z^2 - 17*s*y^4*z^2 + 17*w*y^4*z^2 + 51*x*y^4*z^2 - 
          20*s^4*z^3 + 8*s^3*w*z^3 - 8*s*w^3*z^3 + 20*w^4*z^3 + 
          56*s^3*x*z^3 - 32*s^2*w*x*z^3 + 56*s*w^2*x*z^3 - 16*w^3*x*z^3 + 
          32*s^2*x^2*z^3 + 168*s*w*x^2*z^3 - 8*w^2*x^2*z^3 + 40*s*x^3*z^3 - 
          16*w*x^3*z^3 + 20*x^4*z^3 + 36*s^3*y*z^3 - 44*s^2*w*y*z^3 + 
          44*s*w^2*y*z^3 - 36*w^3*y*z^3 - 68*s^2*x*y*z^3 - 72*s*w*x*y*z^3 + 
          204*w^2*x*y*z^3 - 164*s*x^2*y*z^3 + 20*w*x^2*y*z^3 + 68*x^3*y*z^3 + 
          20*s^2*y^2*z^3 - 20*w^2*y^2*z^3 - 96*s*x*y^2*z^3 + 88*w*x*y^2*z^3 - 
          4*x^2*y^2*z^3 + 28*s*y^3*z^3 - 28*w*y^3*z^3 - 84*x*y^3*z^3 + 
          15*s^3*z^4 + 3*s^2*w*z^4 - 3*s*w^2*z^4 - 15*w^3*z^4 - 
          39*s^2*x*z^4 - 30*s*w*x*z^4 - 11*w^2*x*z^4 - 47*s*x^2*z^4 - 
          13*w*x^2*z^4 - 25*x^3*z^4 - 14*s^2*y*z^4 + 14*w^2*y*z^4 + 
          80*s*x*y*z^4 - 100*w*x*y*z^4 - 10*x^2*y*z^4 - 17*s*y^2*z^4 + 
          17*w*y^2*z^4 + 51*x*y^2*z^4 - 6*s^2*z^5 + 6*w^2*z^5 + 16*s*x*z^5 + 
          12*w*x*z^5 + 14*x^2*z^5 + 2*s*y*z^5 - 2*w*y*z^5 - 6*x*y*z^5 + 
          s*z^6 - w*z^6 - 3*x*z^6))/OMEGA[s, w, x, y, z]) + 
     (2*(-1 + eps)^3*(s^6 - 6*s^5*w + 15*s^4*w^2 - 20*s^3*w^3 + 15*s^2*w^4 - 
        6*s*w^5 + w^6 - 2*s^5*x + 6*s^4*w*x - 4*s^3*w^2*x - 4*s^2*w^3*x + 
        6*s*w^4*x - 2*w^5*x - 5*s^4*x^2 + 4*s^3*w*x^2 + 2*s^2*w^2*x^2 + 
        4*s*w^3*x^2 - 5*w^4*x^2 + 20*s^3*x^3 + 12*s^2*w*x^3 + 12*s*w^2*x^3 + 
        20*w^3*x^3 - 25*s^2*x^4 - 30*s*w*x^4 - 25*w^2*x^4 + 14*s*x^5 + 
        14*w*x^5 - 3*x^6 - 6*s^5*y + 18*s^4*w*y - 12*s^3*w^2*y - 
        12*s^2*w^3*y + 18*s*w^4*y - 6*w^5*y + 6*s^4*x*y - 56*s^3*w*x*y + 
        100*s^2*w^2*x*y - 56*s*w^3*x*y + 6*w^4*x*y + 4*s^3*x^2*y - 
        100*s^2*w*x^2*y - 100*s*w^2*x^2*y + 4*w^3*x^2*y + 12*s^2*x^3*y + 
        168*s*w*x^3*y + 12*w^2*x^3*y - 30*s*x^4*y - 30*w*x^4*y + 14*x^5*y + 
        15*s^4*y^2 - 12*s^3*w*y^2 - 6*s^2*w^2*y^2 - 12*s*w^3*y^2 + 
        15*w^4*y^2 - 4*s^3*x*y^2 + 100*s^2*w*x*y^2 + 100*s*w^2*x*y^2 - 
        4*w^3*x*y^2 + 2*s^2*x^2*y^2 - 100*s*w*x^2*y^2 + 2*w^2*x^2*y^2 + 
        12*s*x^3*y^2 + 12*w*x^3*y^2 - 25*x^4*y^2 - 20*s^3*y^3 - 
        12*s^2*w*y^3 - 12*s*w^2*y^3 - 20*w^3*y^3 - 4*s^2*x*y^3 - 
        56*s*w*x*y^3 - 4*w^2*x*y^3 + 4*s*x^2*y^3 + 4*w*x^2*y^3 + 20*x^3*y^3 + 
        15*s^2*y^4 + 18*s*w*y^4 + 15*w^2*y^4 + 6*s*x*y^4 + 6*w*x*y^4 - 
        5*x^2*y^4 - 6*s*y^5 - 6*w*y^5 - 2*x*y^5 + y^6 - 2*s^5*z + 6*s^4*w*z - 
        4*s^3*w^2*z - 4*s^2*w^3*z + 6*s*w^4*z - 2*w^5*z + 34*s^4*x*z + 
        24*s^3*w*x*z - 116*s^2*w^2*x*z + 24*s*w^3*x*z + 34*w^4*x*z - 
        84*s^3*x^2*z + 52*s^2*w*x^2*z + 52*s*w^2*x^2*z - 84*w^3*x^2*z + 
        68*s^2*x^3*z - 72*s*w*x^3*z + 68*w^2*x^3*z - 10*s*x^4*z - 
        10*w*x^4*z - 6*x^5*z + 6*s^4*y*z - 56*s^3*w*y*z + 100*s^2*w^2*y*z - 
        56*s*w^3*y*z + 6*w^4*y*z + 24*s^3*x*y*z - 88*s^2*w*x*y*z - 
        88*s*w^2*x*y*z + 24*w^3*x*y*z + 52*s^2*x^2*y*z + 216*s*w*x^2*y*z + 
        52*w^2*x^2*y*z - 72*s*x^3*y*z - 72*w*x^3*y*z - 10*x^4*y*z - 
        4*s^3*y^2*z + 100*s^2*w*y^2*z + 100*s*w^2*y^2*z - 4*w^3*y^2*z - 
        116*s^2*x*y^2*z - 88*s*w*x*y^2*z - 116*w^2*x*y^2*z + 52*s*x^2*y^2*z + 
        52*w*x^2*y^2*z + 68*x^3*y^2*z - 4*s^2*y^3*z - 56*s*w*y^3*z - 
        4*w^2*y^3*z + 24*s*x*y^3*z + 24*w*x*y^3*z - 84*x^2*y^3*z + 
        6*s*y^4*z + 6*w*y^4*z + 34*x*y^4*z - 2*y^5*z - 5*s^4*z^2 + 
        4*s^3*w*z^2 + 2*s^2*w^2*z^2 + 4*s*w^3*z^2 - 5*w^4*z^2 - 
        84*s^3*x*z^2 + 52*s^2*w*x*z^2 + 52*s*w^2*x*z^2 - 84*w^3*x*z^2 + 
        42*s^2*x^2*z^2 - 52*s*w*x^2*z^2 + 42*w^2*x^2*z^2 - 4*s*x^3*z^2 - 
        4*w*x^3*z^2 + 51*x^4*z^2 + 4*s^3*y*z^2 - 100*s^2*w*y*z^2 - 
        100*s*w^2*y*z^2 + 4*w^3*y*z^2 + 52*s^2*x*y*z^2 + 216*s*w*x*y*z^2 + 
        52*w^2*x*y*z^2 - 52*s*x^2*y*z^2 - 52*w*x^2*y*z^2 - 4*x^3*y*z^2 + 
        2*s^2*y^2*z^2 - 100*s*w*y^2*z^2 + 2*w^2*y^2*z^2 + 52*s*x*y^2*z^2 + 
        52*w*x*y^2*z^2 + 42*x^2*y^2*z^2 + 4*s*y^3*z^2 + 4*w*y^3*z^2 - 
        84*x*y^3*z^2 - 5*y^4*z^2 + 20*s^3*z^3 + 12*s^2*w*z^3 + 12*s*w^2*z^3 + 
        20*w^3*z^3 + 68*s^2*x*z^3 - 72*s*w*x*z^3 + 68*w^2*x*z^3 - 
        4*s*x^2*z^3 - 4*w*x^2*z^3 - 84*x^3*z^3 + 12*s^2*y*z^3 + 
        168*s*w*y*z^3 + 12*w^2*y*z^3 - 72*s*x*y*z^3 - 72*w*x*y*z^3 - 
        4*x^2*y*z^3 + 12*s*y^2*z^3 + 12*w*y^2*z^3 + 68*x*y^2*z^3 + 
        20*y^3*z^3 - 25*s^2*z^4 - 30*s*w*z^4 - 25*w^2*z^4 - 10*s*x*z^4 - 
        10*w*x*z^4 + 51*x^2*z^4 - 30*s*y*z^4 - 30*w*y*z^4 - 10*x*y*z^4 - 
        25*y^2*z^4 + 14*s*z^5 + 14*w*z^5 - 6*x*z^5 + 14*y*z^5 - 3*z^6)*AA[w]*
       AA[x]*AA[y])/(w*x*OMEGA[s, w, x, y, z]) + 
     (2*(-1 + eps)^3*(s^6 - 6*s^5*w + 15*s^4*w^2 - 20*s^3*w^3 + 15*s^2*w^4 - 
        6*s*w^5 + w^6 - 2*s^5*x + 6*s^4*w*x - 4*s^3*w^2*x - 4*s^2*w^3*x + 
        6*s*w^4*x - 2*w^5*x - 5*s^4*x^2 + 4*s^3*w*x^2 + 2*s^2*w^2*x^2 + 
        4*s*w^3*x^2 - 5*w^4*x^2 + 20*s^3*x^3 + 12*s^2*w*x^3 + 12*s*w^2*x^3 + 
        20*w^3*x^3 - 25*s^2*x^4 - 30*s*w*x^4 - 25*w^2*x^4 + 14*s*x^5 + 
        14*w*x^5 - 3*x^6 - 2*s^5*y + 6*s^4*w*y - 4*s^3*w^2*y - 4*s^2*w^3*y + 
        6*s*w^4*y - 2*w^5*y + 34*s^4*x*y + 24*s^3*w*x*y - 116*s^2*w^2*x*y + 
        24*s*w^3*x*y + 34*w^4*x*y - 84*s^3*x^2*y + 52*s^2*w*x^2*y + 
        52*s*w^2*x^2*y - 84*w^3*x^2*y + 68*s^2*x^3*y - 72*s*w*x^3*y + 
        68*w^2*x^3*y - 10*s*x^4*y - 10*w*x^4*y - 6*x^5*y - 5*s^4*y^2 + 
        4*s^3*w*y^2 + 2*s^2*w^2*y^2 + 4*s*w^3*y^2 - 5*w^4*y^2 - 
        84*s^3*x*y^2 + 52*s^2*w*x*y^2 + 52*s*w^2*x*y^2 - 84*w^3*x*y^2 + 
        42*s^2*x^2*y^2 - 52*s*w*x^2*y^2 + 42*w^2*x^2*y^2 - 4*s*x^3*y^2 - 
        4*w*x^3*y^2 + 51*x^4*y^2 + 20*s^3*y^3 + 12*s^2*w*y^3 + 12*s*w^2*y^3 + 
        20*w^3*y^3 + 68*s^2*x*y^3 - 72*s*w*x*y^3 + 68*w^2*x*y^3 - 
        4*s*x^2*y^3 - 4*w*x^2*y^3 - 84*x^3*y^3 - 25*s^2*y^4 - 30*s*w*y^4 - 
        25*w^2*y^4 - 10*s*x*y^4 - 10*w*x*y^4 + 51*x^2*y^4 + 14*s*y^5 + 
        14*w*y^5 - 6*x*y^5 - 3*y^6 - 6*s^5*z + 18*s^4*w*z - 12*s^3*w^2*z - 
        12*s^2*w^3*z + 18*s*w^4*z - 6*w^5*z + 6*s^4*x*z - 56*s^3*w*x*z + 
        100*s^2*w^2*x*z - 56*s*w^3*x*z + 6*w^4*x*z + 4*s^3*x^2*z - 
        100*s^2*w*x^2*z - 100*s*w^2*x^2*z + 4*w^3*x^2*z + 12*s^2*x^3*z + 
        168*s*w*x^3*z + 12*w^2*x^3*z - 30*s*x^4*z - 30*w*x^4*z + 14*x^5*z + 
        6*s^4*y*z - 56*s^3*w*y*z + 100*s^2*w^2*y*z - 56*s*w^3*y*z + 
        6*w^4*y*z + 24*s^3*x*y*z - 88*s^2*w*x*y*z - 88*s*w^2*x*y*z + 
        24*w^3*x*y*z + 52*s^2*x^2*y*z + 216*s*w*x^2*y*z + 52*w^2*x^2*y*z - 
        72*s*x^3*y*z - 72*w*x^3*y*z - 10*x^4*y*z + 4*s^3*y^2*z - 
        100*s^2*w*y^2*z - 100*s*w^2*y^2*z + 4*w^3*y^2*z + 52*s^2*x*y^2*z + 
        216*s*w*x*y^2*z + 52*w^2*x*y^2*z - 52*s*x^2*y^2*z - 52*w*x^2*y^2*z - 
        4*x^3*y^2*z + 12*s^2*y^3*z + 168*s*w*y^3*z + 12*w^2*y^3*z - 
        72*s*x*y^3*z - 72*w*x*y^3*z - 4*x^2*y^3*z - 30*s*y^4*z - 30*w*y^4*z - 
        10*x*y^4*z + 14*y^5*z + 15*s^4*z^2 - 12*s^3*w*z^2 - 6*s^2*w^2*z^2 - 
        12*s*w^3*z^2 + 15*w^4*z^2 - 4*s^3*x*z^2 + 100*s^2*w*x*z^2 + 
        100*s*w^2*x*z^2 - 4*w^3*x*z^2 + 2*s^2*x^2*z^2 - 100*s*w*x^2*z^2 + 
        2*w^2*x^2*z^2 + 12*s*x^3*z^2 + 12*w*x^3*z^2 - 25*x^4*z^2 - 
        4*s^3*y*z^2 + 100*s^2*w*y*z^2 + 100*s*w^2*y*z^2 - 4*w^3*y*z^2 - 
        116*s^2*x*y*z^2 - 88*s*w*x*y*z^2 - 116*w^2*x*y*z^2 + 52*s*x^2*y*z^2 + 
        52*w*x^2*y*z^2 + 68*x^3*y*z^2 + 2*s^2*y^2*z^2 - 100*s*w*y^2*z^2 + 
        2*w^2*y^2*z^2 + 52*s*x*y^2*z^2 + 52*w*x*y^2*z^2 + 42*x^2*y^2*z^2 + 
        12*s*y^3*z^2 + 12*w*y^3*z^2 + 68*x*y^3*z^2 - 25*y^4*z^2 - 
        20*s^3*z^3 - 12*s^2*w*z^3 - 12*s*w^2*z^3 - 20*w^3*z^3 - 4*s^2*x*z^3 - 
        56*s*w*x*z^3 - 4*w^2*x*z^3 + 4*s*x^2*z^3 + 4*w*x^2*z^3 + 20*x^3*z^3 - 
        4*s^2*y*z^3 - 56*s*w*y*z^3 - 4*w^2*y*z^3 + 24*s*x*y*z^3 + 
        24*w*x*y*z^3 - 84*x^2*y*z^3 + 4*s*y^2*z^3 + 4*w*y^2*z^3 - 
        84*x*y^2*z^3 + 20*y^3*z^3 + 15*s^2*z^4 + 18*s*w*z^4 + 15*w^2*z^4 + 
        6*s*x*z^4 + 6*w*x*z^4 - 5*x^2*z^4 + 6*s*y*z^4 + 6*w*y*z^4 + 
        34*x*y*z^4 - 5*y^2*z^4 - 6*s*z^5 - 6*w*z^5 - 2*x*z^5 - 2*y*z^5 + z^6)*
       AA[w]*AA[x]*AA[z])/(w*x*OMEGA[s, w, x, y, z]) + 
     (8*(-1 + eps)^3*(3*s^5 - 9*s^4*w + 6*s^3*w^2 + 6*s^2*w^3 - 9*s*w^4 + 
        3*w^5 - 9*s^4*x + 20*s^3*w*x - 22*s^2*w^2*x + 20*s*w^3*x - 9*w^4*x + 
        6*s^3*x^2 - 22*s^2*w*x^2 - 22*s*w^2*x^2 + 6*w^3*x^2 + 6*s^2*x^3 + 
        20*s*w*x^3 + 6*w^2*x^3 - 9*s*x^4 - 9*w*x^4 + 3*x^5 - 9*s^4*y + 
        20*s^3*w*y - 22*s^2*w^2*y + 20*s*w^3*y - 9*w^4*y + 20*s^3*x*y + 
        12*s^2*w*x*y + 12*s*w^2*x*y + 20*w^3*x*y - 22*s^2*x^2*y + 
        12*s*w*x^2*y - 22*w^2*x^2*y + 20*s*x^3*y + 20*w*x^3*y - 9*x^4*y + 
        6*s^3*y^2 - 22*s^2*w*y^2 - 22*s*w^2*y^2 + 6*w^3*y^2 - 22*s^2*x*y^2 + 
        12*s*w*x*y^2 - 22*w^2*x*y^2 - 22*s*x^2*y^2 - 22*w*x^2*y^2 + 
        6*x^3*y^2 + 6*s^2*y^3 + 20*s*w*y^3 + 6*w^2*y^3 + 20*s*x*y^3 + 
        20*w*x*y^3 + 6*x^2*y^3 - 9*s*y^4 - 9*w*y^4 - 9*x*y^4 + 3*y^5 - 
        9*s^4*z + 20*s^3*w*z - 22*s^2*w^2*z + 20*s*w^3*z - 9*w^4*z + 
        20*s^3*x*z + 12*s^2*w*x*z + 12*s*w^2*x*z + 20*w^3*x*z - 
        22*s^2*x^2*z + 12*s*w*x^2*z - 22*w^2*x^2*z + 20*s*x^3*z + 
        20*w*x^3*z - 9*x^4*z + 20*s^3*y*z + 12*s^2*w*y*z + 12*s*w^2*y*z + 
        20*w^3*y*z + 12*s^2*x*y*z - 216*s*w*x*y*z + 12*w^2*x*y*z + 
        12*s*x^2*y*z + 12*w*x^2*y*z + 20*x^3*y*z - 22*s^2*y^2*z + 
        12*s*w*y^2*z - 22*w^2*y^2*z + 12*s*x*y^2*z + 12*w*x*y^2*z - 
        22*x^2*y^2*z + 20*s*y^3*z + 20*w*y^3*z + 20*x*y^3*z - 9*y^4*z + 
        6*s^3*z^2 - 22*s^2*w*z^2 - 22*s*w^2*z^2 + 6*w^3*z^2 - 22*s^2*x*z^2 + 
        12*s*w*x*z^2 - 22*w^2*x*z^2 - 22*s*x^2*z^2 - 22*w*x^2*z^2 + 
        6*x^3*z^2 - 22*s^2*y*z^2 + 12*s*w*y*z^2 - 22*w^2*y*z^2 + 
        12*s*x*y*z^2 + 12*w*x*y*z^2 - 22*x^2*y*z^2 - 22*s*y^2*z^2 - 
        22*w*y^2*z^2 - 22*x*y^2*z^2 + 6*y^3*z^2 + 6*s^2*z^3 + 20*s*w*z^3 + 
        6*w^2*z^3 + 20*s*x*z^3 + 20*w*x*z^3 + 6*x^2*z^3 + 20*s*y*z^3 + 
        20*w*y*z^3 + 20*x*y*z^3 + 6*y^2*z^3 - 9*s*z^4 - 9*w*z^4 - 9*x*z^4 - 
        9*y*z^4 + 3*z^5)*AA[w]*AA[y]*AA[z])/(w*OMEGA[s, w, x, y, z]) - 
     (2*(-1 + eps)^3*(-s^6 + 2*s^5*w + 5*s^4*w^2 - 20*s^3*w^3 + 25*s^2*w^4 - 
        14*s*w^5 + 3*w^6 + 2*s^5*x - 34*s^4*w*x + 84*s^3*w^2*x - 
        68*s^2*w^3*x + 10*s*w^4*x + 6*w^5*x + 5*s^4*x^2 + 84*s^3*w*x^2 - 
        42*s^2*w^2*x^2 + 4*s*w^3*x^2 - 51*w^4*x^2 - 20*s^3*x^3 - 
        68*s^2*w*x^3 + 4*s*w^2*x^3 + 84*w^3*x^3 + 25*s^2*x^4 + 10*s*w*x^4 - 
        51*w^2*x^4 - 14*s*x^5 + 6*w*x^5 + 3*x^6 + 6*s^5*y - 6*s^4*w*y - 
        4*s^3*w^2*y - 12*s^2*w^3*y + 30*s*w^4*y - 14*w^5*y - 6*s^4*x*y - 
        24*s^3*w*x*y - 52*s^2*w^2*x*y + 72*s*w^3*x*y + 10*w^4*x*y - 
        4*s^3*x^2*y - 52*s^2*w*x^2*y + 52*s*w^2*x^2*y + 4*w^3*x^2*y - 
        12*s^2*x^3*y + 72*s*w*x^3*y + 4*w^2*x^3*y + 30*s*x^4*y + 10*w*x^4*y - 
        14*x^5*y - 15*s^4*y^2 + 4*s^3*w*y^2 - 2*s^2*w^2*y^2 - 12*s*w^3*y^2 + 
        25*w^4*y^2 + 4*s^3*x*y^2 + 116*s^2*w*x*y^2 - 52*s*w^2*x*y^2 - 
        68*w^3*x*y^2 - 2*s^2*x^2*y^2 - 52*s*w*x^2*y^2 - 42*w^2*x^2*y^2 - 
        12*s*x^3*y^2 - 68*w*x^3*y^2 + 25*x^4*y^2 + 20*s^3*y^3 + 4*s^2*w*y^3 - 
        4*s*w^2*y^3 - 20*w^3*y^3 + 4*s^2*x*y^3 - 24*s*w*x*y^3 + 
        84*w^2*x*y^3 - 4*s*x^2*y^3 + 84*w*x^2*y^3 - 20*x^3*y^3 - 15*s^2*y^4 - 
        6*s*w*y^4 + 5*w^2*y^4 - 6*s*x*y^4 - 34*w*x*y^4 + 5*x^2*y^4 + 
        6*s*y^5 + 2*w*y^5 + 2*x*y^5 - y^6 + 6*s^5*z - 6*s^4*w*z - 
        4*s^3*w^2*z - 12*s^2*w^3*z + 30*s*w^4*z - 14*w^5*z - 6*s^4*x*z - 
        24*s^3*w*x*z - 52*s^2*w^2*x*z + 72*s*w^3*x*z + 10*w^4*x*z - 
        4*s^3*x^2*z - 52*s^2*w*x^2*z + 52*s*w^2*x^2*z + 4*w^3*x^2*z - 
        12*s^2*x^3*z + 72*s*w*x^3*z + 4*w^2*x^3*z + 30*s*x^4*z + 10*w*x^4*z - 
        14*x^5*z - 18*s^4*y*z + 56*s^3*w*y*z + 100*s^2*w^2*y*z - 
        168*s*w^3*y*z + 30*w^4*y*z + 56*s^3*x*y*z + 88*s^2*w*x*y*z - 
        216*s*w^2*x*y*z + 72*w^3*x*y*z + 100*s^2*x^2*y*z - 216*s*w*x^2*y*z + 
        52*w^2*x^2*y*z - 168*s*x^3*y*z + 72*w*x^3*y*z + 30*x^4*y*z + 
        12*s^3*y^2*z - 100*s^2*w*y^2*z + 100*s*w^2*y^2*z - 12*w^3*y^2*z - 
        100*s^2*x*y^2*z + 88*s*w*x*y^2*z - 52*w^2*x*y^2*z + 100*s*x^2*y^2*z - 
        52*w*x^2*y^2*z - 12*x^3*y^2*z + 12*s^2*y^3*z + 56*s*w*y^3*z - 
        4*w^2*y^3*z + 56*s*x*y^3*z - 24*w*x*y^3*z - 4*x^2*y^3*z - 
        18*s*y^4*z - 6*w*y^4*z - 6*x*y^4*z + 6*y^5*z - 15*s^4*z^2 + 
        4*s^3*w*z^2 - 2*s^2*w^2*z^2 - 12*s*w^3*z^2 + 25*w^4*z^2 + 
        4*s^3*x*z^2 + 116*s^2*w*x*z^2 - 52*s*w^2*x*z^2 - 68*w^3*x*z^2 - 
        2*s^2*x^2*z^2 - 52*s*w*x^2*z^2 - 42*w^2*x^2*z^2 - 12*s*x^3*z^2 - 
        68*w*x^3*z^2 + 25*x^4*z^2 + 12*s^3*y*z^2 - 100*s^2*w*y*z^2 + 
        100*s*w^2*y*z^2 - 12*w^3*y*z^2 - 100*s^2*x*y*z^2 + 88*s*w*x*y*z^2 - 
        52*w^2*x*y*z^2 + 100*s*x^2*y*z^2 - 52*w*x^2*y*z^2 - 12*x^3*y*z^2 + 
        6*s^2*y^2*z^2 - 100*s*w*y^2*z^2 - 2*w^2*y^2*z^2 - 100*s*x*y^2*z^2 + 
        116*w*x*y^2*z^2 - 2*x^2*y^2*z^2 + 12*s*y^3*z^2 + 4*w*y^3*z^2 + 
        4*x*y^3*z^2 - 15*y^4*z^2 + 20*s^3*z^3 + 4*s^2*w*z^3 - 4*s*w^2*z^3 - 
        20*w^3*z^3 + 4*s^2*x*z^3 - 24*s*w*x*z^3 + 84*w^2*x*z^3 - 
        4*s*x^2*z^3 + 84*w*x^2*z^3 - 20*x^3*z^3 + 12*s^2*y*z^3 + 
        56*s*w*y*z^3 - 4*w^2*y*z^3 + 56*s*x*y*z^3 - 24*w*x*y*z^3 - 
        4*x^2*y*z^3 + 12*s*y^2*z^3 + 4*w*y^2*z^3 + 4*x*y^2*z^3 + 20*y^3*z^3 - 
        15*s^2*z^4 - 6*s*w*z^4 + 5*w^2*z^4 - 6*s*x*z^4 - 34*w*x*z^4 + 
        5*x^2*z^4 - 18*s*y*z^4 - 6*w*y*z^4 - 6*x*y*z^4 - 15*y^2*z^4 + 
        6*s*z^5 + 2*w*z^5 + 2*x*z^5 + 6*y*z^5 - z^6)*AA[x]*AA[y]*AA[z])/
      (w*x*OMEGA[s, w, x, y, z]) + (2*(-1 + 2*eps)*(-2 + 3*eps)*
       (s^6 - 6*s^5*w + 15*s^4*w^2 - 20*s^3*w^3 + 15*s^2*w^4 - 6*s*w^5 + 
        w^6 - 6*s^5*x + 18*s^4*w*x - 12*s^3*w^2*x - 12*s^2*w^3*x + 
        18*s*w^4*x - 6*w^5*x + 15*s^4*x^2 - 12*s^3*w*x^2 - 6*s^2*w^2*x^2 - 
        12*s*w^3*x^2 + 15*w^4*x^2 - 20*s^3*x^3 - 12*s^2*w*x^3 - 
        12*s*w^2*x^3 - 20*w^3*x^3 + 15*s^2*x^4 + 18*s*w*x^4 + 15*w^2*x^4 - 
        6*s*x^5 - 6*w*x^5 + x^6 - 2*s^5*y + 6*s^4*w*y - 4*s^3*w^2*y - 
        4*s^2*w^3*y + 6*s*w^4*y - 2*w^5*y + 6*s^4*x*y - 56*s^3*w*x*y + 
        100*s^2*w^2*x*y - 56*s*w^3*x*y + 6*w^4*x*y - 4*s^3*x^2*y + 
        100*s^2*w*x^2*y + 100*s*w^2*x^2*y - 4*w^3*x^2*y - 4*s^2*x^3*y - 
        56*s*w*x^3*y - 4*w^2*x^3*y + 6*s*x^4*y + 6*w*x^4*y - 2*x^5*y - 
        5*s^4*y^2 + 4*s^3*w*y^2 + 2*s^2*w^2*y^2 + 4*s*w^3*y^2 - 5*w^4*y^2 + 
        4*s^3*x*y^2 - 100*s^2*w*x*y^2 - 100*s*w^2*x*y^2 + 4*w^3*x*y^2 + 
        2*s^2*x^2*y^2 - 100*s*w*x^2*y^2 + 2*w^2*x^2*y^2 + 4*s*x^3*y^2 + 
        4*w*x^3*y^2 - 5*x^4*y^2 + 20*s^3*y^3 + 12*s^2*w*y^3 + 12*s*w^2*y^3 + 
        20*w^3*y^3 + 12*s^2*x*y^3 + 168*s*w*x*y^3 + 12*w^2*x*y^3 + 
        12*s*x^2*y^3 + 12*w*x^2*y^3 + 20*x^3*y^3 - 25*s^2*y^4 - 30*s*w*y^4 - 
        25*w^2*y^4 - 30*s*x*y^4 - 30*w*x*y^4 - 25*x^2*y^4 + 14*s*y^5 + 
        14*w*y^5 + 14*x*y^5 - 3*y^6 - 2*s^5*z + 6*s^4*w*z - 4*s^3*w^2*z - 
        4*s^2*w^3*z + 6*s*w^4*z - 2*w^5*z + 6*s^4*x*z - 56*s^3*w*x*z + 
        100*s^2*w^2*x*z - 56*s*w^3*x*z + 6*w^4*x*z - 4*s^3*x^2*z + 
        100*s^2*w*x^2*z + 100*s*w^2*x^2*z - 4*w^3*x^2*z - 4*s^2*x^3*z - 
        56*s*w*x^3*z - 4*w^2*x^3*z + 6*s*x^4*z + 6*w*x^4*z - 2*x^5*z + 
        34*s^4*y*z + 24*s^3*w*y*z - 116*s^2*w^2*y*z + 24*s*w^3*y*z + 
        34*w^4*y*z + 24*s^3*x*y*z - 88*s^2*w*x*y*z - 88*s*w^2*x*y*z + 
        24*w^3*x*y*z - 116*s^2*x^2*y*z - 88*s*w*x^2*y*z - 116*w^2*x^2*y*z + 
        24*s*x^3*y*z + 24*w*x^3*y*z + 34*x^4*y*z - 84*s^3*y^2*z + 
        52*s^2*w*y^2*z + 52*s*w^2*y^2*z - 84*w^3*y^2*z + 52*s^2*x*y^2*z + 
        216*s*w*x*y^2*z + 52*w^2*x*y^2*z + 52*s*x^2*y^2*z + 52*w*x^2*y^2*z - 
        84*x^3*y^2*z + 68*s^2*y^3*z - 72*s*w*y^3*z + 68*w^2*y^3*z - 
        72*s*x*y^3*z - 72*w*x*y^3*z + 68*x^2*y^3*z - 10*s*y^4*z - 
        10*w*y^4*z - 10*x*y^4*z - 6*y^5*z - 5*s^4*z^2 + 4*s^3*w*z^2 + 
        2*s^2*w^2*z^2 + 4*s*w^3*z^2 - 5*w^4*z^2 + 4*s^3*x*z^2 - 
        100*s^2*w*x*z^2 - 100*s*w^2*x*z^2 + 4*w^3*x*z^2 + 2*s^2*x^2*z^2 - 
        100*s*w*x^2*z^2 + 2*w^2*x^2*z^2 + 4*s*x^3*z^2 + 4*w*x^3*z^2 - 
        5*x^4*z^2 - 84*s^3*y*z^2 + 52*s^2*w*y*z^2 + 52*s*w^2*y*z^2 - 
        84*w^3*y*z^2 + 52*s^2*x*y*z^2 + 216*s*w*x*y*z^2 + 52*w^2*x*y*z^2 + 
        52*s*x^2*y*z^2 + 52*w*x^2*y*z^2 - 84*x^3*y*z^2 + 42*s^2*y^2*z^2 - 
        52*s*w*y^2*z^2 + 42*w^2*y^2*z^2 - 52*s*x*y^2*z^2 - 52*w*x*y^2*z^2 + 
        42*x^2*y^2*z^2 - 4*s*y^3*z^2 - 4*w*y^3*z^2 - 4*x*y^3*z^2 + 
        51*y^4*z^2 + 20*s^3*z^3 + 12*s^2*w*z^3 + 12*s*w^2*z^3 + 20*w^3*z^3 + 
        12*s^2*x*z^3 + 168*s*w*x*z^3 + 12*w^2*x*z^3 + 12*s*x^2*z^3 + 
        12*w*x^2*z^3 + 20*x^3*z^3 + 68*s^2*y*z^3 - 72*s*w*y*z^3 + 
        68*w^2*y*z^3 - 72*s*x*y*z^3 - 72*w*x*y*z^3 + 68*x^2*y*z^3 - 
        4*s*y^2*z^3 - 4*w*y^2*z^3 - 4*x*y^2*z^3 - 84*y^3*z^3 - 25*s^2*z^4 - 
        30*s*w*z^4 - 25*w^2*z^4 - 30*s*x*z^4 - 30*w*x*z^4 - 25*x^2*z^4 - 
        10*s*y*z^4 - 10*w*y*z^4 - 10*x*y*z^4 + 51*y^2*z^4 + 14*s*z^5 + 
        14*w*z^5 + 14*x*z^5 - 6*y*z^5 - 3*z^6)*II41[w, x, y, z])/
      OMEGA[s, w, x, y, z] - ((-1 + 2*eps)*(-2 + 3*eps)*
       (-s^7 + 7*s^6*w - 21*s^5*w^2 + 35*s^4*w^3 - 35*s^3*w^4 + 21*s^2*w^5 - 
        7*s*w^6 + w^7 + 7*s^6*x - 30*s^5*w*x + 45*s^4*w^2*x - 20*s^3*w^3*x - 
        15*s^2*w^4*x + 18*s*w^5*x - 5*w^6*x - 21*s^5*x^2 + 45*s^4*w*x^2 - 
        18*s^3*w^2*x^2 - 6*s^2*w^3*x^2 - 9*s*w^4*x^2 + 9*w^5*x^2 + 
        35*s^4*x^3 - 20*s^3*w*x^3 - 6*s^2*w^2*x^3 - 4*s*w^3*x^3 - 5*w^4*x^3 - 
        35*s^3*x^4 - 15*s^2*w*x^4 - 9*s*w^2*x^4 - 5*w^3*x^4 + 21*s^2*x^5 + 
        18*s*w*x^5 + 9*w^2*x^5 - 7*s*x^6 - 5*w*x^6 + x^7 + 7*s^6*y - 
        30*s^5*w*y + 45*s^4*w^2*y - 20*s^3*w^3*y - 15*s^2*w^4*y + 
        18*s*w^5*y - 5*w^6*y - 30*s^5*x*y + 110*s^4*w*x*y - 172*s^3*w^2*x*y + 
        156*s^2*w^3*x*y - 86*s*w^4*x*y + 22*w^5*x*y + 45*s^4*x^2*y - 
        172*s^3*w*x^2*y + 102*s^2*w^2*x^2*y + 68*s*w^3*x^2*y - 43*w^4*x^2*y - 
        20*s^3*x^3*y + 156*s^2*w*x^3*y + 68*s*w^2*x^3*y + 52*w^3*x^3*y - 
        15*s^2*x^4*y - 86*s*w*x^4*y - 43*w^2*x^4*y + 18*s*x^5*y + 
        22*w*x^5*y - 5*x^6*y - 21*s^5*y^2 + 45*s^4*w*y^2 - 18*s^3*w^2*y^2 - 
        6*s^2*w^3*y^2 - 9*s*w^4*y^2 + 9*w^5*y^2 + 45*s^4*x*y^2 - 
        172*s^3*w*x*y^2 + 102*s^2*w^2*x*y^2 + 68*s*w^3*x*y^2 - 43*w^4*x*y^2 - 
        18*s^3*x^2*y^2 + 102*s^2*w*x^2*y^2 - 502*s*w^2*x^2*y^2 + 
        34*w^3*x^2*y^2 - 6*s^2*x^3*y^2 + 68*s*w*x^3*y^2 + 34*w^2*x^3*y^2 - 
        9*s*x^4*y^2 - 43*w*x^4*y^2 + 9*x^5*y^2 + 35*s^4*y^3 - 20*s^3*w*y^3 - 
        6*s^2*w^2*y^3 - 4*s*w^3*y^3 - 5*w^4*y^3 - 20*s^3*x*y^3 + 
        156*s^2*w*x*y^3 + 68*s*w^2*x*y^3 + 52*w^3*x*y^3 - 6*s^2*x^2*y^3 + 
        68*s*w*x^2*y^3 + 34*w^2*x^2*y^3 - 4*s*x^3*y^3 + 52*w*x^3*y^3 - 
        5*x^4*y^3 - 35*s^3*y^4 - 15*s^2*w*y^4 - 9*s*w^2*y^4 - 5*w^3*y^4 - 
        15*s^2*x*y^4 - 86*s*w*x*y^4 - 43*w^2*x*y^4 - 9*s*x^2*y^4 - 
        43*w*x^2*y^4 - 5*x^3*y^4 + 21*s^2*y^5 + 18*s*w*y^5 + 9*w^2*y^5 + 
        18*s*x*y^5 + 22*w*x*y^5 + 9*x^2*y^5 - 7*s*y^6 - 5*w*y^6 - 5*x*y^6 + 
        y^7 + 7*s^6*z - 30*s^5*w*z + 45*s^4*w^2*z - 20*s^3*w^3*z - 
        15*s^2*w^4*z + 18*s*w^5*z - 5*w^6*z - 30*s^5*x*z + 110*s^4*w*x*z - 
        172*s^3*w^2*x*z + 156*s^2*w^3*x*z - 86*s*w^4*x*z + 22*w^5*x*z + 
        45*s^4*x^2*z - 172*s^3*w*x^2*z + 102*s^2*w^2*x^2*z + 68*s*w^3*x^2*z - 
        43*w^4*x^2*z - 20*s^3*x^3*z + 156*s^2*w*x^3*z + 68*s*w^2*x^3*z + 
        52*w^3*x^3*z - 15*s^2*x^4*z - 86*s*w*x^4*z - 43*w^2*x^4*z + 
        18*s*x^5*z + 22*w*x^5*z - 5*x^6*z - 30*s^5*y*z + 110*s^4*w*y*z - 
        172*s^3*w^2*y*z + 156*s^2*w^3*y*z - 86*s*w^4*y*z + 22*w^5*y*z + 
        110*s^4*x*y*z + 376*s^3*w*x*y*z - 348*s^2*w^2*x*y*z - 
        232*s*w^3*x*y*z + 94*w^4*x*y*z - 172*s^3*x^2*y*z - 
        348*s^2*w*x^2*y*z + 380*s*w^2*x^2*y*z - 116*w^3*x^2*y*z + 
        156*s^2*x^3*y*z - 232*s*w*x^3*y*z - 116*w^2*x^3*y*z - 86*s*x^4*y*z + 
        94*w*x^4*y*z + 22*x^5*y*z + 45*s^4*y^2*z - 172*s^3*w*y^2*z + 
        102*s^2*w^2*y^2*z + 68*s*w^3*y^2*z - 43*w^4*y^2*z - 172*s^3*x*y^2*z - 
        348*s^2*w*x*y^2*z + 380*s*w^2*x*y^2*z - 116*w^3*x*y^2*z + 
        102*s^2*x^2*y^2*z + 380*s*w*x^2*y^2*z + 190*w^2*x^2*y^2*z + 
        68*s*x^3*y^2*z - 116*w*x^3*y^2*z - 43*x^4*y^2*z - 20*s^3*y^3*z + 
        156*s^2*w*y^3*z + 68*s*w^2*y^3*z + 52*w^3*y^3*z + 156*s^2*x*y^3*z - 
        232*s*w*x*y^3*z - 116*w^2*x*y^3*z + 68*s*x^2*y^3*z - 
        116*w*x^2*y^3*z + 52*x^3*y^3*z - 15*s^2*y^4*z - 86*s*w*y^4*z - 
        43*w^2*y^4*z - 86*s*x*y^4*z + 94*w*x*y^4*z - 43*x^2*y^4*z + 
        18*s*y^5*z + 22*w*y^5*z + 22*x*y^5*z - 5*y^6*z - 21*s^5*z^2 + 
        45*s^4*w*z^2 - 18*s^3*w^2*z^2 - 6*s^2*w^3*z^2 - 9*s*w^4*z^2 + 
        9*w^5*z^2 + 45*s^4*x*z^2 - 172*s^3*w*x*z^2 + 102*s^2*w^2*x*z^2 + 
        68*s*w^3*x*z^2 - 43*w^4*x*z^2 - 18*s^3*x^2*z^2 + 102*s^2*w*x^2*z^2 - 
        502*s*w^2*x^2*z^2 + 34*w^3*x^2*z^2 - 6*s^2*x^3*z^2 + 68*s*w*x^3*z^2 + 
        34*w^2*x^3*z^2 - 9*s*x^4*z^2 - 43*w*x^4*z^2 + 9*x^5*z^2 + 
        45*s^4*y*z^2 - 172*s^3*w*y*z^2 + 102*s^2*w^2*y*z^2 + 68*s*w^3*y*z^2 - 
        43*w^4*y*z^2 - 172*s^3*x*y*z^2 - 348*s^2*w*x*y*z^2 + 
        380*s*w^2*x*y*z^2 - 116*w^3*x*y*z^2 + 102*s^2*x^2*y*z^2 + 
        380*s*w*x^2*y*z^2 + 190*w^2*x^2*y*z^2 + 68*s*x^3*y*z^2 - 
        116*w*x^3*y*z^2 - 43*x^4*y*z^2 - 18*s^3*y^2*z^2 + 102*s^2*w*y^2*z^2 - 
        502*s*w^2*y^2*z^2 + 34*w^3*y^2*z^2 + 102*s^2*x*y^2*z^2 + 
        380*s*w*x*y^2*z^2 + 190*w^2*x*y^2*z^2 - 502*s*x^2*y^2*z^2 + 
        190*w*x^2*y^2*z^2 + 34*x^3*y^2*z^2 - 6*s^2*y^3*z^2 + 68*s*w*y^3*z^2 + 
        34*w^2*y^3*z^2 + 68*s*x*y^3*z^2 - 116*w*x*y^3*z^2 + 34*x^2*y^3*z^2 - 
        9*s*y^4*z^2 - 43*w*y^4*z^2 - 43*x*y^4*z^2 + 9*y^5*z^2 + 35*s^4*z^3 - 
        20*s^3*w*z^3 - 6*s^2*w^2*z^3 - 4*s*w^3*z^3 - 5*w^4*z^3 - 
        20*s^3*x*z^3 + 156*s^2*w*x*z^3 + 68*s*w^2*x*z^3 + 52*w^3*x*z^3 - 
        6*s^2*x^2*z^3 + 68*s*w*x^2*z^3 + 34*w^2*x^2*z^3 - 4*s*x^3*z^3 + 
        52*w*x^3*z^3 - 5*x^4*z^3 - 20*s^3*y*z^3 + 156*s^2*w*y*z^3 + 
        68*s*w^2*y*z^3 + 52*w^3*y*z^3 + 156*s^2*x*y*z^3 - 232*s*w*x*y*z^3 - 
        116*w^2*x*y*z^3 + 68*s*x^2*y*z^3 - 116*w*x^2*y*z^3 + 52*x^3*y*z^3 - 
        6*s^2*y^2*z^3 + 68*s*w*y^2*z^3 + 34*w^2*y^2*z^3 + 68*s*x*y^2*z^3 - 
        116*w*x*y^2*z^3 + 34*x^2*y^2*z^3 - 4*s*y^3*z^3 + 52*w*y^3*z^3 + 
        52*x*y^3*z^3 - 5*y^4*z^3 - 35*s^3*z^4 - 15*s^2*w*z^4 - 9*s*w^2*z^4 - 
        5*w^3*z^4 - 15*s^2*x*z^4 - 86*s*w*x*z^4 - 43*w^2*x*z^4 - 
        9*s*x^2*z^4 - 43*w*x^2*z^4 - 5*x^3*z^4 - 15*s^2*y*z^4 - 
        86*s*w*y*z^4 - 43*w^2*y*z^4 - 86*s*x*y*z^4 + 94*w*x*y*z^4 - 
        43*x^2*y*z^4 - 9*s*y^2*z^4 - 43*w*y^2*z^4 - 43*x*y^2*z^4 - 
        5*y^3*z^4 + 21*s^2*z^5 + 18*s*w*z^5 + 9*w^2*z^5 + 18*s*x*z^5 + 
        22*w*x*z^5 + 9*x^2*z^5 + 18*s*y*z^5 + 22*w*y*z^5 + 22*x*y*z^5 + 
        9*y^2*z^5 - 7*s*z^6 - 5*w*z^6 - 5*x*z^6 - 5*y*z^6 + z^7)*
       II41[x, w, y, z])/(w*OMEGA[s, w, x, y, z]) - 
     (2*(-1 + 2*eps)*(-2 + 3*eps)*y*(-s^6 + 2*s^5*w + 5*s^4*w^2 - 
        20*s^3*w^3 + 25*s^2*w^4 - 14*s*w^5 + 3*w^6 + 6*s^5*x - 6*s^4*w*x - 
        4*s^3*w^2*x - 12*s^2*w^3*x + 30*s*w^4*x - 14*w^5*x - 15*s^4*x^2 + 
        4*s^3*w*x^2 - 2*s^2*w^2*x^2 - 12*s*w^3*x^2 + 25*w^4*x^2 + 
        20*s^3*x^3 + 4*s^2*w*x^3 - 4*s*w^2*x^3 - 20*w^3*x^3 - 15*s^2*x^4 - 
        6*s*w*x^4 + 5*w^2*x^4 + 6*s*x^5 + 2*w*x^5 - x^6 + 6*s^5*y - 
        6*s^4*w*y - 4*s^3*w^2*y - 12*s^2*w^3*y + 30*s*w^4*y - 14*w^5*y - 
        18*s^4*x*y + 56*s^3*w*x*y + 100*s^2*w^2*x*y - 168*s*w^3*x*y + 
        30*w^4*x*y + 12*s^3*x^2*y - 100*s^2*w*x^2*y + 100*s*w^2*x^2*y - 
        12*w^3*x^2*y + 12*s^2*x^3*y + 56*s*w*x^3*y - 4*w^2*x^3*y - 
        18*s*x^4*y - 6*w*x^4*y + 6*x^5*y - 15*s^4*y^2 + 4*s^3*w*y^2 - 
        2*s^2*w^2*y^2 - 12*s*w^3*y^2 + 25*w^4*y^2 + 12*s^3*x*y^2 - 
        100*s^2*w*x*y^2 + 100*s*w^2*x*y^2 - 12*w^3*x*y^2 + 6*s^2*x^2*y^2 - 
        100*s*w*x^2*y^2 - 2*w^2*x^2*y^2 + 12*s*x^3*y^2 + 4*w*x^3*y^2 - 
        15*x^4*y^2 + 20*s^3*y^3 + 4*s^2*w*y^3 - 4*s*w^2*y^3 - 20*w^3*y^3 + 
        12*s^2*x*y^3 + 56*s*w*x*y^3 - 4*w^2*x*y^3 + 12*s*x^2*y^3 + 
        4*w*x^2*y^3 + 20*x^3*y^3 - 15*s^2*y^4 - 6*s*w*y^4 + 5*w^2*y^4 - 
        18*s*x*y^4 - 6*w*x*y^4 - 15*x^2*y^4 + 6*s*y^5 + 2*w*y^5 + 6*x*y^5 - 
        y^6 + 2*s^5*z - 34*s^4*w*z + 84*s^3*w^2*z - 68*s^2*w^3*z + 
        10*s*w^4*z + 6*w^5*z - 6*s^4*x*z - 24*s^3*w*x*z - 52*s^2*w^2*x*z + 
        72*s*w^3*x*z + 10*w^4*x*z + 4*s^3*x^2*z + 116*s^2*w*x^2*z - 
        52*s*w^2*x^2*z - 68*w^3*x^2*z + 4*s^2*x^3*z - 24*s*w*x^3*z + 
        84*w^2*x^3*z - 6*s*x^4*z - 34*w*x^4*z + 2*x^5*z - 6*s^4*y*z - 
        24*s^3*w*y*z - 52*s^2*w^2*y*z + 72*s*w^3*y*z + 10*w^4*y*z + 
        56*s^3*x*y*z + 88*s^2*w*x*y*z - 216*s*w^2*x*y*z + 72*w^3*x*y*z - 
        100*s^2*x^2*y*z + 88*s*w*x^2*y*z - 52*w^2*x^2*y*z + 56*s*x^3*y*z - 
        24*w*x^3*y*z - 6*x^4*y*z + 4*s^3*y^2*z + 116*s^2*w*y^2*z - 
        52*s*w^2*y^2*z - 68*w^3*y^2*z - 100*s^2*x*y^2*z + 88*s*w*x*y^2*z - 
        52*w^2*x*y^2*z - 100*s*x^2*y^2*z + 116*w*x^2*y^2*z + 4*x^3*y^2*z + 
        4*s^2*y^3*z - 24*s*w*y^3*z + 84*w^2*y^3*z + 56*s*x*y^3*z - 
        24*w*x*y^3*z + 4*x^2*y^3*z - 6*s*y^4*z - 34*w*y^4*z - 6*x*y^4*z + 
        2*y^5*z + 5*s^4*z^2 + 84*s^3*w*z^2 - 42*s^2*w^2*z^2 + 4*s*w^3*z^2 - 
        51*w^4*z^2 - 4*s^3*x*z^2 - 52*s^2*w*x*z^2 + 52*s*w^2*x*z^2 + 
        4*w^3*x*z^2 - 2*s^2*x^2*z^2 - 52*s*w*x^2*z^2 - 42*w^2*x^2*z^2 - 
        4*s*x^3*z^2 + 84*w*x^3*z^2 + 5*x^4*z^2 - 4*s^3*y*z^2 - 
        52*s^2*w*y*z^2 + 52*s*w^2*y*z^2 + 4*w^3*y*z^2 + 100*s^2*x*y*z^2 - 
        216*s*w*x*y*z^2 + 52*w^2*x*y*z^2 + 100*s*x^2*y*z^2 - 52*w*x^2*y*z^2 - 
        4*x^3*y*z^2 - 2*s^2*y^2*z^2 - 52*s*w*y^2*z^2 - 42*w^2*y^2*z^2 + 
        100*s*x*y^2*z^2 - 52*w*x*y^2*z^2 - 2*x^2*y^2*z^2 - 4*s*y^3*z^2 + 
        84*w*y^3*z^2 - 4*x*y^3*z^2 + 5*y^4*z^2 - 20*s^3*z^3 - 68*s^2*w*z^3 + 
        4*s*w^2*z^3 + 84*w^3*z^3 - 12*s^2*x*z^3 + 72*s*w*x*z^3 + 
        4*w^2*x*z^3 - 12*s*x^2*z^3 - 68*w*x^2*z^3 - 20*x^3*z^3 - 
        12*s^2*y*z^3 + 72*s*w*y*z^3 + 4*w^2*y*z^3 - 168*s*x*y*z^3 + 
        72*w*x*y*z^3 - 12*x^2*y*z^3 - 12*s*y^2*z^3 - 68*w*y^2*z^3 - 
        12*x*y^2*z^3 - 20*y^3*z^3 + 25*s^2*z^4 + 10*s*w*z^4 - 51*w^2*z^4 + 
        30*s*x*z^4 + 10*w*x*z^4 + 25*x^2*z^4 + 30*s*y*z^4 + 10*w*y*z^4 + 
        30*x*y*z^4 + 25*y^2*z^4 - 14*s*z^5 + 6*w*z^5 - 14*x*z^5 - 14*y*z^5 + 
        3*z^6)*II41[y, w, x, z])/(w*OMEGA[s, w, x, y, z]) - 
     (2*(-1 + 2*eps)*(-2 + 3*eps)*z*(-s^6 + 2*s^5*w + 5*s^4*w^2 - 
        20*s^3*w^3 + 25*s^2*w^4 - 14*s*w^5 + 3*w^6 + 6*s^5*x - 6*s^4*w*x - 
        4*s^3*w^2*x - 12*s^2*w^3*x + 30*s*w^4*x - 14*w^5*x - 15*s^4*x^2 + 
        4*s^3*w*x^2 - 2*s^2*w^2*x^2 - 12*s*w^3*x^2 + 25*w^4*x^2 + 
        20*s^3*x^3 + 4*s^2*w*x^3 - 4*s*w^2*x^3 - 20*w^3*x^3 - 15*s^2*x^4 - 
        6*s*w*x^4 + 5*w^2*x^4 + 6*s*x^5 + 2*w*x^5 - x^6 + 2*s^5*y - 
        34*s^4*w*y + 84*s^3*w^2*y - 68*s^2*w^3*y + 10*s*w^4*y + 6*w^5*y - 
        6*s^4*x*y - 24*s^3*w*x*y - 52*s^2*w^2*x*y + 72*s*w^3*x*y + 
        10*w^4*x*y + 4*s^3*x^2*y + 116*s^2*w*x^2*y - 52*s*w^2*x^2*y - 
        68*w^3*x^2*y + 4*s^2*x^3*y - 24*s*w*x^3*y + 84*w^2*x^3*y - 
        6*s*x^4*y - 34*w*x^4*y + 2*x^5*y + 5*s^4*y^2 + 84*s^3*w*y^2 - 
        42*s^2*w^2*y^2 + 4*s*w^3*y^2 - 51*w^4*y^2 - 4*s^3*x*y^2 - 
        52*s^2*w*x*y^2 + 52*s*w^2*x*y^2 + 4*w^3*x*y^2 - 2*s^2*x^2*y^2 - 
        52*s*w*x^2*y^2 - 42*w^2*x^2*y^2 - 4*s*x^3*y^2 + 84*w*x^3*y^2 + 
        5*x^4*y^2 - 20*s^3*y^3 - 68*s^2*w*y^3 + 4*s*w^2*y^3 + 84*w^3*y^3 - 
        12*s^2*x*y^3 + 72*s*w*x*y^3 + 4*w^2*x*y^3 - 12*s*x^2*y^3 - 
        68*w*x^2*y^3 - 20*x^3*y^3 + 25*s^2*y^4 + 10*s*w*y^4 - 51*w^2*y^4 + 
        30*s*x*y^4 + 10*w*x*y^4 + 25*x^2*y^4 - 14*s*y^5 + 6*w*y^5 - 
        14*x*y^5 + 3*y^6 + 6*s^5*z - 6*s^4*w*z - 4*s^3*w^2*z - 12*s^2*w^3*z + 
        30*s*w^4*z - 14*w^5*z - 18*s^4*x*z + 56*s^3*w*x*z + 100*s^2*w^2*x*z - 
        168*s*w^3*x*z + 30*w^4*x*z + 12*s^3*x^2*z - 100*s^2*w*x^2*z + 
        100*s*w^2*x^2*z - 12*w^3*x^2*z + 12*s^2*x^3*z + 56*s*w*x^3*z - 
        4*w^2*x^3*z - 18*s*x^4*z - 6*w*x^4*z + 6*x^5*z - 6*s^4*y*z - 
        24*s^3*w*y*z - 52*s^2*w^2*y*z + 72*s*w^3*y*z + 10*w^4*y*z + 
        56*s^3*x*y*z + 88*s^2*w*x*y*z - 216*s*w^2*x*y*z + 72*w^3*x*y*z - 
        100*s^2*x^2*y*z + 88*s*w*x^2*y*z - 52*w^2*x^2*y*z + 56*s*x^3*y*z - 
        24*w*x^3*y*z - 6*x^4*y*z - 4*s^3*y^2*z - 52*s^2*w*y^2*z + 
        52*s*w^2*y^2*z + 4*w^3*y^2*z + 100*s^2*x*y^2*z - 216*s*w*x*y^2*z + 
        52*w^2*x*y^2*z + 100*s*x^2*y^2*z - 52*w*x^2*y^2*z - 4*x^3*y^2*z - 
        12*s^2*y^3*z + 72*s*w*y^3*z + 4*w^2*y^3*z - 168*s*x*y^3*z + 
        72*w*x*y^3*z - 12*x^2*y^3*z + 30*s*y^4*z + 10*w*y^4*z + 30*x*y^4*z - 
        14*y^5*z - 15*s^4*z^2 + 4*s^3*w*z^2 - 2*s^2*w^2*z^2 - 12*s*w^3*z^2 + 
        25*w^4*z^2 + 12*s^3*x*z^2 - 100*s^2*w*x*z^2 + 100*s*w^2*x*z^2 - 
        12*w^3*x*z^2 + 6*s^2*x^2*z^2 - 100*s*w*x^2*z^2 - 2*w^2*x^2*z^2 + 
        12*s*x^3*z^2 + 4*w*x^3*z^2 - 15*x^4*z^2 + 4*s^3*y*z^2 + 
        116*s^2*w*y*z^2 - 52*s*w^2*y*z^2 - 68*w^3*y*z^2 - 100*s^2*x*y*z^2 + 
        88*s*w*x*y*z^2 - 52*w^2*x*y*z^2 - 100*s*x^2*y*z^2 + 116*w*x^2*y*z^2 + 
        4*x^3*y*z^2 - 2*s^2*y^2*z^2 - 52*s*w*y^2*z^2 - 42*w^2*y^2*z^2 + 
        100*s*x*y^2*z^2 - 52*w*x*y^2*z^2 - 2*x^2*y^2*z^2 - 12*s*y^3*z^2 - 
        68*w*y^3*z^2 - 12*x*y^3*z^2 + 25*y^4*z^2 + 20*s^3*z^3 + 4*s^2*w*z^3 - 
        4*s*w^2*z^3 - 20*w^3*z^3 + 12*s^2*x*z^3 + 56*s*w*x*z^3 - 
        4*w^2*x*z^3 + 12*s*x^2*z^3 + 4*w*x^2*z^3 + 20*x^3*z^3 + 4*s^2*y*z^3 - 
        24*s*w*y*z^3 + 84*w^2*y*z^3 + 56*s*x*y*z^3 - 24*w*x*y*z^3 + 
        4*x^2*y*z^3 - 4*s*y^2*z^3 + 84*w*y^2*z^3 - 4*x*y^2*z^3 - 20*y^3*z^3 - 
        15*s^2*z^4 - 6*s*w*z^4 + 5*w^2*z^4 - 18*s*x*z^4 - 6*w*x*z^4 - 
        15*x^2*z^4 - 6*s*y*z^4 - 34*w*y*z^4 - 6*x*y*z^4 + 5*y^2*z^4 + 
        6*s*z^5 + 2*w*z^5 + 6*x*z^5 + 2*y*z^5 - z^6)*II41[z, w, x, y])/
      (w*OMEGA[s, w, x, y, z]) - (2*(-1 + 2*eps)*y*(-5*s^6 + 22*s^5*w - 
        35*s^4*w^2 + 20*s^3*w^3 + 5*s^2*w^4 - 10*s*w^5 + 3*w^6 + 26*s^5*x - 
        54*s^4*w*x + 20*s^3*w^2*x + 4*s^2*w^3*x + 18*s*w^4*x - 14*w^5*x - 
        55*s^4*x^2 + 28*s^3*w*x^2 + 6*s^2*w^2*x^2 - 4*s*w^3*x^2 + 
        25*w^4*x^2 + 60*s^3*x^3 + 20*s^2*w*x^3 + 4*s*w^2*x^3 - 20*w^3*x^3 - 
        35*s^2*x^4 - 18*s*w*x^4 + 5*w^2*x^4 + 10*s*x^5 + 2*w*x^5 - x^6 + 
        22*s^5*y - 42*s^4*w*y + 12*s^3*w^2*y - 4*s^2*w^3*y + 30*s*w^4*y - 
        18*w^5*y - 54*s^4*x*y + 280*s^3*w*x*y - 100*s^2*w^2*x*y - 
        168*s*w^3*x*y + 42*w^4*x*y + 28*s^3*x^2*y - 300*s^2*w*x^2*y + 
        100*s*w^2*x^2*y - 20*w^3*x^2*y + 20*s^2*x^3*y + 56*s*w*x^3*y - 
        12*w^2*x^3*y - 18*s*x^4*y + 6*w*x^4*y + 2*x^5*y - 35*s^4*y^2 + 
        12*s^3*w*y^2 - 2*s^2*w^2*y^2 - 20*s*w^3*y^2 + 45*w^4*y^2 + 
        20*s^3*x*y^2 - 100*s^2*w*x*y^2 + 300*s*w^2*x*y^2 - 28*w^3*x*y^2 + 
        6*s^2*x^2*y^2 + 100*s*w*x^2*y^2 - 10*w^2*x^2*y^2 + 4*s*x^3*y^2 - 
        12*w*x^3*y^2 + 5*x^4*y^2 + 20*s^3*y^3 - 4*s^2*w*y^3 - 20*s*w^2*y^3 - 
        60*w^3*y^3 + 4*s^2*x*y^3 - 168*s*w*x*y^3 - 28*w^2*x*y^3 - 
        4*s*x^2*y^3 - 20*w*x^2*y^3 - 20*x^3*y^3 + 5*s^2*y^4 + 30*s*w*y^4 + 
        45*w^2*y^4 + 18*s*x*y^4 + 42*w*x*y^4 + 25*x^2*y^4 - 10*s*y^5 - 
        18*w*y^5 - 14*x*y^5 + 3*y^6 - 2*s^5*z - 50*s^4*w*z + 156*s^3*w^2*z - 
        148*s^2*w^3*z + 38*s*w^4*z + 6*w^5*z - 22*s^4*x*z - 40*s^3*w*x*z - 
        100*s^2*w^2*x*z + 152*s*w^3*x*z + 10*w^4*x*z + 76*s^3*x^2*z + 
        68*s^2*w*x^2*z - 268*s*w^2*x^2*z - 68*w^3*x^2*z - 76*s^2*x^3*z + 
        56*s*w*x^3*z + 84*w^2*x^3*z + 22*s*x^4*z - 34*w*x^4*z + 2*x^5*z - 
        50*s^4*y*z - 120*s^3*w*y*z + 116*s^2*w^2*y*z + 72*s*w^3*y*z - 
        18*w^4*y*z - 40*s^3*x*y*z + 392*s^2*w*x*y*z - 216*s*w^2*x*y*z - 
        8*w^3*x*y*z + 68*s^2*x^2*y*z + 88*s*w*x^2*y*z + 164*w^2*x^2*y*z + 
        56*s*x^3*y*z - 104*w*x^3*y*z - 34*x^4*y*z + 156*s^3*y^2*z + 
        116*s^2*w*y^2*z - 220*s*w^2*y^2*z + 12*w^3*y^2*z - 100*s^2*x*y^2*z - 
        216*s*w*x*y^2*z - 4*w^2*x*y^2*z - 268*s*x^2*y^2*z + 164*w*x^2*y^2*z + 
        84*x^3*y^2*z - 148*s^2*y^3*z + 72*s*w*y^3*z + 12*w^2*y^3*z + 
        152*s*x*y^3*z - 8*w*x*y^3*z - 68*x^2*y^3*z + 38*s*y^4*z - 
        18*w*y^4*z + 10*x*y^4*z + 6*y^5*z + 61*s^4*z^2 + 76*s^3*w*z^2 - 
        2*s^2*w^2*z^2 - 84*s*w^3*z^2 - 51*w^4*z^2 - 12*s^3*x*z^2 - 
        4*s^2*w*x*z^2 + 204*s*w^2*x*z^2 + 4*w^3*x*z^2 + 38*s^2*x^2*z^2 + 
        100*s*w*x^2*z^2 - 42*w^2*x^2*z^2 - 92*s*x^3*z^2 + 84*w*x^3*z^2 + 
        5*x^4*z^2 + 76*s^3*y*z^2 - 156*s^2*w*y*z^2 + 52*s*w^2*y*z^2 + 
        92*w^3*y*z^2 - 4*s^2*x*y*z^2 - 216*s*w*x*y*z^2 - 100*w^2*x*y*z^2 + 
        100*s*x^2*y*z^2 - 204*w*x^2*y*z^2 + 84*x^3*y*z^2 - 2*s^2*y^2*z^2 + 
        52*s*w*y^2*z^2 - 82*w^2*y^2*z^2 + 204*s*x*y^2*z^2 - 100*w*x*y^2*z^2 - 
        42*x^2*y^2*z^2 - 84*s*y^3*z^2 + 92*w*y^3*z^2 + 4*x*y^3*z^2 - 
        51*y^4*z^2 - 124*s^3*z^3 - 84*s^2*w*z^3 + 60*s*w^2*z^3 + 84*w^3*z^3 - 
        28*s^2*x*z^3 - 168*s*w*x*z^3 + 4*w^2*x*z^3 + 44*s*x^2*z^3 - 
        68*w*x^2*z^3 - 20*x^3*z^3 - 84*s^2*y*z^3 + 72*s*w*y*z^3 - 
        52*w^2*y*z^3 - 168*s*x*y*z^3 + 312*w*x*y*z^3 - 68*x^2*y*z^3 + 
        60*s*y^2*z^3 - 52*w*y^2*z^3 + 4*x*y^2*z^3 + 84*y^3*z^3 + 
        101*s^2*z^4 + 30*s*w*z^4 - 51*w^2*z^4 + 50*s*x*z^4 + 10*w*x*z^4 + 
        25*x^2*z^4 + 30*s*y*z^4 - 10*w*y*z^4 + 10*x*y*z^4 - 51*y^2*z^4 - 
        34*s*z^5 + 6*w*z^5 - 14*x*z^5 + 6*y*z^5 + 3*z^6)*II412[w, y, x, z])/
      OMEGA[s, w, x, y, z] - (2*(-1 + 2*eps)*z*(-5*s^6 + 22*s^5*w - 
        35*s^4*w^2 + 20*s^3*w^3 + 5*s^2*w^4 - 10*s*w^5 + 3*w^6 + 26*s^5*x - 
        54*s^4*w*x + 20*s^3*w^2*x + 4*s^2*w^3*x + 18*s*w^4*x - 14*w^5*x - 
        55*s^4*x^2 + 28*s^3*w*x^2 + 6*s^2*w^2*x^2 - 4*s*w^3*x^2 + 
        25*w^4*x^2 + 60*s^3*x^3 + 20*s^2*w*x^3 + 4*s*w^2*x^3 - 20*w^3*x^3 - 
        35*s^2*x^4 - 18*s*w*x^4 + 5*w^2*x^4 + 10*s*x^5 + 2*w*x^5 - x^6 - 
        2*s^5*y - 50*s^4*w*y + 156*s^3*w^2*y - 148*s^2*w^3*y + 38*s*w^4*y + 
        6*w^5*y - 22*s^4*x*y - 40*s^3*w*x*y - 100*s^2*w^2*x*y + 
        152*s*w^3*x*y + 10*w^4*x*y + 76*s^3*x^2*y + 68*s^2*w*x^2*y - 
        268*s*w^2*x^2*y - 68*w^3*x^2*y - 76*s^2*x^3*y + 56*s*w*x^3*y + 
        84*w^2*x^3*y + 22*s*x^4*y - 34*w*x^4*y + 2*x^5*y + 61*s^4*y^2 + 
        76*s^3*w*y^2 - 2*s^2*w^2*y^2 - 84*s*w^3*y^2 - 51*w^4*y^2 - 
        12*s^3*x*y^2 - 4*s^2*w*x*y^2 + 204*s*w^2*x*y^2 + 4*w^3*x*y^2 + 
        38*s^2*x^2*y^2 + 100*s*w*x^2*y^2 - 42*w^2*x^2*y^2 - 92*s*x^3*y^2 + 
        84*w*x^3*y^2 + 5*x^4*y^2 - 124*s^3*y^3 - 84*s^2*w*y^3 + 
        60*s*w^2*y^3 + 84*w^3*y^3 - 28*s^2*x*y^3 - 168*s*w*x*y^3 + 
        4*w^2*x*y^3 + 44*s*x^2*y^3 - 68*w*x^2*y^3 - 20*x^3*y^3 + 
        101*s^2*y^4 + 30*s*w*y^4 - 51*w^2*y^4 + 50*s*x*y^4 + 10*w*x*y^4 + 
        25*x^2*y^4 - 34*s*y^5 + 6*w*y^5 - 14*x*y^5 + 3*y^6 + 22*s^5*z - 
        42*s^4*w*z + 12*s^3*w^2*z - 4*s^2*w^3*z + 30*s*w^4*z - 18*w^5*z - 
        54*s^4*x*z + 280*s^3*w*x*z - 100*s^2*w^2*x*z - 168*s*w^3*x*z + 
        42*w^4*x*z + 28*s^3*x^2*z - 300*s^2*w*x^2*z + 100*s*w^2*x^2*z - 
        20*w^3*x^2*z + 20*s^2*x^3*z + 56*s*w*x^3*z - 12*w^2*x^3*z - 
        18*s*x^4*z + 6*w*x^4*z + 2*x^5*z - 50*s^4*y*z - 120*s^3*w*y*z + 
        116*s^2*w^2*y*z + 72*s*w^3*y*z - 18*w^4*y*z - 40*s^3*x*y*z + 
        392*s^2*w*x*y*z - 216*s*w^2*x*y*z - 8*w^3*x*y*z + 68*s^2*x^2*y*z + 
        88*s*w*x^2*y*z + 164*w^2*x^2*y*z + 56*s*x^3*y*z - 104*w*x^3*y*z - 
        34*x^4*y*z + 76*s^3*y^2*z - 156*s^2*w*y^2*z + 52*s*w^2*y^2*z + 
        92*w^3*y^2*z - 4*s^2*x*y^2*z - 216*s*w*x*y^2*z - 100*w^2*x*y^2*z + 
        100*s*x^2*y^2*z - 204*w*x^2*y^2*z + 84*x^3*y^2*z - 84*s^2*y^3*z + 
        72*s*w*y^3*z - 52*w^2*y^3*z - 168*s*x*y^3*z + 312*w*x*y^3*z - 
        68*x^2*y^3*z + 30*s*y^4*z - 10*w*y^4*z + 10*x*y^4*z + 6*y^5*z - 
        35*s^4*z^2 + 12*s^3*w*z^2 - 2*s^2*w^2*z^2 - 20*s*w^3*z^2 + 
        45*w^4*z^2 + 20*s^3*x*z^2 - 100*s^2*w*x*z^2 + 300*s*w^2*x*z^2 - 
        28*w^3*x*z^2 + 6*s^2*x^2*z^2 + 100*s*w*x^2*z^2 - 10*w^2*x^2*z^2 + 
        4*s*x^3*z^2 - 12*w*x^3*z^2 + 5*x^4*z^2 + 156*s^3*y*z^2 + 
        116*s^2*w*y*z^2 - 220*s*w^2*y*z^2 + 12*w^3*y*z^2 - 100*s^2*x*y*z^2 - 
        216*s*w*x*y*z^2 - 4*w^2*x*y*z^2 - 268*s*x^2*y*z^2 + 164*w*x^2*y*z^2 + 
        84*x^3*y*z^2 - 2*s^2*y^2*z^2 + 52*s*w*y^2*z^2 - 82*w^2*y^2*z^2 + 
        204*s*x*y^2*z^2 - 100*w*x*y^2*z^2 - 42*x^2*y^2*z^2 + 60*s*y^3*z^2 - 
        52*w*y^3*z^2 + 4*x*y^3*z^2 - 51*y^4*z^2 + 20*s^3*z^3 - 4*s^2*w*z^3 - 
        20*s*w^2*z^3 - 60*w^3*z^3 + 4*s^2*x*z^3 - 168*s*w*x*z^3 - 
        28*w^2*x*z^3 - 4*s*x^2*z^3 - 20*w*x^2*z^3 - 20*x^3*z^3 - 
        148*s^2*y*z^3 + 72*s*w*y*z^3 + 12*w^2*y*z^3 + 152*s*x*y*z^3 - 
        8*w*x*y*z^3 - 68*x^2*y*z^3 - 84*s*y^2*z^3 + 92*w*y^2*z^3 + 
        4*x*y^2*z^3 + 84*y^3*z^3 + 5*s^2*z^4 + 30*s*w*z^4 + 45*w^2*z^4 + 
        18*s*x*z^4 + 42*w*x*z^4 + 25*x^2*z^4 + 38*s*y*z^4 - 18*w*y*z^4 + 
        10*x*y*z^4 - 51*y^2*z^4 - 10*s*z^5 - 18*w*z^5 - 14*x*z^5 + 6*y*z^5 + 
        3*z^6)*II412[w, z, x, y])/OMEGA[s, w, x, y, z] - 
     (2*(-1 + 2*eps)*y*(-s^7 + 6*s^6*w - 15*s^5*w^2 + 20*s^4*w^3 - 
        15*s^3*w^4 + 6*s^2*w^5 - s*w^6 + 5*s^6*x - 24*s^5*w*x + 
        49*s^4*w^2*x - 56*s^3*w^3*x + 39*s^2*w^4*x - 16*s*w^5*x + 3*w^6*x - 
        9*s^5*x^2 + 38*s^4*w*x^2 - 30*s^3*w^2*x^2 - 32*s^2*w^3*x^2 + 
        47*s*w^4*x^2 - 14*w^5*x^2 + 5*s^4*x^3 - 32*s^3*w*x^3 - 
        22*s^2*w^2*x^3 - 40*s*w^3*x^3 + 25*w^4*x^3 + 5*s^3*x^4 + 
        18*s^2*w*x^4 + 13*s*w^2*x^4 - 20*w^3*x^4 - 9*s^2*x^5 - 8*s*w*x^5 + 
        5*w^2*x^5 + 5*s*x^6 + 2*w*x^6 - x^7 + 7*s^6*y - 24*s^5*w*y + 
        27*s^4*w^2*y - 8*s^3*w^3*y - 3*s^2*w^4*y + w^6*y - 18*s^5*x*y + 
        92*s^4*w*x*y - 124*s^3*w^2*x*y + 32*s^2*w^3*x*y + 30*s*w^4*x*y - 
        12*w^5*x*y + 9*s^4*x^2*y - 64*s^3*w*x^2*y + 402*s^2*w^2*x^2*y - 
        168*s*w^3*x^2*y + 13*w^4*x^2*y + 4*s^3*x^3*y - 56*s^2*w*x^3*y + 
        100*s*w^2*x^3*y + 16*w^3*x^3*y + 9*s^2*x^4*y + 56*s*w*x^4*y - 
        21*w^2*x^4*y - 18*s*x^5*y - 4*w*x^5*y + 7*x^6*y - 21*s^5*y^2 + 
        30*s^4*w*y^2 - 6*s^3*w^2*y^2 + 3*s*w^4*y^2 - 6*w^5*y^2 + 
        15*s^4*x*y^2 - 160*s^3*w*x*y^2 - 2*s^2*w^2*x*y^2 - 56*s*w^3*x*y^2 + 
        11*w^4*x*y^2 + 6*s^3*x^2*y^2 - 100*s^2*w*x^2*y^2 - 
        202*s*w^2*x^2*y^2 + 8*w^3*x^2*y^2 + 6*s^2*x^3*y^2 - 144*s*w*x^3*y^2 + 
        18*w^2*x^3*y^2 + 15*s*x^4*y^2 - 10*w*x^4*y^2 - 21*x^5*y^2 + 
        35*s^4*y^3 + 6*s^2*w^2*y^3 + 8*s*w^3*y^3 + 15*w^4*y^3 + 
        20*s^3*x*y^3 + 168*s^2*w*x*y^3 + 116*s*w^2*x*y^3 + 16*w^3*x*y^3 + 
        18*s^2*x^2*y^3 + 176*s*w*x^2*y^3 + 22*w^2*x^2*y^3 + 20*s*x^3*y^3 + 
        40*w*x^3*y^3 + 35*x^4*y^3 - 35*s^3*y^4 - 30*s^2*w*y^4 - 
        27*s*w^2*y^4 - 20*w^3*y^4 - 45*s^2*x*y^4 - 104*s*w*x*y^4 - 
        39*w^2*x*y^4 - 45*s*x^2*y^4 - 50*w*x^2*y^4 - 35*x^3*y^4 + 
        21*s^2*y^5 + 24*s*w*y^5 + 15*w^2*y^5 + 30*s*x*y^5 + 28*w*x*y^5 + 
        21*x^2*y^5 - 7*s*y^6 - 6*w*y^6 - 7*x*y^6 + y^7 + 6*s^6*z - 
        26*s^5*w*z + 44*s^4*w^2*z - 36*s^3*w^3*z + 14*s^2*w^4*z - 2*s*w^5*z - 
        24*s^5*x*z - 26*s^4*w*x*z + 56*s^3*w^2*x*z + 68*s^2*w^3*x*z - 
        80*s*w^4*x*z + 6*w^5*x*z + 38*s^4*x^2*z - 52*s^3*w*x^2*z - 
        96*s^2*w^2*x^2*z + 164*s*w^3*x^2*z + 10*w^4*x^2*z - 32*s^3*x^3*z + 
        252*s^2*w*x^3*z + 40*s*w^2*x^3*z - 68*w^3*x^3*z + 18*s^2*x^4*z - 
        114*s*w*x^4*z + 84*w^2*x^4*z - 8*s*x^5*z - 34*w*x^5*z + 2*x^6*z - 
        24*s^5*y*z + 98*s^4*w*y*z - 120*s^3*w^2*y*z + 44*s^2*w^3*y*z + 
        2*w^5*y*z + 92*s^4*x*y*z + 280*s^3*w*x*y*z - 416*s^2*w^2*x*y*z + 
        72*s*w^3*x*y*z + 100*w^4*x*y*z - 64*s^3*x^2*y*z - 276*s^2*w*x^2*y*z - 
        216*s*w^2*x^2*y*z - 20*w^3*x^2*y*z - 56*s^2*x^3*y*z + 
        88*s*w*x^3*y*z - 144*w^2*x^3*y*z + 56*s*x^4*y*z + 66*w*x^4*y*z - 
        4*x^5*y*z + 30*s^4*y^2*z - 164*s^3*w*y^2*z - 44*s*w^3*y^2*z - 
        14*w^4*y^2*z - 160*s^3*x*y^2*z + 116*s^2*w*x*y^2*z + 
        312*s*w^2*x*y^2*z - 204*w^3*x*y^2*z - 100*s^2*x^2*y^2*z + 
        452*s*w*x^2*y^2*z - 8*w^2*x^2*y^2*z - 144*s*x^3*y^2*z - 
        20*w*x^3*y^2*z - 10*x^4*y^2*z + 164*s^2*w*y^3*z + 120*s*w^2*y^3*z + 
        36*w^3*y^3*z + 168*s^2*x*y^3*z - 328*s*w*x*y^3*z + 112*w^2*x*y^3*z + 
        176*s*x^2*y^3*z + 4*w*x^2*y^3*z + 40*x^3*y^3*z - 30*s^2*y^4*z - 
        98*s*w*y^4*z - 44*w^2*y^4*z - 104*s*x*y^4*z - 42*w*x*y^4*z - 
        50*x^2*y^4*z + 24*s*y^5*z + 26*w*y^5*z + 28*x*y^5*z - 6*y^6*z - 
        15*s^5*z^2 + 44*s^4*w*z^2 - 26*s^3*w^2*z^2 - 20*s^2*w^3*z^2 + 
        17*s*w^4*z^2 + 49*s^4*x*z^2 + 56*s^3*w*x*z^2 - 86*s^2*w^2*x*z^2 + 
        96*s*w^3*x*z^2 - 51*w^4*x*z^2 - 30*s^3*x^2*z^2 - 96*s^2*w*x^2*z^2 - 
        294*s*w^2*x^2*z^2 + 4*w^3*x^2*z^2 - 22*s^2*x^3*z^2 + 40*s*w*x^3*z^2 - 
        42*w^2*x^3*z^2 + 13*s*x^4*z^2 + 84*w*x^4*z^2 + 5*x^5*z^2 + 
        27*s^4*y*z^2 - 120*s^3*w*y*z^2 + 302*s^2*w^2*y*z^2 - 17*w^4*y*z^2 - 
        124*s^3*x*y*z^2 - 416*s^2*w*x*y*z^2 + 52*s*w^2*x*y*z^2 - 
        88*w^3*x*y*z^2 + 402*s^2*x^2*y*z^2 - 216*s*w*x^2*y*z^2 + 
        398*w^2*x^2*y*z^2 + 100*s*x^3*y*z^2 - 144*w*x^3*y*z^2 - 
        21*x^4*y*z^2 - 6*s^3*y^2*z^2 - 302*s*w^2*y^2*z^2 + 20*w^3*y^2*z^2 - 
        2*s^2*x*y^2*z^2 + 312*s*w*x*y^2*z^2 + 2*w^2*x*y^2*z^2 - 
        202*s*x^2*y^2*z^2 - 8*w*x^2*y^2*z^2 + 18*x^3*y^2*z^2 + 
        6*s^2*y^3*z^2 + 120*s*w*y^3*z^2 + 26*w^2*y^3*z^2 + 116*s*x*y^3*z^2 + 
        112*w*x*y^3*z^2 + 22*x^2*y^3*z^2 - 27*s*y^4*z^2 - 44*w*y^4*z^2 - 
        39*x*y^4*z^2 + 15*y^5*z^2 + 20*s^4*z^3 - 36*s^3*w*z^3 - 
        20*s^2*w^2*z^3 - 28*s*w^3*z^3 - 56*s^3*x*z^3 + 68*s^2*w*x*z^3 + 
        96*s*w^2*x*z^3 + 84*w^3*x*z^3 - 32*s^2*x^2*z^3 + 164*s*w*x^2*z^3 + 
        4*w^2*x^2*z^3 - 40*s*x^3*z^3 - 68*w*x^3*z^3 - 20*x^4*z^3 - 
        8*s^3*y*z^3 + 44*s^2*w*y*z^3 + 28*w^3*y*z^3 + 32*s^2*x*y*z^3 + 
        72*s*w*x*y*z^3 - 88*w^2*x*y*z^3 - 168*s*x^2*y*z^3 - 20*w*x^2*y*z^3 + 
        16*x^3*y*z^3 - 44*s*w*y^2*z^3 + 20*w^2*y^2*z^3 - 56*s*x*y^2*z^3 - 
        204*w*x*y^2*z^3 + 8*x^2*y^2*z^3 + 8*s*y^3*z^3 + 36*w*y^3*z^3 + 
        16*x*y^3*z^3 - 20*y^4*z^3 - 15*s^3*z^4 + 14*s^2*w*z^4 + 
        17*s*w^2*z^4 + 39*s^2*x*z^4 - 80*s*w*x*z^4 - 51*w^2*x*z^4 + 
        47*s*x^2*z^4 + 10*w*x^2*z^4 + 25*x^3*z^4 - 3*s^2*y*z^4 - 
        17*w^2*y*z^4 + 30*s*x*y*z^4 + 100*w*x*y*z^4 + 13*x^2*y*z^4 + 
        3*s*y^2*z^4 - 14*w*y^2*z^4 + 11*x*y^2*z^4 + 15*y^3*z^4 + 6*s^2*z^5 - 
        2*s*w*z^5 - 16*s*x*z^5 + 6*w*x*z^5 - 14*x^2*z^5 + 2*w*y*z^5 - 
        12*x*y*z^5 - 6*y^2*z^5 - s*z^6 + 3*x*z^6 + y*z^6)*II412[x, y, w, z])/
      (w*OMEGA[s, w, x, y, z]) - (2*(-1 + 2*eps)*z*(-s^7 + 6*s^6*w - 
        15*s^5*w^2 + 20*s^4*w^3 - 15*s^3*w^4 + 6*s^2*w^5 - s*w^6 + 5*s^6*x - 
        24*s^5*w*x + 49*s^4*w^2*x - 56*s^3*w^3*x + 39*s^2*w^4*x - 
        16*s*w^5*x + 3*w^6*x - 9*s^5*x^2 + 38*s^4*w*x^2 - 30*s^3*w^2*x^2 - 
        32*s^2*w^3*x^2 + 47*s*w^4*x^2 - 14*w^5*x^2 + 5*s^4*x^3 - 
        32*s^3*w*x^3 - 22*s^2*w^2*x^3 - 40*s*w^3*x^3 + 25*w^4*x^3 + 
        5*s^3*x^4 + 18*s^2*w*x^4 + 13*s*w^2*x^4 - 20*w^3*x^4 - 9*s^2*x^5 - 
        8*s*w*x^5 + 5*w^2*x^5 + 5*s*x^6 + 2*w*x^6 - x^7 + 6*s^6*y - 
        26*s^5*w*y + 44*s^4*w^2*y - 36*s^3*w^3*y + 14*s^2*w^4*y - 2*s*w^5*y - 
        24*s^5*x*y - 26*s^4*w*x*y + 56*s^3*w^2*x*y + 68*s^2*w^3*x*y - 
        80*s*w^4*x*y + 6*w^5*x*y + 38*s^4*x^2*y - 52*s^3*w*x^2*y - 
        96*s^2*w^2*x^2*y + 164*s*w^3*x^2*y + 10*w^4*x^2*y - 32*s^3*x^3*y + 
        252*s^2*w*x^3*y + 40*s*w^2*x^3*y - 68*w^3*x^3*y + 18*s^2*x^4*y - 
        114*s*w*x^4*y + 84*w^2*x^4*y - 8*s*x^5*y - 34*w*x^5*y + 2*x^6*y - 
        15*s^5*y^2 + 44*s^4*w*y^2 - 26*s^3*w^2*y^2 - 20*s^2*w^3*y^2 + 
        17*s*w^4*y^2 + 49*s^4*x*y^2 + 56*s^3*w*x*y^2 - 86*s^2*w^2*x*y^2 + 
        96*s*w^3*x*y^2 - 51*w^4*x*y^2 - 30*s^3*x^2*y^2 - 96*s^2*w*x^2*y^2 - 
        294*s*w^2*x^2*y^2 + 4*w^3*x^2*y^2 - 22*s^2*x^3*y^2 + 40*s*w*x^3*y^2 - 
        42*w^2*x^3*y^2 + 13*s*x^4*y^2 + 84*w*x^4*y^2 + 5*x^5*y^2 + 
        20*s^4*y^3 - 36*s^3*w*y^3 - 20*s^2*w^2*y^3 - 28*s*w^3*y^3 - 
        56*s^3*x*y^3 + 68*s^2*w*x*y^3 + 96*s*w^2*x*y^3 + 84*w^3*x*y^3 - 
        32*s^2*x^2*y^3 + 164*s*w*x^2*y^3 + 4*w^2*x^2*y^3 - 40*s*x^3*y^3 - 
        68*w*x^3*y^3 - 20*x^4*y^3 - 15*s^3*y^4 + 14*s^2*w*y^4 + 
        17*s*w^2*y^4 + 39*s^2*x*y^4 - 80*s*w*x*y^4 - 51*w^2*x*y^4 + 
        47*s*x^2*y^4 + 10*w*x^2*y^4 + 25*x^3*y^4 + 6*s^2*y^5 - 2*s*w*y^5 - 
        16*s*x*y^5 + 6*w*x*y^5 - 14*x^2*y^5 - s*y^6 + 3*x*y^6 + 7*s^6*z - 
        24*s^5*w*z + 27*s^4*w^2*z - 8*s^3*w^3*z - 3*s^2*w^4*z + w^6*z - 
        18*s^5*x*z + 92*s^4*w*x*z - 124*s^3*w^2*x*z + 32*s^2*w^3*x*z + 
        30*s*w^4*x*z - 12*w^5*x*z + 9*s^4*x^2*z - 64*s^3*w*x^2*z + 
        402*s^2*w^2*x^2*z - 168*s*w^3*x^2*z + 13*w^4*x^2*z + 4*s^3*x^3*z - 
        56*s^2*w*x^3*z + 100*s*w^2*x^3*z + 16*w^3*x^3*z + 9*s^2*x^4*z + 
        56*s*w*x^4*z - 21*w^2*x^4*z - 18*s*x^5*z - 4*w*x^5*z + 7*x^6*z - 
        24*s^5*y*z + 98*s^4*w*y*z - 120*s^3*w^2*y*z + 44*s^2*w^3*y*z + 
        2*w^5*y*z + 92*s^4*x*y*z + 280*s^3*w*x*y*z - 416*s^2*w^2*x*y*z + 
        72*s*w^3*x*y*z + 100*w^4*x*y*z - 64*s^3*x^2*y*z - 276*s^2*w*x^2*y*z - 
        216*s*w^2*x^2*y*z - 20*w^3*x^2*y*z - 56*s^2*x^3*y*z + 
        88*s*w*x^3*y*z - 144*w^2*x^3*y*z + 56*s*x^4*y*z + 66*w*x^4*y*z - 
        4*x^5*y*z + 27*s^4*y^2*z - 120*s^3*w*y^2*z + 302*s^2*w^2*y^2*z - 
        17*w^4*y^2*z - 124*s^3*x*y^2*z - 416*s^2*w*x*y^2*z + 
        52*s*w^2*x*y^2*z - 88*w^3*x*y^2*z + 402*s^2*x^2*y^2*z - 
        216*s*w*x^2*y^2*z + 398*w^2*x^2*y^2*z + 100*s*x^3*y^2*z - 
        144*w*x^3*y^2*z - 21*x^4*y^2*z - 8*s^3*y^3*z + 44*s^2*w*y^3*z + 
        28*w^3*y^3*z + 32*s^2*x*y^3*z + 72*s*w*x*y^3*z - 88*w^2*x*y^3*z - 
        168*s*x^2*y^3*z - 20*w*x^2*y^3*z + 16*x^3*y^3*z - 3*s^2*y^4*z - 
        17*w^2*y^4*z + 30*s*x*y^4*z + 100*w*x*y^4*z + 13*x^2*y^4*z + 
        2*w*y^5*z - 12*x*y^5*z + y^6*z - 21*s^5*z^2 + 30*s^4*w*z^2 - 
        6*s^3*w^2*z^2 + 3*s*w^4*z^2 - 6*w^5*z^2 + 15*s^4*x*z^2 - 
        160*s^3*w*x*z^2 - 2*s^2*w^2*x*z^2 - 56*s*w^3*x*z^2 + 11*w^4*x*z^2 + 
        6*s^3*x^2*z^2 - 100*s^2*w*x^2*z^2 - 202*s*w^2*x^2*z^2 + 
        8*w^3*x^2*z^2 + 6*s^2*x^3*z^2 - 144*s*w*x^3*z^2 + 18*w^2*x^3*z^2 + 
        15*s*x^4*z^2 - 10*w*x^4*z^2 - 21*x^5*z^2 + 30*s^4*y*z^2 - 
        164*s^3*w*y*z^2 - 44*s*w^3*y*z^2 - 14*w^4*y*z^2 - 160*s^3*x*y*z^2 + 
        116*s^2*w*x*y*z^2 + 312*s*w^2*x*y*z^2 - 204*w^3*x*y*z^2 - 
        100*s^2*x^2*y*z^2 + 452*s*w*x^2*y*z^2 - 8*w^2*x^2*y*z^2 - 
        144*s*x^3*y*z^2 - 20*w*x^3*y*z^2 - 10*x^4*y*z^2 - 6*s^3*y^2*z^2 - 
        302*s*w^2*y^2*z^2 + 20*w^3*y^2*z^2 - 2*s^2*x*y^2*z^2 + 
        312*s*w*x*y^2*z^2 + 2*w^2*x*y^2*z^2 - 202*s*x^2*y^2*z^2 - 
        8*w*x^2*y^2*z^2 + 18*x^3*y^2*z^2 - 44*s*w*y^3*z^2 + 20*w^2*y^3*z^2 - 
        56*s*x*y^3*z^2 - 204*w*x*y^3*z^2 + 8*x^2*y^3*z^2 + 3*s*y^4*z^2 - 
        14*w*y^4*z^2 + 11*x*y^4*z^2 - 6*y^5*z^2 + 35*s^4*z^3 + 
        6*s^2*w^2*z^3 + 8*s*w^3*z^3 + 15*w^4*z^3 + 20*s^3*x*z^3 + 
        168*s^2*w*x*z^3 + 116*s*w^2*x*z^3 + 16*w^3*x*z^3 + 18*s^2*x^2*z^3 + 
        176*s*w*x^2*z^3 + 22*w^2*x^2*z^3 + 20*s*x^3*z^3 + 40*w*x^3*z^3 + 
        35*x^4*z^3 + 164*s^2*w*y*z^3 + 120*s*w^2*y*z^3 + 36*w^3*y*z^3 + 
        168*s^2*x*y*z^3 - 328*s*w*x*y*z^3 + 112*w^2*x*y*z^3 + 
        176*s*x^2*y*z^3 + 4*w*x^2*y*z^3 + 40*x^3*y*z^3 + 6*s^2*y^2*z^3 + 
        120*s*w*y^2*z^3 + 26*w^2*y^2*z^3 + 116*s*x*y^2*z^3 + 
        112*w*x*y^2*z^3 + 22*x^2*y^2*z^3 + 8*s*y^3*z^3 + 36*w*y^3*z^3 + 
        16*x*y^3*z^3 + 15*y^4*z^3 - 35*s^3*z^4 - 30*s^2*w*z^4 - 
        27*s*w^2*z^4 - 20*w^3*z^4 - 45*s^2*x*z^4 - 104*s*w*x*z^4 - 
        39*w^2*x*z^4 - 45*s*x^2*z^4 - 50*w*x^2*z^4 - 35*x^3*z^4 - 
        30*s^2*y*z^4 - 98*s*w*y*z^4 - 44*w^2*y*z^4 - 104*s*x*y*z^4 - 
        42*w*x*y*z^4 - 50*x^2*y*z^4 - 27*s*y^2*z^4 - 44*w*y^2*z^4 - 
        39*x*y^2*z^4 - 20*y^3*z^4 + 21*s^2*z^5 + 24*s*w*z^5 + 15*w^2*z^5 + 
        30*s*x*z^5 + 28*w*x*z^5 + 21*x^2*z^5 + 24*s*y*z^5 + 26*w*y*z^5 + 
        28*x*y*z^5 + 15*y^2*z^5 - 7*s*z^6 - 6*w*z^6 - 7*x*z^6 - 6*y*z^6 + 
        z^7)*II412[x, z, w, y])/(w*OMEGA[s, w, x, y, z]) - 
     (2*(-1 + 2*eps)*y*z*(-5*s^6 - 2*s^5*w + 61*s^4*w^2 - 124*s^3*w^3 + 
        101*s^2*w^4 - 34*s*w^5 + 3*w^6 + 26*s^5*x - 22*s^4*w*x - 
        12*s^3*w^2*x - 28*s^2*w^3*x + 50*s*w^4*x - 14*w^5*x - 55*s^4*x^2 + 
        76*s^3*w*x^2 + 38*s^2*w^2*x^2 + 44*s*w^3*x^2 + 25*w^4*x^2 + 
        60*s^3*x^3 - 76*s^2*w*x^3 - 92*s*w^2*x^3 - 20*w^3*x^3 - 35*s^2*x^4 + 
        22*s*w*x^4 + 5*w^2*x^4 + 10*s*x^5 + 2*w*x^5 - x^6 + 22*s^5*y - 
        50*s^4*w*y + 76*s^3*w^2*y - 84*s^2*w^3*y + 30*s*w^4*y + 6*w^5*y - 
        54*s^4*x*y - 40*s^3*w*x*y - 4*s^2*w^2*x*y - 168*s*w^3*x*y + 
        10*w^4*x*y + 28*s^3*x^2*y + 68*s^2*w*x^2*y + 100*s*w^2*x^2*y - 
        68*w^3*x^2*y + 20*s^2*x^3*y + 56*s*w*x^3*y + 84*w^2*x^3*y - 
        18*s*x^4*y - 34*w*x^4*y + 2*x^5*y - 35*s^4*y^2 + 156*s^3*w*y^2 - 
        2*s^2*w^2*y^2 + 60*s*w^3*y^2 - 51*w^4*y^2 + 20*s^3*x*y^2 - 
        100*s^2*w*x*y^2 + 204*s*w^2*x*y^2 + 4*w^3*x*y^2 + 6*s^2*x^2*y^2 - 
        268*s*w*x^2*y^2 - 42*w^2*x^2*y^2 + 4*s*x^3*y^2 + 84*w*x^3*y^2 + 
        5*x^4*y^2 + 20*s^3*y^3 - 148*s^2*w*y^3 - 84*s*w^2*y^3 + 84*w^3*y^3 + 
        4*s^2*x*y^3 + 152*s*w*x*y^3 + 4*w^2*x*y^3 - 4*s*x^2*y^3 - 
        68*w*x^2*y^3 - 20*x^3*y^3 + 5*s^2*y^4 + 38*s*w*y^4 - 51*w^2*y^4 + 
        18*s*x*y^4 + 10*w*x*y^4 + 25*x^2*y^4 - 10*s*y^5 + 6*w*y^5 - 
        14*x*y^5 + 3*y^6 + 22*s^5*z - 50*s^4*w*z + 76*s^3*w^2*z - 
        84*s^2*w^3*z + 30*s*w^4*z + 6*w^5*z - 54*s^4*x*z - 40*s^3*w*x*z - 
        4*s^2*w^2*x*z - 168*s*w^3*x*z + 10*w^4*x*z + 28*s^3*x^2*z + 
        68*s^2*w*x^2*z + 100*s*w^2*x^2*z - 68*w^3*x^2*z + 20*s^2*x^3*z + 
        56*s*w*x^3*z + 84*w^2*x^3*z - 18*s*x^4*z - 34*w*x^4*z + 2*x^5*z - 
        42*s^4*y*z - 120*s^3*w*y*z - 156*s^2*w^2*y*z + 72*s*w^3*y*z - 
        10*w^4*y*z + 280*s^3*x*y*z + 392*s^2*w*x*y*z - 216*s*w^2*x*y*z + 
        312*w^3*x*y*z - 300*s^2*x^2*y*z + 88*s*w*x^2*y*z - 204*w^2*x^2*y*z + 
        56*s*x^3*y*z - 104*w*x^3*y*z + 6*x^4*y*z + 12*s^3*y^2*z + 
        116*s^2*w*y^2*z + 52*s*w^2*y^2*z - 52*w^3*y^2*z - 100*s^2*x*y^2*z - 
        216*s*w*x*y^2*z - 100*w^2*x*y^2*z + 100*s*x^2*y^2*z + 
        164*w*x^2*y^2*z - 12*x^3*y^2*z - 4*s^2*y^3*z + 72*s*w*y^3*z + 
        92*w^2*y^3*z - 168*s*x*y^3*z - 8*w*x*y^3*z - 20*x^2*y^3*z + 
        30*s*y^4*z - 18*w*y^4*z + 42*x*y^4*z - 18*y^5*z - 35*s^4*z^2 + 
        156*s^3*w*z^2 - 2*s^2*w^2*z^2 + 60*s*w^3*z^2 - 51*w^4*z^2 + 
        20*s^3*x*z^2 - 100*s^2*w*x*z^2 + 204*s*w^2*x*z^2 + 4*w^3*x*z^2 + 
        6*s^2*x^2*z^2 - 268*s*w*x^2*z^2 - 42*w^2*x^2*z^2 + 4*s*x^3*z^2 + 
        84*w*x^3*z^2 + 5*x^4*z^2 + 12*s^3*y*z^2 + 116*s^2*w*y*z^2 + 
        52*s*w^2*y*z^2 - 52*w^3*y*z^2 - 100*s^2*x*y*z^2 - 216*s*w*x*y*z^2 - 
        100*w^2*x*y*z^2 + 100*s*x^2*y*z^2 + 164*w*x^2*y*z^2 - 12*x^3*y*z^2 - 
        2*s^2*y^2*z^2 - 220*s*w*y^2*z^2 - 82*w^2*y^2*z^2 + 300*s*x*y^2*z^2 - 
        4*w*x*y^2*z^2 - 10*x^2*y^2*z^2 - 20*s*y^3*z^2 + 12*w*y^3*z^2 - 
        28*x*y^3*z^2 + 45*y^4*z^2 + 20*s^3*z^3 - 148*s^2*w*z^3 - 
        84*s*w^2*z^3 + 84*w^3*z^3 + 4*s^2*x*z^3 + 152*s*w*x*z^3 + 
        4*w^2*x*z^3 - 4*s*x^2*z^3 - 68*w*x^2*z^3 - 20*x^3*z^3 - 4*s^2*y*z^3 + 
        72*s*w*y*z^3 + 92*w^2*y*z^3 - 168*s*x*y*z^3 - 8*w*x*y*z^3 - 
        20*x^2*y*z^3 - 20*s*y^2*z^3 + 12*w*y^2*z^3 - 28*x*y^2*z^3 - 
        60*y^3*z^3 + 5*s^2*z^4 + 38*s*w*z^4 - 51*w^2*z^4 + 18*s*x*z^4 + 
        10*w*x*z^4 + 25*x^2*z^4 + 30*s*y*z^4 - 18*w*y*z^4 + 42*x*y*z^4 + 
        45*y^2*z^4 - 10*s*z^5 + 6*w*z^5 - 14*x*z^5 - 18*y*z^5 + 3*z^6)*
       II412[y, z, w, x])/(w*OMEGA[s, w, x, y, z]) + 
     (3*(-1 + 2*eps)*(s^7 - 5*s^6*w + 9*s^5*w^2 - 5*s^4*w^3 - 5*s^3*w^4 + 
        9*s^2*w^5 - 5*s*w^6 + w^7 - 7*s^6*x + 18*s^5*w*x - 9*s^4*w^2*x - 
        4*s^3*w^3*x - 9*s^2*w^4*x + 18*s*w^5*x - 7*w^6*x + 21*s^5*x^2 - 
        15*s^4*w*x^2 - 6*s^3*w^2*x^2 - 6*s^2*w^3*x^2 - 15*s*w^4*x^2 + 
        21*w^5*x^2 - 35*s^4*x^3 - 20*s^3*w*x^3 - 18*s^2*w^2*x^3 - 
        20*s*w^3*x^3 - 35*w^4*x^3 + 35*s^3*x^4 + 45*s^2*w*x^4 + 
        45*s*w^2*x^4 + 35*w^3*x^4 - 21*s^2*x^5 - 30*s*w*x^5 - 21*w^2*x^5 + 
        7*s*x^6 + 7*w*x^6 - x^7 - 5*s^6*y + 22*s^5*w*y - 43*s^4*w^2*y + 
        52*s^3*w^3*y - 43*s^2*w^4*y + 22*s*w^5*y - 5*w^6*y + 18*s^5*x*y - 
        86*s^4*w*x*y + 68*s^3*w^2*x*y + 68*s^2*w^3*x*y - 86*s*w^4*x*y + 
        18*w^5*x*y - 15*s^4*x^2*y + 156*s^3*w*x^2*y + 102*s^2*w^2*x^2*y + 
        156*s*w^3*x^2*y - 15*w^4*x^2*y - 20*s^3*x^3*y - 172*s^2*w*x^3*y - 
        172*s*w^2*x^3*y - 20*w^3*x^3*y + 45*s^2*x^4*y + 110*s*w*x^4*y + 
        45*w^2*x^4*y - 30*s*x^5*y - 30*w*x^5*y + 7*x^6*y + 9*s^5*y^2 - 
        43*s^4*w*y^2 + 34*s^3*w^2*y^2 + 34*s^2*w^3*y^2 - 43*s*w^4*y^2 + 
        9*w^5*y^2 - 9*s^4*x*y^2 + 68*s^3*w*x*y^2 - 502*s^2*w^2*x*y^2 + 
        68*s*w^3*x*y^2 - 9*w^4*x*y^2 - 6*s^3*x^2*y^2 + 102*s^2*w*x^2*y^2 + 
        102*s*w^2*x^2*y^2 - 6*w^3*x^2*y^2 - 18*s^2*x^3*y^2 - 
        172*s*w*x^3*y^2 - 18*w^2*x^3*y^2 + 45*s*x^4*y^2 + 45*w*x^4*y^2 - 
        21*x^5*y^2 - 5*s^4*y^3 + 52*s^3*w*y^3 + 34*s^2*w^2*y^3 + 
        52*s*w^3*y^3 - 5*w^4*y^3 - 4*s^3*x*y^3 + 68*s^2*w*x*y^3 + 
        68*s*w^2*x*y^3 - 4*w^3*x*y^3 - 6*s^2*x^2*y^3 + 156*s*w*x^2*y^3 - 
        6*w^2*x^2*y^3 - 20*s*x^3*y^3 - 20*w*x^3*y^3 + 35*x^4*y^3 - 
        5*s^3*y^4 - 43*s^2*w*y^4 - 43*s*w^2*y^4 - 5*w^3*y^4 - 9*s^2*x*y^4 - 
        86*s*w*x*y^4 - 9*w^2*x*y^4 - 15*s*x^2*y^4 - 15*w*x^2*y^4 - 
        35*x^3*y^4 + 9*s^2*y^5 + 22*s*w*y^5 + 9*w^2*y^5 + 18*s*x*y^5 + 
        18*w*x*y^5 + 21*x^2*y^5 - 5*s*y^6 - 5*w*y^6 - 7*x*y^6 + y^7 - 
        5*s^6*z + 22*s^5*w*z - 43*s^4*w^2*z + 52*s^3*w^3*z - 43*s^2*w^4*z + 
        22*s*w^5*z - 5*w^6*z + 18*s^5*x*z - 86*s^4*w*x*z + 68*s^3*w^2*x*z + 
        68*s^2*w^3*x*z - 86*s*w^4*x*z + 18*w^5*x*z - 15*s^4*x^2*z + 
        156*s^3*w*x^2*z + 102*s^2*w^2*x^2*z + 156*s*w^3*x^2*z - 
        15*w^4*x^2*z - 20*s^3*x^3*z - 172*s^2*w*x^3*z - 172*s*w^2*x^3*z - 
        20*w^3*x^3*z + 45*s^2*x^4*z + 110*s*w*x^4*z + 45*w^2*x^4*z - 
        30*s*x^5*z - 30*w*x^5*z + 7*x^6*z + 22*s^5*y*z + 94*s^4*w*y*z - 
        116*s^3*w^2*y*z - 116*s^2*w^3*y*z + 94*s*w^4*y*z + 22*w^5*y*z - 
        86*s^4*x*y*z - 232*s^3*w*x*y*z + 380*s^2*w^2*x*y*z - 
        232*s*w^3*x*y*z - 86*w^4*x*y*z + 156*s^3*x^2*y*z - 
        348*s^2*w*x^2*y*z - 348*s*w^2*x^2*y*z + 156*w^3*x^2*y*z - 
        172*s^2*x^3*y*z + 376*s*w*x^3*y*z - 172*w^2*x^3*y*z + 110*s*x^4*y*z + 
        110*w*x^4*y*z - 30*x^5*y*z - 43*s^4*y^2*z - 116*s^3*w*y^2*z + 
        190*s^2*w^2*y^2*z - 116*s*w^3*y^2*z - 43*w^4*y^2*z + 68*s^3*x*y^2*z + 
        380*s^2*w*x*y^2*z + 380*s*w^2*x*y^2*z + 68*w^3*x*y^2*z + 
        102*s^2*x^2*y^2*z - 348*s*w*x^2*y^2*z + 102*w^2*x^2*y^2*z - 
        172*s*x^3*y^2*z - 172*w*x^3*y^2*z + 45*x^4*y^2*z + 52*s^3*y^3*z - 
        116*s^2*w*y^3*z - 116*s*w^2*y^3*z + 52*w^3*y^3*z + 68*s^2*x*y^3*z - 
        232*s*w*x*y^3*z + 68*w^2*x*y^3*z + 156*s*x^2*y^3*z + 
        156*w*x^2*y^3*z - 20*x^3*y^3*z - 43*s^2*y^4*z + 94*s*w*y^4*z - 
        43*w^2*y^4*z - 86*s*x*y^4*z - 86*w*x*y^4*z - 15*x^2*y^4*z + 
        22*s*y^5*z + 22*w*y^5*z + 18*x*y^5*z - 5*y^6*z + 9*s^5*z^2 - 
        43*s^4*w*z^2 + 34*s^3*w^2*z^2 + 34*s^2*w^3*z^2 - 43*s*w^4*z^2 + 
        9*w^5*z^2 - 9*s^4*x*z^2 + 68*s^3*w*x*z^2 - 502*s^2*w^2*x*z^2 + 
        68*s*w^3*x*z^2 - 9*w^4*x*z^2 - 6*s^3*x^2*z^2 + 102*s^2*w*x^2*z^2 + 
        102*s*w^2*x^2*z^2 - 6*w^3*x^2*z^2 - 18*s^2*x^3*z^2 - 
        172*s*w*x^3*z^2 - 18*w^2*x^3*z^2 + 45*s*x^4*z^2 + 45*w*x^4*z^2 - 
        21*x^5*z^2 - 43*s^4*y*z^2 - 116*s^3*w*y*z^2 + 190*s^2*w^2*y*z^2 - 
        116*s*w^3*y*z^2 - 43*w^4*y*z^2 + 68*s^3*x*y*z^2 + 380*s^2*w*x*y*z^2 + 
        380*s*w^2*x*y*z^2 + 68*w^3*x*y*z^2 + 102*s^2*x^2*y*z^2 - 
        348*s*w*x^2*y*z^2 + 102*w^2*x^2*y*z^2 - 172*s*x^3*y*z^2 - 
        172*w*x^3*y*z^2 + 45*x^4*y*z^2 + 34*s^3*y^2*z^2 + 190*s^2*w*y^2*z^2 + 
        190*s*w^2*y^2*z^2 + 34*w^3*y^2*z^2 - 502*s^2*x*y^2*z^2 + 
        380*s*w*x*y^2*z^2 - 502*w^2*x*y^2*z^2 + 102*s*x^2*y^2*z^2 + 
        102*w*x^2*y^2*z^2 - 18*x^3*y^2*z^2 + 34*s^2*y^3*z^2 - 
        116*s*w*y^3*z^2 + 34*w^2*y^3*z^2 + 68*s*x*y^3*z^2 + 68*w*x*y^3*z^2 - 
        6*x^2*y^3*z^2 - 43*s*y^4*z^2 - 43*w*y^4*z^2 - 9*x*y^4*z^2 + 
        9*y^5*z^2 - 5*s^4*z^3 + 52*s^3*w*z^3 + 34*s^2*w^2*z^3 + 
        52*s*w^3*z^3 - 5*w^4*z^3 - 4*s^3*x*z^3 + 68*s^2*w*x*z^3 + 
        68*s*w^2*x*z^3 - 4*w^3*x*z^3 - 6*s^2*x^2*z^3 + 156*s*w*x^2*z^3 - 
        6*w^2*x^2*z^3 - 20*s*x^3*z^3 - 20*w*x^3*z^3 + 35*x^4*z^3 + 
        52*s^3*y*z^3 - 116*s^2*w*y*z^3 - 116*s*w^2*y*z^3 + 52*w^3*y*z^3 + 
        68*s^2*x*y*z^3 - 232*s*w*x*y*z^3 + 68*w^2*x*y*z^3 + 156*s*x^2*y*z^3 + 
        156*w*x^2*y*z^3 - 20*x^3*y*z^3 + 34*s^2*y^2*z^3 - 116*s*w*y^2*z^3 + 
        34*w^2*y^2*z^3 + 68*s*x*y^2*z^3 + 68*w*x*y^2*z^3 - 6*x^2*y^2*z^3 + 
        52*s*y^3*z^3 + 52*w*y^3*z^3 - 4*x*y^3*z^3 - 5*y^4*z^3 - 5*s^3*z^4 - 
        43*s^2*w*z^4 - 43*s*w^2*z^4 - 5*w^3*z^4 - 9*s^2*x*z^4 - 
        86*s*w*x*z^4 - 9*w^2*x*z^4 - 15*s*x^2*z^4 - 15*w*x^2*z^4 - 
        35*x^3*z^4 - 43*s^2*y*z^4 + 94*s*w*y*z^4 - 43*w^2*y*z^4 - 
        86*s*x*y*z^4 - 86*w*x*y*z^4 - 15*x^2*y*z^4 - 43*s*y^2*z^4 - 
        43*w*y^2*z^4 - 9*x*y^2*z^4 - 5*y^3*z^4 + 9*s^2*z^5 + 22*s*w*z^5 + 
        9*w^2*z^5 + 18*s*x*z^5 + 18*w*x*z^5 + 21*x^2*z^5 + 22*s*y*z^5 + 
        22*w*y*z^5 + 18*x*y*z^5 + 9*y^2*z^5 - 5*s*z^6 - 5*w*z^6 - 7*x*z^6 - 
        5*y*z^6 + z^7)*JJ4[w, x, y, z])/(w*OMEGA[s, w, x, y, z])
 
derivative[II412][0, 1, 0, 0][w_, x_, y_, z_] := 
   derivative[II412][1, 0, 0, 0][x, w, y, z]

derivative[II412][0, 0, 1, 0][w_, x_, y_, z_] := 
    -(((-1 + eps)^3*(-s^7 + 7*s^6*w - 21*s^5*w^2 + 35*s^4*w^3 - 35*s^3*w^4 + 
         21*s^2*w^5 - 7*s*w^6 + w^7 + 7*s^6*x - 30*s^5*w*x + 45*s^4*w^2*x - 
         20*s^3*w^3*x - 15*s^2*w^4*x + 18*s*w^5*x - 5*w^6*x - 21*s^5*x^2 + 
         45*s^4*w*x^2 - 18*s^3*w^2*x^2 - 6*s^2*w^3*x^2 - 9*s*w^4*x^2 + 
         9*w^5*x^2 + 35*s^4*x^3 - 20*s^3*w*x^3 - 6*s^2*w^2*x^3 - 
         4*s*w^3*x^3 - 5*w^4*x^3 - 35*s^3*x^4 - 15*s^2*w*x^4 - 9*s*w^2*x^4 - 
         5*w^3*x^4 + 21*s^2*x^5 + 18*s*w*x^5 + 9*w^2*x^5 - 7*s*x^6 - 
         5*w*x^6 + x^7 + 7*s^6*y - 30*s^5*w*y + 45*s^4*w^2*y - 20*s^3*w^3*y - 
         15*s^2*w^4*y + 18*s*w^5*y - 5*w^6*y - 30*s^5*x*y + 110*s^4*w*x*y - 
         172*s^3*w^2*x*y + 156*s^2*w^3*x*y - 86*s*w^4*x*y + 22*w^5*x*y + 
         45*s^4*x^2*y - 172*s^3*w*x^2*y + 102*s^2*w^2*x^2*y + 
         68*s*w^3*x^2*y - 43*w^4*x^2*y - 20*s^3*x^3*y + 156*s^2*w*x^3*y + 
         68*s*w^2*x^3*y + 52*w^3*x^3*y - 15*s^2*x^4*y - 86*s*w*x^4*y - 
         43*w^2*x^4*y + 18*s*x^5*y + 22*w*x^5*y - 5*x^6*y - 21*s^5*y^2 + 
         45*s^4*w*y^2 - 18*s^3*w^2*y^2 - 6*s^2*w^3*y^2 - 9*s*w^4*y^2 + 
         9*w^5*y^2 + 45*s^4*x*y^2 - 172*s^3*w*x*y^2 + 102*s^2*w^2*x*y^2 + 
         68*s*w^3*x*y^2 - 43*w^4*x*y^2 - 18*s^3*x^2*y^2 + 102*s^2*w*x^2*y^2 - 
         502*s*w^2*x^2*y^2 + 34*w^3*x^2*y^2 - 6*s^2*x^3*y^2 + 
         68*s*w*x^3*y^2 + 34*w^2*x^3*y^2 - 9*s*x^4*y^2 - 43*w*x^4*y^2 + 
         9*x^5*y^2 + 35*s^4*y^3 - 20*s^3*w*y^3 - 6*s^2*w^2*y^3 - 
         4*s*w^3*y^3 - 5*w^4*y^3 - 20*s^3*x*y^3 + 156*s^2*w*x*y^3 + 
         68*s*w^2*x*y^3 + 52*w^3*x*y^3 - 6*s^2*x^2*y^3 + 68*s*w*x^2*y^3 + 
         34*w^2*x^2*y^3 - 4*s*x^3*y^3 + 52*w*x^3*y^3 - 5*x^4*y^3 - 
         35*s^3*y^4 - 15*s^2*w*y^4 - 9*s*w^2*y^4 - 5*w^3*y^4 - 15*s^2*x*y^4 - 
         86*s*w*x*y^4 - 43*w^2*x*y^4 - 9*s*x^2*y^4 - 43*w*x^2*y^4 - 
         5*x^3*y^4 + 21*s^2*y^5 + 18*s*w*y^5 + 9*w^2*y^5 + 18*s*x*y^5 + 
         22*w*x*y^5 + 9*x^2*y^5 - 7*s*y^6 - 5*w*y^6 - 5*x*y^6 + y^7 + 
         7*s^6*z - 30*s^5*w*z + 45*s^4*w^2*z - 20*s^3*w^3*z - 15*s^2*w^4*z + 
         18*s*w^5*z - 5*w^6*z - 30*s^5*x*z + 110*s^4*w*x*z - 
         172*s^3*w^2*x*z + 156*s^2*w^3*x*z - 86*s*w^4*x*z + 22*w^5*x*z + 
         45*s^4*x^2*z - 172*s^3*w*x^2*z + 102*s^2*w^2*x^2*z + 
         68*s*w^3*x^2*z - 43*w^4*x^2*z - 20*s^3*x^3*z + 156*s^2*w*x^3*z + 
         68*s*w^2*x^3*z + 52*w^3*x^3*z - 15*s^2*x^4*z - 86*s*w*x^4*z - 
         43*w^2*x^4*z + 18*s*x^5*z + 22*w*x^5*z - 5*x^6*z - 30*s^5*y*z + 
         110*s^4*w*y*z - 172*s^3*w^2*y*z + 156*s^2*w^3*y*z - 86*s*w^4*y*z + 
         22*w^5*y*z + 110*s^4*x*y*z + 376*s^3*w*x*y*z - 348*s^2*w^2*x*y*z - 
         232*s*w^3*x*y*z + 94*w^4*x*y*z - 172*s^3*x^2*y*z - 
         348*s^2*w*x^2*y*z + 380*s*w^2*x^2*y*z - 116*w^3*x^2*y*z + 
         156*s^2*x^3*y*z - 232*s*w*x^3*y*z - 116*w^2*x^3*y*z - 86*s*x^4*y*z + 
         94*w*x^4*y*z + 22*x^5*y*z + 45*s^4*y^2*z - 172*s^3*w*y^2*z + 
         102*s^2*w^2*y^2*z + 68*s*w^3*y^2*z - 43*w^4*y^2*z - 
         172*s^3*x*y^2*z - 348*s^2*w*x*y^2*z + 380*s*w^2*x*y^2*z - 
         116*w^3*x*y^2*z + 102*s^2*x^2*y^2*z + 380*s*w*x^2*y^2*z + 
         190*w^2*x^2*y^2*z + 68*s*x^3*y^2*z - 116*w*x^3*y^2*z - 
         43*x^4*y^2*z - 20*s^3*y^3*z + 156*s^2*w*y^3*z + 68*s*w^2*y^3*z + 
         52*w^3*y^3*z + 156*s^2*x*y^3*z - 232*s*w*x*y^3*z - 116*w^2*x*y^3*z + 
         68*s*x^2*y^3*z - 116*w*x^2*y^3*z + 52*x^3*y^3*z - 15*s^2*y^4*z - 
         86*s*w*y^4*z - 43*w^2*y^4*z - 86*s*x*y^4*z + 94*w*x*y^4*z - 
         43*x^2*y^4*z + 18*s*y^5*z + 22*w*y^5*z + 22*x*y^5*z - 5*y^6*z - 
         21*s^5*z^2 + 45*s^4*w*z^2 - 18*s^3*w^2*z^2 - 6*s^2*w^3*z^2 - 
         9*s*w^4*z^2 + 9*w^5*z^2 + 45*s^4*x*z^2 - 172*s^3*w*x*z^2 + 
         102*s^2*w^2*x*z^2 + 68*s*w^3*x*z^2 - 43*w^4*x*z^2 - 18*s^3*x^2*z^2 + 
         102*s^2*w*x^2*z^2 - 502*s*w^2*x^2*z^2 + 34*w^3*x^2*z^2 - 
         6*s^2*x^3*z^2 + 68*s*w*x^3*z^2 + 34*w^2*x^3*z^2 - 9*s*x^4*z^2 - 
         43*w*x^4*z^2 + 9*x^5*z^2 + 45*s^4*y*z^2 - 172*s^3*w*y*z^2 + 
         102*s^2*w^2*y*z^2 + 68*s*w^3*y*z^2 - 43*w^4*y*z^2 - 
         172*s^3*x*y*z^2 - 348*s^2*w*x*y*z^2 + 380*s*w^2*x*y*z^2 - 
         116*w^3*x*y*z^2 + 102*s^2*x^2*y*z^2 + 380*s*w*x^2*y*z^2 + 
         190*w^2*x^2*y*z^2 + 68*s*x^3*y*z^2 - 116*w*x^3*y*z^2 - 
         43*x^4*y*z^2 - 18*s^3*y^2*z^2 + 102*s^2*w*y^2*z^2 - 
         502*s*w^2*y^2*z^2 + 34*w^3*y^2*z^2 + 102*s^2*x*y^2*z^2 + 
         380*s*w*x*y^2*z^2 + 190*w^2*x*y^2*z^2 - 502*s*x^2*y^2*z^2 + 
         190*w*x^2*y^2*z^2 + 34*x^3*y^2*z^2 - 6*s^2*y^3*z^2 + 
         68*s*w*y^3*z^2 + 34*w^2*y^3*z^2 + 68*s*x*y^3*z^2 - 116*w*x*y^3*z^2 + 
         34*x^2*y^3*z^2 - 9*s*y^4*z^2 - 43*w*y^4*z^2 - 43*x*y^4*z^2 + 
         9*y^5*z^2 + 35*s^4*z^3 - 20*s^3*w*z^3 - 6*s^2*w^2*z^3 - 
         4*s*w^3*z^3 - 5*w^4*z^3 - 20*s^3*x*z^3 + 156*s^2*w*x*z^3 + 
         68*s*w^2*x*z^3 + 52*w^3*x*z^3 - 6*s^2*x^2*z^3 + 68*s*w*x^2*z^3 + 
         34*w^2*x^2*z^3 - 4*s*x^3*z^3 + 52*w*x^3*z^3 - 5*x^4*z^3 - 
         20*s^3*y*z^3 + 156*s^2*w*y*z^3 + 68*s*w^2*y*z^3 + 52*w^3*y*z^3 + 
         156*s^2*x*y*z^3 - 232*s*w*x*y*z^3 - 116*w^2*x*y*z^3 + 
         68*s*x^2*y*z^3 - 116*w*x^2*y*z^3 + 52*x^3*y*z^3 - 6*s^2*y^2*z^3 + 
         68*s*w*y^2*z^3 + 34*w^2*y^2*z^3 + 68*s*x*y^2*z^3 - 116*w*x*y^2*z^3 + 
         34*x^2*y^2*z^3 - 4*s*y^3*z^3 + 52*w*y^3*z^3 + 52*x*y^3*z^3 - 
         5*y^4*z^3 - 35*s^3*z^4 - 15*s^2*w*z^4 - 9*s*w^2*z^4 - 5*w^3*z^4 - 
         15*s^2*x*z^4 - 86*s*w*x*z^4 - 43*w^2*x*z^4 - 9*s*x^2*z^4 - 
         43*w*x^2*z^4 - 5*x^3*z^4 - 15*s^2*y*z^4 - 86*s*w*y*z^4 - 
         43*w^2*y*z^4 - 86*s*x*y*z^4 + 94*w*x*y*z^4 - 43*x^2*y*z^4 - 
         9*s*y^2*z^4 - 43*w*y^2*z^4 - 43*x*y^2*z^4 - 5*y^3*z^4 + 21*s^2*z^5 + 
         18*s*w*z^5 + 9*w^2*z^5 + 18*s*x*z^5 + 22*w*x*z^5 + 9*x^2*z^5 + 
         18*s*y*z^5 + 22*w*y*z^5 + 22*x*y*z^5 + 9*y^2*z^5 - 7*s*z^6 - 
         5*w*z^6 - 5*x*z^6 - 5*y*z^6 + z^7)*AA[w]*AA[x]*AA[y])/
       (w*x*y*OMEGA[s, w, x, y, z])) - 
     (2*(-1 + eps)^3*(-s^6 + 2*s^5*w + 5*s^4*w^2 - 20*s^3*w^3 + 25*s^2*w^4 - 
        14*s*w^5 + 3*w^6 + 2*s^5*x - 34*s^4*w*x + 84*s^3*w^2*x - 
        68*s^2*w^3*x + 10*s*w^4*x + 6*w^5*x + 5*s^4*x^2 + 84*s^3*w*x^2 - 
        42*s^2*w^2*x^2 + 4*s*w^3*x^2 - 51*w^4*x^2 - 20*s^3*x^3 - 
        68*s^2*w*x^3 + 4*s*w^2*x^3 + 84*w^3*x^3 + 25*s^2*x^4 + 10*s*w*x^4 - 
        51*w^2*x^4 - 14*s*x^5 + 6*w*x^5 + 3*x^6 + 6*s^5*y - 6*s^4*w*y - 
        4*s^3*w^2*y - 12*s^2*w^3*y + 30*s*w^4*y - 14*w^5*y - 6*s^4*x*y - 
        24*s^3*w*x*y - 52*s^2*w^2*x*y + 72*s*w^3*x*y + 10*w^4*x*y - 
        4*s^3*x^2*y - 52*s^2*w*x^2*y + 52*s*w^2*x^2*y + 4*w^3*x^2*y - 
        12*s^2*x^3*y + 72*s*w*x^3*y + 4*w^2*x^3*y + 30*s*x^4*y + 10*w*x^4*y - 
        14*x^5*y - 15*s^4*y^2 + 4*s^3*w*y^2 - 2*s^2*w^2*y^2 - 12*s*w^3*y^2 + 
        25*w^4*y^2 + 4*s^3*x*y^2 + 116*s^2*w*x*y^2 - 52*s*w^2*x*y^2 - 
        68*w^3*x*y^2 - 2*s^2*x^2*y^2 - 52*s*w*x^2*y^2 - 42*w^2*x^2*y^2 - 
        12*s*x^3*y^2 - 68*w*x^3*y^2 + 25*x^4*y^2 + 20*s^3*y^3 + 4*s^2*w*y^3 - 
        4*s*w^2*y^3 - 20*w^3*y^3 + 4*s^2*x*y^3 - 24*s*w*x*y^3 + 
        84*w^2*x*y^3 - 4*s*x^2*y^3 + 84*w*x^2*y^3 - 20*x^3*y^3 - 15*s^2*y^4 - 
        6*s*w*y^4 + 5*w^2*y^4 - 6*s*x*y^4 - 34*w*x*y^4 + 5*x^2*y^4 + 
        6*s*y^5 + 2*w*y^5 + 2*x*y^5 - y^6 + 6*s^5*z - 6*s^4*w*z - 
        4*s^3*w^2*z - 12*s^2*w^3*z + 30*s*w^4*z - 14*w^5*z - 6*s^4*x*z - 
        24*s^3*w*x*z - 52*s^2*w^2*x*z + 72*s*w^3*x*z + 10*w^4*x*z - 
        4*s^3*x^2*z - 52*s^2*w*x^2*z + 52*s*w^2*x^2*z + 4*w^3*x^2*z - 
        12*s^2*x^3*z + 72*s*w*x^3*z + 4*w^2*x^3*z + 30*s*x^4*z + 10*w*x^4*z - 
        14*x^5*z - 18*s^4*y*z + 56*s^3*w*y*z + 100*s^2*w^2*y*z - 
        168*s*w^3*y*z + 30*w^4*y*z + 56*s^3*x*y*z + 88*s^2*w*x*y*z - 
        216*s*w^2*x*y*z + 72*w^3*x*y*z + 100*s^2*x^2*y*z - 216*s*w*x^2*y*z + 
        52*w^2*x^2*y*z - 168*s*x^3*y*z + 72*w*x^3*y*z + 30*x^4*y*z + 
        12*s^3*y^2*z - 100*s^2*w*y^2*z + 100*s*w^2*y^2*z - 12*w^3*y^2*z - 
        100*s^2*x*y^2*z + 88*s*w*x*y^2*z - 52*w^2*x*y^2*z + 100*s*x^2*y^2*z - 
        52*w*x^2*y^2*z - 12*x^3*y^2*z + 12*s^2*y^3*z + 56*s*w*y^3*z - 
        4*w^2*y^3*z + 56*s*x*y^3*z - 24*w*x*y^3*z - 4*x^2*y^3*z - 
        18*s*y^4*z - 6*w*y^4*z - 6*x*y^4*z + 6*y^5*z - 15*s^4*z^2 + 
        4*s^3*w*z^2 - 2*s^2*w^2*z^2 - 12*s*w^3*z^2 + 25*w^4*z^2 + 
        4*s^3*x*z^2 + 116*s^2*w*x*z^2 - 52*s*w^2*x*z^2 - 68*w^3*x*z^2 - 
        2*s^2*x^2*z^2 - 52*s*w*x^2*z^2 - 42*w^2*x^2*z^2 - 12*s*x^3*z^2 - 
        68*w*x^3*z^2 + 25*x^4*z^2 + 12*s^3*y*z^2 - 100*s^2*w*y*z^2 + 
        100*s*w^2*y*z^2 - 12*w^3*y*z^2 - 100*s^2*x*y*z^2 + 88*s*w*x*y*z^2 - 
        52*w^2*x*y*z^2 + 100*s*x^2*y*z^2 - 52*w*x^2*y*z^2 - 12*x^3*y*z^2 + 
        6*s^2*y^2*z^2 - 100*s*w*y^2*z^2 - 2*w^2*y^2*z^2 - 100*s*x*y^2*z^2 + 
        116*w*x*y^2*z^2 - 2*x^2*y^2*z^2 + 12*s*y^3*z^2 + 4*w*y^3*z^2 + 
        4*x*y^3*z^2 - 15*y^4*z^2 + 20*s^3*z^3 + 4*s^2*w*z^3 - 4*s*w^2*z^3 - 
        20*w^3*z^3 + 4*s^2*x*z^3 - 24*s*w*x*z^3 + 84*w^2*x*z^3 - 
        4*s*x^2*z^3 + 84*w*x^2*z^3 - 20*x^3*z^3 + 12*s^2*y*z^3 + 
        56*s*w*y*z^3 - 4*w^2*y*z^3 + 56*s*x*y*z^3 - 24*w*x*y*z^3 - 
        4*x^2*y*z^3 + 12*s*y^2*z^3 + 4*w*y^2*z^3 + 4*x*y^2*z^3 + 20*y^3*z^3 - 
        15*s^2*z^4 - 6*s*w*z^4 + 5*w^2*z^4 - 6*s*x*z^4 - 34*w*x*z^4 + 
        5*x^2*z^4 - 18*s*y*z^4 - 6*w*y*z^4 - 6*x*y*z^4 - 15*y^2*z^4 + 
        6*s*z^5 + 2*w*z^5 + 2*x*z^5 + 6*y*z^5 - z^6)*AA[w]*AA[x]*AA[z])/
      (w*x*OMEGA[s, w, x, y, z]) - 
     (2*(-1 + eps)^3*(-s^6 + 2*s^5*w + 5*s^4*w^2 - 20*s^3*w^3 + 25*s^2*w^4 - 
        14*s*w^5 + 3*w^6 + 6*s^5*x - 6*s^4*w*x - 4*s^3*w^2*x - 12*s^2*w^3*x + 
        30*s*w^4*x - 14*w^5*x - 15*s^4*x^2 + 4*s^3*w*x^2 - 2*s^2*w^2*x^2 - 
        12*s*w^3*x^2 + 25*w^4*x^2 + 20*s^3*x^3 + 4*s^2*w*x^3 - 4*s*w^2*x^3 - 
        20*w^3*x^3 - 15*s^2*x^4 - 6*s*w*x^4 + 5*w^2*x^4 + 6*s*x^5 + 2*w*x^5 - 
        x^6 + 2*s^5*y - 34*s^4*w*y + 84*s^3*w^2*y - 68*s^2*w^3*y + 
        10*s*w^4*y + 6*w^5*y - 6*s^4*x*y - 24*s^3*w*x*y - 52*s^2*w^2*x*y + 
        72*s*w^3*x*y + 10*w^4*x*y + 4*s^3*x^2*y + 116*s^2*w*x^2*y - 
        52*s*w^2*x^2*y - 68*w^3*x^2*y + 4*s^2*x^3*y - 24*s*w*x^3*y + 
        84*w^2*x^3*y - 6*s*x^4*y - 34*w*x^4*y + 2*x^5*y + 5*s^4*y^2 + 
        84*s^3*w*y^2 - 42*s^2*w^2*y^2 + 4*s*w^3*y^2 - 51*w^4*y^2 - 
        4*s^3*x*y^2 - 52*s^2*w*x*y^2 + 52*s*w^2*x*y^2 + 4*w^3*x*y^2 - 
        2*s^2*x^2*y^2 - 52*s*w*x^2*y^2 - 42*w^2*x^2*y^2 - 4*s*x^3*y^2 + 
        84*w*x^3*y^2 + 5*x^4*y^2 - 20*s^3*y^3 - 68*s^2*w*y^3 + 4*s*w^2*y^3 + 
        84*w^3*y^3 - 12*s^2*x*y^3 + 72*s*w*x*y^3 + 4*w^2*x*y^3 - 
        12*s*x^2*y^3 - 68*w*x^2*y^3 - 20*x^3*y^3 + 25*s^2*y^4 + 10*s*w*y^4 - 
        51*w^2*y^4 + 30*s*x*y^4 + 10*w*x*y^4 + 25*x^2*y^4 - 14*s*y^5 + 
        6*w*y^5 - 14*x*y^5 + 3*y^6 + 6*s^5*z - 6*s^4*w*z - 4*s^3*w^2*z - 
        12*s^2*w^3*z + 30*s*w^4*z - 14*w^5*z - 18*s^4*x*z + 56*s^3*w*x*z + 
        100*s^2*w^2*x*z - 168*s*w^3*x*z + 30*w^4*x*z + 12*s^3*x^2*z - 
        100*s^2*w*x^2*z + 100*s*w^2*x^2*z - 12*w^3*x^2*z + 12*s^2*x^3*z + 
        56*s*w*x^3*z - 4*w^2*x^3*z - 18*s*x^4*z - 6*w*x^4*z + 6*x^5*z - 
        6*s^4*y*z - 24*s^3*w*y*z - 52*s^2*w^2*y*z + 72*s*w^3*y*z + 
        10*w^4*y*z + 56*s^3*x*y*z + 88*s^2*w*x*y*z - 216*s*w^2*x*y*z + 
        72*w^3*x*y*z - 100*s^2*x^2*y*z + 88*s*w*x^2*y*z - 52*w^2*x^2*y*z + 
        56*s*x^3*y*z - 24*w*x^3*y*z - 6*x^4*y*z - 4*s^3*y^2*z - 
        52*s^2*w*y^2*z + 52*s*w^2*y^2*z + 4*w^3*y^2*z + 100*s^2*x*y^2*z - 
        216*s*w*x*y^2*z + 52*w^2*x*y^2*z + 100*s*x^2*y^2*z - 52*w*x^2*y^2*z - 
        4*x^3*y^2*z - 12*s^2*y^3*z + 72*s*w*y^3*z + 4*w^2*y^3*z - 
        168*s*x*y^3*z + 72*w*x*y^3*z - 12*x^2*y^3*z + 30*s*y^4*z + 
        10*w*y^4*z + 30*x*y^4*z - 14*y^5*z - 15*s^4*z^2 + 4*s^3*w*z^2 - 
        2*s^2*w^2*z^2 - 12*s*w^3*z^2 + 25*w^4*z^2 + 12*s^3*x*z^2 - 
        100*s^2*w*x*z^2 + 100*s*w^2*x*z^2 - 12*w^3*x*z^2 + 6*s^2*x^2*z^2 - 
        100*s*w*x^2*z^2 - 2*w^2*x^2*z^2 + 12*s*x^3*z^2 + 4*w*x^3*z^2 - 
        15*x^4*z^2 + 4*s^3*y*z^2 + 116*s^2*w*y*z^2 - 52*s*w^2*y*z^2 - 
        68*w^3*y*z^2 - 100*s^2*x*y*z^2 + 88*s*w*x*y*z^2 - 52*w^2*x*y*z^2 - 
        100*s*x^2*y*z^2 + 116*w*x^2*y*z^2 + 4*x^3*y*z^2 - 2*s^2*y^2*z^2 - 
        52*s*w*y^2*z^2 - 42*w^2*y^2*z^2 + 100*s*x*y^2*z^2 - 52*w*x*y^2*z^2 - 
        2*x^2*y^2*z^2 - 12*s*y^3*z^2 - 68*w*y^3*z^2 - 12*x*y^3*z^2 + 
        25*y^4*z^2 + 20*s^3*z^3 + 4*s^2*w*z^3 - 4*s*w^2*z^3 - 20*w^3*z^3 + 
        12*s^2*x*z^3 + 56*s*w*x*z^3 - 4*w^2*x*z^3 + 12*s*x^2*z^3 + 
        4*w*x^2*z^3 + 20*x^3*z^3 + 4*s^2*y*z^3 - 24*s*w*y*z^3 + 
        84*w^2*y*z^3 + 56*s*x*y*z^3 - 24*w*x*y*z^3 + 4*x^2*y*z^3 - 
        4*s*y^2*z^3 + 84*w*y^2*z^3 - 4*x*y^2*z^3 - 20*y^3*z^3 - 15*s^2*z^4 - 
        6*s*w*z^4 + 5*w^2*z^4 - 18*s*x*z^4 - 6*w*x*z^4 - 15*x^2*z^4 - 
        6*s*y*z^4 - 34*w*y*z^4 - 6*x*y*z^4 + 5*y^2*z^4 + 6*s*z^5 + 2*w*z^5 + 
        6*x*z^5 + 2*y*z^5 - z^6)*AA[w]*AA[y]*AA[z])/
      (w*y*OMEGA[s, w, x, y, z]) - 
     (2*(-1 + eps)^3*(-s^6 + 6*s^5*w - 15*s^4*w^2 + 20*s^3*w^3 - 15*s^2*w^4 + 
        6*s*w^5 - w^6 + 2*s^5*x - 6*s^4*w*x + 4*s^3*w^2*x + 4*s^2*w^3*x - 
        6*s*w^4*x + 2*w^5*x + 5*s^4*x^2 - 4*s^3*w*x^2 - 2*s^2*w^2*x^2 - 
        4*s*w^3*x^2 + 5*w^4*x^2 - 20*s^3*x^3 - 12*s^2*w*x^3 - 12*s*w^2*x^3 - 
        20*w^3*x^3 + 25*s^2*x^4 + 30*s*w*x^4 + 25*w^2*x^4 - 14*s*x^5 - 
        14*w*x^5 + 3*x^6 + 2*s^5*y - 6*s^4*w*y + 4*s^3*w^2*y + 4*s^2*w^3*y - 
        6*s*w^4*y + 2*w^5*y - 34*s^4*x*y - 24*s^3*w*x*y + 116*s^2*w^2*x*y - 
        24*s*w^3*x*y - 34*w^4*x*y + 84*s^3*x^2*y - 52*s^2*w*x^2*y - 
        52*s*w^2*x^2*y + 84*w^3*x^2*y - 68*s^2*x^3*y + 72*s*w*x^3*y - 
        68*w^2*x^3*y + 10*s*x^4*y + 10*w*x^4*y + 6*x^5*y + 5*s^4*y^2 - 
        4*s^3*w*y^2 - 2*s^2*w^2*y^2 - 4*s*w^3*y^2 + 5*w^4*y^2 + 
        84*s^3*x*y^2 - 52*s^2*w*x*y^2 - 52*s*w^2*x*y^2 + 84*w^3*x*y^2 - 
        42*s^2*x^2*y^2 + 52*s*w*x^2*y^2 - 42*w^2*x^2*y^2 + 4*s*x^3*y^2 + 
        4*w*x^3*y^2 - 51*x^4*y^2 - 20*s^3*y^3 - 12*s^2*w*y^3 - 12*s*w^2*y^3 - 
        20*w^3*y^3 - 68*s^2*x*y^3 + 72*s*w*x*y^3 - 68*w^2*x*y^3 + 
        4*s*x^2*y^3 + 4*w*x^2*y^3 + 84*x^3*y^3 + 25*s^2*y^4 + 30*s*w*y^4 + 
        25*w^2*y^4 + 10*s*x*y^4 + 10*w*x*y^4 - 51*x^2*y^4 - 14*s*y^5 - 
        14*w*y^5 + 6*x*y^5 + 3*y^6 + 6*s^5*z - 18*s^4*w*z + 12*s^3*w^2*z + 
        12*s^2*w^3*z - 18*s*w^4*z + 6*w^5*z - 6*s^4*x*z + 56*s^3*w*x*z - 
        100*s^2*w^2*x*z + 56*s*w^3*x*z - 6*w^4*x*z - 4*s^3*x^2*z + 
        100*s^2*w*x^2*z + 100*s*w^2*x^2*z - 4*w^3*x^2*z - 12*s^2*x^3*z - 
        168*s*w*x^3*z - 12*w^2*x^3*z + 30*s*x^4*z + 30*w*x^4*z - 14*x^5*z - 
        6*s^4*y*z + 56*s^3*w*y*z - 100*s^2*w^2*y*z + 56*s*w^3*y*z - 
        6*w^4*y*z - 24*s^3*x*y*z + 88*s^2*w*x*y*z + 88*s*w^2*x*y*z - 
        24*w^3*x*y*z - 52*s^2*x^2*y*z - 216*s*w*x^2*y*z - 52*w^2*x^2*y*z + 
        72*s*x^3*y*z + 72*w*x^3*y*z + 10*x^4*y*z - 4*s^3*y^2*z + 
        100*s^2*w*y^2*z + 100*s*w^2*y^2*z - 4*w^3*y^2*z - 52*s^2*x*y^2*z - 
        216*s*w*x*y^2*z - 52*w^2*x*y^2*z + 52*s*x^2*y^2*z + 52*w*x^2*y^2*z + 
        4*x^3*y^2*z - 12*s^2*y^3*z - 168*s*w*y^3*z - 12*w^2*y^3*z + 
        72*s*x*y^3*z + 72*w*x*y^3*z + 4*x^2*y^3*z + 30*s*y^4*z + 30*w*y^4*z + 
        10*x*y^4*z - 14*y^5*z - 15*s^4*z^2 + 12*s^3*w*z^2 + 6*s^2*w^2*z^2 + 
        12*s*w^3*z^2 - 15*w^4*z^2 + 4*s^3*x*z^2 - 100*s^2*w*x*z^2 - 
        100*s*w^2*x*z^2 + 4*w^3*x*z^2 - 2*s^2*x^2*z^2 + 100*s*w*x^2*z^2 - 
        2*w^2*x^2*z^2 - 12*s*x^3*z^2 - 12*w*x^3*z^2 + 25*x^4*z^2 + 
        4*s^3*y*z^2 - 100*s^2*w*y*z^2 - 100*s*w^2*y*z^2 + 4*w^3*y*z^2 + 
        116*s^2*x*y*z^2 + 88*s*w*x*y*z^2 + 116*w^2*x*y*z^2 - 52*s*x^2*y*z^2 - 
        52*w*x^2*y*z^2 - 68*x^3*y*z^2 - 2*s^2*y^2*z^2 + 100*s*w*y^2*z^2 - 
        2*w^2*y^2*z^2 - 52*s*x*y^2*z^2 - 52*w*x*y^2*z^2 - 42*x^2*y^2*z^2 - 
        12*s*y^3*z^2 - 12*w*y^3*z^2 - 68*x*y^3*z^2 + 25*y^4*z^2 + 
        20*s^3*z^3 + 12*s^2*w*z^3 + 12*s*w^2*z^3 + 20*w^3*z^3 + 4*s^2*x*z^3 + 
        56*s*w*x*z^3 + 4*w^2*x*z^3 - 4*s*x^2*z^3 - 4*w*x^2*z^3 - 20*x^3*z^3 + 
        4*s^2*y*z^3 + 56*s*w*y*z^3 + 4*w^2*y*z^3 - 24*s*x*y*z^3 - 
        24*w*x*y*z^3 + 84*x^2*y*z^3 - 4*s*y^2*z^3 - 4*w*y^2*z^3 + 
        84*x*y^2*z^3 - 20*y^3*z^3 - 15*s^2*z^4 - 18*s*w*z^4 - 15*w^2*z^4 - 
        6*s*x*z^4 - 6*w*x*z^4 + 5*x^2*z^4 - 6*s*y*z^4 - 6*w*y*z^4 - 
        34*x*y*z^4 + 5*y^2*z^4 + 6*s*z^5 + 6*w*z^5 + 2*x*z^5 + 2*y*z^5 - z^6)*
       AA[x]*AA[y]*AA[z])/(x*y*OMEGA[s, w, x, y, z]) + 
     (2*(-1 + 2*eps)*(-2 + 3*eps)*(s^6 - 2*s^5*w - 5*s^4*w^2 + 20*s^3*w^3 - 
        25*s^2*w^4 + 14*s*w^5 - 3*w^6 - 6*s^5*x + 6*s^4*w*x + 4*s^3*w^2*x + 
        12*s^2*w^3*x - 30*s*w^4*x + 14*w^5*x + 15*s^4*x^2 - 4*s^3*w*x^2 + 
        2*s^2*w^2*x^2 + 12*s*w^3*x^2 - 25*w^4*x^2 - 20*s^3*x^3 - 
        4*s^2*w*x^3 + 4*s*w^2*x^3 + 20*w^3*x^3 + 15*s^2*x^4 + 6*s*w*x^4 - 
        5*w^2*x^4 - 6*s*x^5 - 2*w*x^5 + x^6 - 6*s^5*y + 6*s^4*w*y + 
        4*s^3*w^2*y + 12*s^2*w^3*y - 30*s*w^4*y + 14*w^5*y + 18*s^4*x*y - 
        56*s^3*w*x*y - 100*s^2*w^2*x*y + 168*s*w^3*x*y - 30*w^4*x*y - 
        12*s^3*x^2*y + 100*s^2*w*x^2*y - 100*s*w^2*x^2*y + 12*w^3*x^2*y - 
        12*s^2*x^3*y - 56*s*w*x^3*y + 4*w^2*x^3*y + 18*s*x^4*y + 6*w*x^4*y - 
        6*x^5*y + 15*s^4*y^2 - 4*s^3*w*y^2 + 2*s^2*w^2*y^2 + 12*s*w^3*y^2 - 
        25*w^4*y^2 - 12*s^3*x*y^2 + 100*s^2*w*x*y^2 - 100*s*w^2*x*y^2 + 
        12*w^3*x*y^2 - 6*s^2*x^2*y^2 + 100*s*w*x^2*y^2 + 2*w^2*x^2*y^2 - 
        12*s*x^3*y^2 - 4*w*x^3*y^2 + 15*x^4*y^2 - 20*s^3*y^3 - 4*s^2*w*y^3 + 
        4*s*w^2*y^3 + 20*w^3*y^3 - 12*s^2*x*y^3 - 56*s*w*x*y^3 + 
        4*w^2*x*y^3 - 12*s*x^2*y^3 - 4*w*x^2*y^3 - 20*x^3*y^3 + 15*s^2*y^4 + 
        6*s*w*y^4 - 5*w^2*y^4 + 18*s*x*y^4 + 6*w*x*y^4 + 15*x^2*y^4 - 
        6*s*y^5 - 2*w*y^5 - 6*x*y^5 + y^6 - 2*s^5*z + 34*s^4*w*z - 
        84*s^3*w^2*z + 68*s^2*w^3*z - 10*s*w^4*z - 6*w^5*z + 6*s^4*x*z + 
        24*s^3*w*x*z + 52*s^2*w^2*x*z - 72*s*w^3*x*z - 10*w^4*x*z - 
        4*s^3*x^2*z - 116*s^2*w*x^2*z + 52*s*w^2*x^2*z + 68*w^3*x^2*z - 
        4*s^2*x^3*z + 24*s*w*x^3*z - 84*w^2*x^3*z + 6*s*x^4*z + 34*w*x^4*z - 
        2*x^5*z + 6*s^4*y*z + 24*s^3*w*y*z + 52*s^2*w^2*y*z - 72*s*w^3*y*z - 
        10*w^4*y*z - 56*s^3*x*y*z - 88*s^2*w*x*y*z + 216*s*w^2*x*y*z - 
        72*w^3*x*y*z + 100*s^2*x^2*y*z - 88*s*w*x^2*y*z + 52*w^2*x^2*y*z - 
        56*s*x^3*y*z + 24*w*x^3*y*z + 6*x^4*y*z - 4*s^3*y^2*z - 
        116*s^2*w*y^2*z + 52*s*w^2*y^2*z + 68*w^3*y^2*z + 100*s^2*x*y^2*z - 
        88*s*w*x*y^2*z + 52*w^2*x*y^2*z + 100*s*x^2*y^2*z - 116*w*x^2*y^2*z - 
        4*x^3*y^2*z - 4*s^2*y^3*z + 24*s*w*y^3*z - 84*w^2*y^3*z - 
        56*s*x*y^3*z + 24*w*x*y^3*z - 4*x^2*y^3*z + 6*s*y^4*z + 34*w*y^4*z + 
        6*x*y^4*z - 2*y^5*z - 5*s^4*z^2 - 84*s^3*w*z^2 + 42*s^2*w^2*z^2 - 
        4*s*w^3*z^2 + 51*w^4*z^2 + 4*s^3*x*z^2 + 52*s^2*w*x*z^2 - 
        52*s*w^2*x*z^2 - 4*w^3*x*z^2 + 2*s^2*x^2*z^2 + 52*s*w*x^2*z^2 + 
        42*w^2*x^2*z^2 + 4*s*x^3*z^2 - 84*w*x^3*z^2 - 5*x^4*z^2 + 
        4*s^3*y*z^2 + 52*s^2*w*y*z^2 - 52*s*w^2*y*z^2 - 4*w^3*y*z^2 - 
        100*s^2*x*y*z^2 + 216*s*w*x*y*z^2 - 52*w^2*x*y*z^2 - 
        100*s*x^2*y*z^2 + 52*w*x^2*y*z^2 + 4*x^3*y*z^2 + 2*s^2*y^2*z^2 + 
        52*s*w*y^2*z^2 + 42*w^2*y^2*z^2 - 100*s*x*y^2*z^2 + 52*w*x*y^2*z^2 + 
        2*x^2*y^2*z^2 + 4*s*y^3*z^2 - 84*w*y^3*z^2 + 4*x*y^3*z^2 - 
        5*y^4*z^2 + 20*s^3*z^3 + 68*s^2*w*z^3 - 4*s*w^2*z^3 - 84*w^3*z^3 + 
        12*s^2*x*z^3 - 72*s*w*x*z^3 - 4*w^2*x*z^3 + 12*s*x^2*z^3 + 
        68*w*x^2*z^3 + 20*x^3*z^3 + 12*s^2*y*z^3 - 72*s*w*y*z^3 - 
        4*w^2*y*z^3 + 168*s*x*y*z^3 - 72*w*x*y*z^3 + 12*x^2*y*z^3 + 
        12*s*y^2*z^3 + 68*w*y^2*z^3 + 12*x*y^2*z^3 + 20*y^3*z^3 - 
        25*s^2*z^4 - 10*s*w*z^4 + 51*w^2*z^4 - 30*s*x*z^4 - 10*w*x*z^4 - 
        25*x^2*z^4 - 30*s*y*z^4 - 10*w*y*z^4 - 30*x*y*z^4 - 25*y^2*z^4 + 
        14*s*z^5 - 6*w*z^5 + 14*x*z^5 + 14*y*z^5 - 3*z^6)*II41[w, x, y, z])/
      OMEGA[s, w, x, y, z] + (2*(-1 + 2*eps)*(-2 + 3*eps)*
       (s^6 - 6*s^5*w + 15*s^4*w^2 - 20*s^3*w^3 + 15*s^2*w^4 - 6*s*w^5 + 
        w^6 - 2*s^5*x + 6*s^4*w*x - 4*s^3*w^2*x - 4*s^2*w^3*x + 6*s*w^4*x - 
        2*w^5*x - 5*s^4*x^2 + 4*s^3*w*x^2 + 2*s^2*w^2*x^2 + 4*s*w^3*x^2 - 
        5*w^4*x^2 + 20*s^3*x^3 + 12*s^2*w*x^3 + 12*s*w^2*x^3 + 20*w^3*x^3 - 
        25*s^2*x^4 - 30*s*w*x^4 - 25*w^2*x^4 + 14*s*x^5 + 14*w*x^5 - 3*x^6 - 
        6*s^5*y + 18*s^4*w*y - 12*s^3*w^2*y - 12*s^2*w^3*y + 18*s*w^4*y - 
        6*w^5*y + 6*s^4*x*y - 56*s^3*w*x*y + 100*s^2*w^2*x*y - 56*s*w^3*x*y + 
        6*w^4*x*y + 4*s^3*x^2*y - 100*s^2*w*x^2*y - 100*s*w^2*x^2*y + 
        4*w^3*x^2*y + 12*s^2*x^3*y + 168*s*w*x^3*y + 12*w^2*x^3*y - 
        30*s*x^4*y - 30*w*x^4*y + 14*x^5*y + 15*s^4*y^2 - 12*s^3*w*y^2 - 
        6*s^2*w^2*y^2 - 12*s*w^3*y^2 + 15*w^4*y^2 - 4*s^3*x*y^2 + 
        100*s^2*w*x*y^2 + 100*s*w^2*x*y^2 - 4*w^3*x*y^2 + 2*s^2*x^2*y^2 - 
        100*s*w*x^2*y^2 + 2*w^2*x^2*y^2 + 12*s*x^3*y^2 + 12*w*x^3*y^2 - 
        25*x^4*y^2 - 20*s^3*y^3 - 12*s^2*w*y^3 - 12*s*w^2*y^3 - 20*w^3*y^3 - 
        4*s^2*x*y^3 - 56*s*w*x*y^3 - 4*w^2*x*y^3 + 4*s*x^2*y^3 + 
        4*w*x^2*y^3 + 20*x^3*y^3 + 15*s^2*y^4 + 18*s*w*y^4 + 15*w^2*y^4 + 
        6*s*x*y^4 + 6*w*x*y^4 - 5*x^2*y^4 - 6*s*y^5 - 6*w*y^5 - 2*x*y^5 + 
        y^6 - 2*s^5*z + 6*s^4*w*z - 4*s^3*w^2*z - 4*s^2*w^3*z + 6*s*w^4*z - 
        2*w^5*z + 34*s^4*x*z + 24*s^3*w*x*z - 116*s^2*w^2*x*z + 
        24*s*w^3*x*z + 34*w^4*x*z - 84*s^3*x^2*z + 52*s^2*w*x^2*z + 
        52*s*w^2*x^2*z - 84*w^3*x^2*z + 68*s^2*x^3*z - 72*s*w*x^3*z + 
        68*w^2*x^3*z - 10*s*x^4*z - 10*w*x^4*z - 6*x^5*z + 6*s^4*y*z - 
        56*s^3*w*y*z + 100*s^2*w^2*y*z - 56*s*w^3*y*z + 6*w^4*y*z + 
        24*s^3*x*y*z - 88*s^2*w*x*y*z - 88*s*w^2*x*y*z + 24*w^3*x*y*z + 
        52*s^2*x^2*y*z + 216*s*w*x^2*y*z + 52*w^2*x^2*y*z - 72*s*x^3*y*z - 
        72*w*x^3*y*z - 10*x^4*y*z - 4*s^3*y^2*z + 100*s^2*w*y^2*z + 
        100*s*w^2*y^2*z - 4*w^3*y^2*z - 116*s^2*x*y^2*z - 88*s*w*x*y^2*z - 
        116*w^2*x*y^2*z + 52*s*x^2*y^2*z + 52*w*x^2*y^2*z + 68*x^3*y^2*z - 
        4*s^2*y^3*z - 56*s*w*y^3*z - 4*w^2*y^3*z + 24*s*x*y^3*z + 
        24*w*x*y^3*z - 84*x^2*y^3*z + 6*s*y^4*z + 6*w*y^4*z + 34*x*y^4*z - 
        2*y^5*z - 5*s^4*z^2 + 4*s^3*w*z^2 + 2*s^2*w^2*z^2 + 4*s*w^3*z^2 - 
        5*w^4*z^2 - 84*s^3*x*z^2 + 52*s^2*w*x*z^2 + 52*s*w^2*x*z^2 - 
        84*w^3*x*z^2 + 42*s^2*x^2*z^2 - 52*s*w*x^2*z^2 + 42*w^2*x^2*z^2 - 
        4*s*x^3*z^2 - 4*w*x^3*z^2 + 51*x^4*z^2 + 4*s^3*y*z^2 - 
        100*s^2*w*y*z^2 - 100*s*w^2*y*z^2 + 4*w^3*y*z^2 + 52*s^2*x*y*z^2 + 
        216*s*w*x*y*z^2 + 52*w^2*x*y*z^2 - 52*s*x^2*y*z^2 - 52*w*x^2*y*z^2 - 
        4*x^3*y*z^2 + 2*s^2*y^2*z^2 - 100*s*w*y^2*z^2 + 2*w^2*y^2*z^2 + 
        52*s*x*y^2*z^2 + 52*w*x*y^2*z^2 + 42*x^2*y^2*z^2 + 4*s*y^3*z^2 + 
        4*w*y^3*z^2 - 84*x*y^3*z^2 - 5*y^4*z^2 + 20*s^3*z^3 + 12*s^2*w*z^3 + 
        12*s*w^2*z^3 + 20*w^3*z^3 + 68*s^2*x*z^3 - 72*s*w*x*z^3 + 
        68*w^2*x*z^3 - 4*s*x^2*z^3 - 4*w*x^2*z^3 - 84*x^3*z^3 + 
        12*s^2*y*z^3 + 168*s*w*y*z^3 + 12*w^2*y*z^3 - 72*s*x*y*z^3 - 
        72*w*x*y*z^3 - 4*x^2*y*z^3 + 12*s*y^2*z^3 + 12*w*y^2*z^3 + 
        68*x*y^2*z^3 + 20*y^3*z^3 - 25*s^2*z^4 - 30*s*w*z^4 - 25*w^2*z^4 - 
        10*s*x*z^4 - 10*w*x*z^4 + 51*x^2*z^4 - 30*s*y*z^4 - 30*w*y*z^4 - 
        10*x*y*z^4 - 25*y^2*z^4 + 14*s*z^5 + 14*w*z^5 - 6*x*z^5 + 14*y*z^5 - 
        3*z^6)*II41[x, w, y, z])/OMEGA[s, w, x, y, z] + 
     (2*(-1 + 2*eps)*(-2 + 3*eps)*(s^6 - 6*s^5*w + 15*s^4*w^2 - 20*s^3*w^3 + 
        15*s^2*w^4 - 6*s*w^5 + w^6 - 6*s^5*x + 18*s^4*w*x - 12*s^3*w^2*x - 
        12*s^2*w^3*x + 18*s*w^4*x - 6*w^5*x + 15*s^4*x^2 - 12*s^3*w*x^2 - 
        6*s^2*w^2*x^2 - 12*s*w^3*x^2 + 15*w^4*x^2 - 20*s^3*x^3 - 
        12*s^2*w*x^3 - 12*s*w^2*x^3 - 20*w^3*x^3 + 15*s^2*x^4 + 18*s*w*x^4 + 
        15*w^2*x^4 - 6*s*x^5 - 6*w*x^5 + x^6 - 2*s^5*y + 6*s^4*w*y - 
        4*s^3*w^2*y - 4*s^2*w^3*y + 6*s*w^4*y - 2*w^5*y + 6*s^4*x*y - 
        56*s^3*w*x*y + 100*s^2*w^2*x*y - 56*s*w^3*x*y + 6*w^4*x*y - 
        4*s^3*x^2*y + 100*s^2*w*x^2*y + 100*s*w^2*x^2*y - 4*w^3*x^2*y - 
        4*s^2*x^3*y - 56*s*w*x^3*y - 4*w^2*x^3*y + 6*s*x^4*y + 6*w*x^4*y - 
        2*x^5*y - 5*s^4*y^2 + 4*s^3*w*y^2 + 2*s^2*w^2*y^2 + 4*s*w^3*y^2 - 
        5*w^4*y^2 + 4*s^3*x*y^2 - 100*s^2*w*x*y^2 - 100*s*w^2*x*y^2 + 
        4*w^3*x*y^2 + 2*s^2*x^2*y^2 - 100*s*w*x^2*y^2 + 2*w^2*x^2*y^2 + 
        4*s*x^3*y^2 + 4*w*x^3*y^2 - 5*x^4*y^2 + 20*s^3*y^3 + 12*s^2*w*y^3 + 
        12*s*w^2*y^3 + 20*w^3*y^3 + 12*s^2*x*y^3 + 168*s*w*x*y^3 + 
        12*w^2*x*y^3 + 12*s*x^2*y^3 + 12*w*x^2*y^3 + 20*x^3*y^3 - 
        25*s^2*y^4 - 30*s*w*y^4 - 25*w^2*y^4 - 30*s*x*y^4 - 30*w*x*y^4 - 
        25*x^2*y^4 + 14*s*y^5 + 14*w*y^5 + 14*x*y^5 - 3*y^6 - 2*s^5*z + 
        6*s^4*w*z - 4*s^3*w^2*z - 4*s^2*w^3*z + 6*s*w^4*z - 2*w^5*z + 
        6*s^4*x*z - 56*s^3*w*x*z + 100*s^2*w^2*x*z - 56*s*w^3*x*z + 
        6*w^4*x*z - 4*s^3*x^2*z + 100*s^2*w*x^2*z + 100*s*w^2*x^2*z - 
        4*w^3*x^2*z - 4*s^2*x^3*z - 56*s*w*x^3*z - 4*w^2*x^3*z + 6*s*x^4*z + 
        6*w*x^4*z - 2*x^5*z + 34*s^4*y*z + 24*s^3*w*y*z - 116*s^2*w^2*y*z + 
        24*s*w^3*y*z + 34*w^4*y*z + 24*s^3*x*y*z - 88*s^2*w*x*y*z - 
        88*s*w^2*x*y*z + 24*w^3*x*y*z - 116*s^2*x^2*y*z - 88*s*w*x^2*y*z - 
        116*w^2*x^2*y*z + 24*s*x^3*y*z + 24*w*x^3*y*z + 34*x^4*y*z - 
        84*s^3*y^2*z + 52*s^2*w*y^2*z + 52*s*w^2*y^2*z - 84*w^3*y^2*z + 
        52*s^2*x*y^2*z + 216*s*w*x*y^2*z + 52*w^2*x*y^2*z + 52*s*x^2*y^2*z + 
        52*w*x^2*y^2*z - 84*x^3*y^2*z + 68*s^2*y^3*z - 72*s*w*y^3*z + 
        68*w^2*y^3*z - 72*s*x*y^3*z - 72*w*x*y^3*z + 68*x^2*y^3*z - 
        10*s*y^4*z - 10*w*y^4*z - 10*x*y^4*z - 6*y^5*z - 5*s^4*z^2 + 
        4*s^3*w*z^2 + 2*s^2*w^2*z^2 + 4*s*w^3*z^2 - 5*w^4*z^2 + 4*s^3*x*z^2 - 
        100*s^2*w*x*z^2 - 100*s*w^2*x*z^2 + 4*w^3*x*z^2 + 2*s^2*x^2*z^2 - 
        100*s*w*x^2*z^2 + 2*w^2*x^2*z^2 + 4*s*x^3*z^2 + 4*w*x^3*z^2 - 
        5*x^4*z^2 - 84*s^3*y*z^2 + 52*s^2*w*y*z^2 + 52*s*w^2*y*z^2 - 
        84*w^3*y*z^2 + 52*s^2*x*y*z^2 + 216*s*w*x*y*z^2 + 52*w^2*x*y*z^2 + 
        52*s*x^2*y*z^2 + 52*w*x^2*y*z^2 - 84*x^3*y*z^2 + 42*s^2*y^2*z^2 - 
        52*s*w*y^2*z^2 + 42*w^2*y^2*z^2 - 52*s*x*y^2*z^2 - 52*w*x*y^2*z^2 + 
        42*x^2*y^2*z^2 - 4*s*y^3*z^2 - 4*w*y^3*z^2 - 4*x*y^3*z^2 + 
        51*y^4*z^2 + 20*s^3*z^3 + 12*s^2*w*z^3 + 12*s*w^2*z^3 + 20*w^3*z^3 + 
        12*s^2*x*z^3 + 168*s*w*x*z^3 + 12*w^2*x*z^3 + 12*s*x^2*z^3 + 
        12*w*x^2*z^3 + 20*x^3*z^3 + 68*s^2*y*z^3 - 72*s*w*y*z^3 + 
        68*w^2*y*z^3 - 72*s*x*y*z^3 - 72*w*x*y*z^3 + 68*x^2*y*z^3 - 
        4*s*y^2*z^3 - 4*w*y^2*z^3 - 4*x*y^2*z^3 - 84*y^3*z^3 - 25*s^2*z^4 - 
        30*s*w*z^4 - 25*w^2*z^4 - 30*s*x*z^4 - 30*w*x*z^4 - 25*x^2*z^4 - 
        10*s*y*z^4 - 10*w*y*z^4 - 10*x*y*z^4 + 51*y^2*z^4 + 14*s*z^5 + 
        14*w*z^5 + 14*x*z^5 - 6*y*z^5 - 3*z^6)*II41[y, w, x, z])/
      OMEGA[s, w, x, y, z] + (8*(-1 + 2*eps)*(-2 + 3*eps)*z*
       (3*s^5 - 9*s^4*w + 6*s^3*w^2 + 6*s^2*w^3 - 9*s*w^4 + 3*w^5 - 9*s^4*x + 
        20*s^3*w*x - 22*s^2*w^2*x + 20*s*w^3*x - 9*w^4*x + 6*s^3*x^2 - 
        22*s^2*w*x^2 - 22*s*w^2*x^2 + 6*w^3*x^2 + 6*s^2*x^3 + 20*s*w*x^3 + 
        6*w^2*x^3 - 9*s*x^4 - 9*w*x^4 + 3*x^5 - 9*s^4*y + 20*s^3*w*y - 
        22*s^2*w^2*y + 20*s*w^3*y - 9*w^4*y + 20*s^3*x*y + 12*s^2*w*x*y + 
        12*s*w^2*x*y + 20*w^3*x*y - 22*s^2*x^2*y + 12*s*w*x^2*y - 
        22*w^2*x^2*y + 20*s*x^3*y + 20*w*x^3*y - 9*x^4*y + 6*s^3*y^2 - 
        22*s^2*w*y^2 - 22*s*w^2*y^2 + 6*w^3*y^2 - 22*s^2*x*y^2 + 
        12*s*w*x*y^2 - 22*w^2*x*y^2 - 22*s*x^2*y^2 - 22*w*x^2*y^2 + 
        6*x^3*y^2 + 6*s^2*y^3 + 20*s*w*y^3 + 6*w^2*y^3 + 20*s*x*y^3 + 
        20*w*x*y^3 + 6*x^2*y^3 - 9*s*y^4 - 9*w*y^4 - 9*x*y^4 + 3*y^5 - 
        9*s^4*z + 20*s^3*w*z - 22*s^2*w^2*z + 20*s*w^3*z - 9*w^4*z + 
        20*s^3*x*z + 12*s^2*w*x*z + 12*s*w^2*x*z + 20*w^3*x*z - 
        22*s^2*x^2*z + 12*s*w*x^2*z - 22*w^2*x^2*z + 20*s*x^3*z + 
        20*w*x^3*z - 9*x^4*z + 20*s^3*y*z + 12*s^2*w*y*z + 12*s*w^2*y*z + 
        20*w^3*y*z + 12*s^2*x*y*z - 216*s*w*x*y*z + 12*w^2*x*y*z + 
        12*s*x^2*y*z + 12*w*x^2*y*z + 20*x^3*y*z - 22*s^2*y^2*z + 
        12*s*w*y^2*z - 22*w^2*y^2*z + 12*s*x*y^2*z + 12*w*x*y^2*z - 
        22*x^2*y^2*z + 20*s*y^3*z + 20*w*y^3*z + 20*x*y^3*z - 9*y^4*z + 
        6*s^3*z^2 - 22*s^2*w*z^2 - 22*s*w^2*z^2 + 6*w^3*z^2 - 22*s^2*x*z^2 + 
        12*s*w*x*z^2 - 22*w^2*x*z^2 - 22*s*x^2*z^2 - 22*w*x^2*z^2 + 
        6*x^3*z^2 - 22*s^2*y*z^2 + 12*s*w*y*z^2 - 22*w^2*y*z^2 + 
        12*s*x*y*z^2 + 12*w*x*y*z^2 - 22*x^2*y*z^2 - 22*s*y^2*z^2 - 
        22*w*y^2*z^2 - 22*x*y^2*z^2 + 6*y^3*z^2 + 6*s^2*z^3 + 20*s*w*z^3 + 
        6*w^2*z^3 + 20*s*x*z^3 + 20*w*x*z^3 + 6*x^2*z^3 + 20*s*y*z^3 + 
        20*w*y*z^3 + 20*x*y*z^3 + 6*y^2*z^3 - 9*s*z^4 - 9*w*z^4 - 9*x*z^4 - 
        9*y*z^4 + 3*z^5)*II41[z, w, x, y])/OMEGA[s, w, x, y, z] + 
     ((-1 + 2*eps)*(s^7 - 3*s^6*w - 3*s^5*w^2 + 25*s^4*w^3 - 45*s^3*w^4 + 
        39*s^2*w^5 - 17*s*w^6 + 3*w^7 - 3*s^6*x + 14*s^5*w*x - 41*s^4*w^2*x + 
        84*s^3*w^3*x - 101*s^2*w^4*x + 62*s*w^5*x - 15*w^6*x - 3*s^5*x^2 - 
        41*s^4*w*x^2 + 50*s^3*w^2*x^2 + 62*s^2*w^3*x^2 - 95*s*w^4*x^2 + 
        27*w^5*x^2 + 25*s^4*x^3 + 84*s^3*w*x^3 + 62*s^2*w^2*x^3 + 
        100*s*w^3*x^3 - 15*w^4*x^3 - 45*s^3*x^4 - 101*s^2*w*x^4 - 
        95*s*w^2*x^4 - 15*w^3*x^4 + 39*s^2*x^5 + 62*s*w*x^5 + 27*w^2*x^5 - 
        17*s*x^6 - 15*w*x^6 + 3*x^7 - 7*s^6*y + 6*s^5*w*y + 27*s^4*w^2*y - 
        28*s^3*w^3*y - 33*s^2*w^4*y + 54*s*w^5*y - 19*w^6*y + 6*s^5*x*y - 
        62*s^4*w*x*y - 36*s^3*w^2*x*y + 292*s^2*w^3*x*y - 258*s*w^4*x*y + 
        58*w^5*x*y + 27*s^4*x^2*y - 36*s^3*w*x^2*y - 902*s^2*w^2*x^2*y + 
        204*s*w^3*x^2*y - 61*w^4*x^2*y - 28*s^3*x^3*y + 292*s^2*w*x^3*y + 
        204*s*w^2*x^3*y + 44*w^3*x^3*y - 33*s^2*x^4*y - 258*s*w*x^4*y - 
        61*w^2*x^4*y + 54*s*x^5*y + 58*w*x^5*y - 19*x^6*y + 21*s^5*y^2 + 
        15*s^4*w*y^2 - 30*s^3*w^2*y^2 - 18*s^2*w^3*y^2 - 39*s*w^4*y^2 + 
        51*w^5*y^2 + 15*s^4*x*y^2 + 140*s^3*w*x*y^2 + 306*s^2*w^2*x*y^2 + 
        380*s*w^3*x*y^2 - 73*w^4*x*y^2 - 30*s^3*x^2*y^2 + 306*s^2*w*x^2*y^2 - 
        298*s*w^2*x^2*y^2 + 22*w^3*x^2*y^2 - 18*s^2*x^3*y^2 + 
        380*s*w*x^3*y^2 + 22*w^2*x^3*y^2 - 39*s*x^4*y^2 - 73*w*x^4*y^2 + 
        51*x^5*y^2 - 35*s^4*y^3 - 60*s^3*w*y^3 - 42*s^2*w^2*y^3 - 
        44*s*w^3*y^3 - 75*w^4*y^3 - 60*s^3*x*y^3 - 188*s^2*w*x*y^3 - 
        276*s*w^2*x*y^3 + 12*w^3*x*y^3 - 42*s^2*x^2*y^3 - 276*s*w*x^2*y^3 - 
        2*w^2*x^2*y^3 - 44*s*x^3*y^3 + 12*w*x^3*y^3 - 75*x^4*y^3 + 
        35*s^3*y^4 + 75*s^2*w*y^4 + 81*s*w^2*y^4 + 65*w^3*y^4 + 
        75*s^2*x*y^4 + 134*s*w*x*y^4 + 47*w^2*x*y^4 + 81*s*x^2*y^4 + 
        47*w*x^2*y^4 + 65*x^3*y^4 - 21*s^2*y^5 - 42*s*w*y^5 - 33*w^2*y^5 - 
        42*s*x*y^5 - 38*w*x*y^5 - 33*x^2*y^5 + 7*s*y^6 + 9*w*y^6 + 9*x*y^6 - 
        y^7 - 5*s^6*z + 18*s^5*w*z - 31*s^4*w^2*z + 44*s^3*w^3*z - 
        51*s^2*w^4*z + 34*s*w^5*z - 9*w^6*z + 18*s^5*x*z + 230*s^4*w*x*z - 
        236*s^3*w^2*x*z - 212*s^2*w^3*x*z + 122*s*w^4*x*z + 78*w^5*x*z - 
        31*s^4*x^2*z - 236*s^3*w*x^2*z + 398*s^2*w^2*x^2*z - 
        156*s*w^3*x^2*z - 231*w^4*x^2*z + 44*s^3*x^3*z - 212*s^2*w*x^3*z - 
        156*s*w^2*x^3*z + 324*w^3*x^3*z - 51*s^2*x^4*z + 122*s*w*x^4*z - 
        231*w^2*x^4*z + 34*s*x^5*z + 78*w*x^5*z - 9*x^6*z + 18*s^5*y*z - 
        74*s^4*w*y*z - 44*s^3*w^2*y*z + 268*s^2*w^3*y*z - 198*s*w^4*y*z + 
        30*w^5*y*z - 74*s^4*x*y*z - 136*s^3*w*x*y*z + 308*s^2*w^2*x*y*z - 
        552*s*w^3*x*y*z - 58*w^4*x*y*z - 44*s^3*x^2*y*z + 308*s^2*w*x^2*y*z + 
        1244*s*w^2*x^2*y*z + 28*w^3*x^2*y*z + 268*s^2*x^3*y*z - 
        552*s*w*x^3*y*z + 28*w^2*x^3*y*z - 198*s*x^4*y*z - 58*w*x^4*y*z + 
        30*x^5*y*z - 15*s^4*y^2*z + 148*s^3*w*y^2*z + 302*s^2*w^2*y^2*z + 
        356*s*w^3*y^2*z - 23*w^4*y^2*z + 148*s^3*x*y^2*z - 
        812*s^2*w*x*y^2*z - 420*s*w^2*x*y^2*z + 60*w^3*x*y^2*z + 
        302*s^2*x^2*y^2*z - 420*s*w*x^2*y^2*z + 310*w^2*x^2*y^2*z + 
        356*s*x^3*y^2*z + 60*w*x^3*y^2*z - 23*x^4*y^2*z - 20*s^3*y^3*z - 
        180*s^2*w*y^3*z - 284*s*w^2*y^3*z - 28*w^3*y^3*z - 180*s^2*x*y^3*z + 
        472*s*w*x*y^3*z - 292*w^2*x*y^3*z - 284*s*x^2*y^3*z - 
        292*w*x^2*y^3*z - 28*x^3*y^3*z + 45*s^2*y^4*z + 122*s*w*y^4*z + 
        57*w^2*y^4*z + 122*s*x*y^4*z + 246*w*x*y^4*z + 57*x^2*y^4*z - 
        30*s*y^5*z - 34*w*y^5*z - 34*x*y^5*z + 7*y^6*z + 9*s^5*z^2 - 
        53*s^4*w*z^2 + 42*s^3*w^2*z^2 + 38*s^2*w^3*z^2 - 35*s*w^4*z^2 - 
        w^5*z^2 - 53*s^4*x*z^2 - 452*s^3*w*x*z^2 + 378*s^2*w^2*x*z^2 - 
        20*s*w^3*x*z^2 - 109*w^4*x*z^2 + 42*s^3*x^2*z^2 + 378*s^2*w*x^2*z^2 - 
        18*s*w^2*x^2*z^2 + 110*w^3*x^2*z^2 + 38*s^2*x^3*z^2 - 
        20*s*w*x^3*z^2 + 110*w^2*x^3*z^2 - 35*s*x^4*z^2 - 109*w*x^4*z^2 - 
        x^5*z^2 - 9*s^4*y*z^2 + 76*s^3*w*y*z^2 - 702*s^2*w^2*y*z^2 - 
        132*s*w^3*y*z^2 - w^4*y*z^2 + 76*s^3*x*y*z^2 + 588*s^2*w*x*y*z^2 + 
        708*s*w^2*x*y*z^2 + 164*w^3*x*y*z^2 - 702*s^2*x^2*y*z^2 + 
        708*s*w*x^2*y*z^2 - 710*w^2*x^2*y*z^2 - 132*s*x^3*y*z^2 + 
        164*w*x^3*y*z^2 - x^4*y*z^2 - 6*s^3*y^2*z^2 + 106*s^2*w*y^2*z^2 - 
        98*s*w^2*y^2*z^2 - 2*w^3*y^2*z^2 + 106*s^2*x*y^2*z^2 - 
        140*s*w*x*y^2*z^2 + 290*w^2*x*y^2*z^2 - 98*s*x^2*y^2*z^2 + 
        290*w*x^2*y^2*z^2 - 2*x^3*y^2*z^2 - 18*s^2*y^3*z^2 - 
        164*s*w*y^3*z^2 - 10*w^2*y^3*z^2 - 164*s*x*y^3*z^2 - 
        508*w*x*y^3*z^2 - 10*x^2*y^3*z^2 + 45*s*y^4*z^2 + 35*w*y^4*z^2 + 
        35*x*y^4*z^2 - 21*y^5*z^2 - 5*s^4*z^3 + 92*s^3*w*z^3 + 
        58*s^2*w^2*z^3 + 76*s*w^3*z^3 + 35*w^4*z^3 + 92*s^3*x*z^3 + 
        156*s^2*w*x*z^3 - 268*s*w^2*x*z^3 + 20*w^3*x*z^3 + 58*s^2*x^2*z^3 - 
        268*s*w*x^2*z^3 + 18*w^2*x^2*z^3 + 76*s*x^3*z^3 + 20*w*x^3*z^3 + 
        35*x^4*z^3 - 4*s^3*y*z^3 + 92*s^2*w*y*z^3 + 404*s*w^2*y*z^3 + 
        20*w^3*y*z^3 + 92*s^2*x*y*z^3 - 520*s*w*x*y*z^3 - 84*w^2*x*y*z^3 + 
        404*s*x^2*y*z^3 - 84*w*x^2*y*z^3 + 20*x^3*y*z^3 - 6*s^2*y^2*z^3 + 
        180*s*w*y^2*z^3 + 18*w^2*y^2*z^3 + 180*s*x*y^2*z^3 + 
        428*w*x*y^2*z^3 + 18*x^2*y^2*z^3 - 20*s*y^3*z^3 + 20*w*y^3*z^3 + 
        20*x*y^3*z^3 + 35*y^4*z^3 - 5*s^3*z^4 - 93*s^2*w*z^4 - 
        103*s*w^2*z^4 - 55*w^3*z^4 - 93*s^2*x*z^4 + 54*s*w*x*z^4 + 
        39*w^2*x*z^4 - 103*s*x^2*z^4 + 39*w*x^2*z^4 - 55*x^3*z^4 - 
        9*s^2*y*z^4 - 146*s*w*y*z^4 - 69*w^2*y*z^4 - 146*s*x*y*z^4 - 
        126*w*x*y*z^4 - 69*x^2*y*z^4 - 15*s*y^2*z^4 - 65*w*y^2*z^4 - 
        65*x*y^2*z^4 - 35*y^3*z^4 + 9*s^2*z^5 + 50*s*w*z^5 + 37*w^2*z^5 + 
        50*s*x*z^5 - 2*w*x*z^5 + 37*x^2*z^5 + 18*s*y*z^5 + 46*w*y*z^5 + 
        46*x*y*z^5 + 21*y^2*z^5 - 5*s*z^6 - 11*w*z^6 - 11*x*z^6 - 7*y*z^6 + 
        z^7)*II412[w, x, y, z])/OMEGA[s, w, x, y, z] + 
     ((-1 + 2*eps)*(s^7 - 3*s^6*w - 3*s^5*w^2 + 25*s^4*w^3 - 45*s^3*w^4 + 
        39*s^2*w^5 - 17*s*w^6 + 3*w^7 - 7*s^6*x + 6*s^5*w*x + 27*s^4*w^2*x - 
        28*s^3*w^3*x - 33*s^2*w^4*x + 54*s*w^5*x - 19*w^6*x + 21*s^5*x^2 + 
        15*s^4*w*x^2 - 30*s^3*w^2*x^2 - 18*s^2*w^3*x^2 - 39*s*w^4*x^2 + 
        51*w^5*x^2 - 35*s^4*x^3 - 60*s^3*w*x^3 - 42*s^2*w^2*x^3 - 
        44*s*w^3*x^3 - 75*w^4*x^3 + 35*s^3*x^4 + 75*s^2*w*x^4 + 
        81*s*w^2*x^4 + 65*w^3*x^4 - 21*s^2*x^5 - 42*s*w*x^5 - 33*w^2*x^5 + 
        7*s*x^6 + 9*w*x^6 - x^7 - 3*s^6*y + 14*s^5*w*y - 41*s^4*w^2*y + 
        84*s^3*w^3*y - 101*s^2*w^4*y + 62*s*w^5*y - 15*w^6*y + 6*s^5*x*y - 
        62*s^4*w*x*y - 36*s^3*w^2*x*y + 292*s^2*w^3*x*y - 258*s*w^4*x*y + 
        58*w^5*x*y + 15*s^4*x^2*y + 140*s^3*w*x^2*y + 306*s^2*w^2*x^2*y + 
        380*s*w^3*x^2*y - 73*w^4*x^2*y - 60*s^3*x^3*y - 188*s^2*w*x^3*y - 
        276*s*w^2*x^3*y + 12*w^3*x^3*y + 75*s^2*x^4*y + 134*s*w*x^4*y + 
        47*w^2*x^4*y - 42*s*x^5*y - 38*w*x^5*y + 9*x^6*y - 3*s^5*y^2 - 
        41*s^4*w*y^2 + 50*s^3*w^2*y^2 + 62*s^2*w^3*y^2 - 95*s*w^4*y^2 + 
        27*w^5*y^2 + 27*s^4*x*y^2 - 36*s^3*w*x*y^2 - 902*s^2*w^2*x*y^2 + 
        204*s*w^3*x*y^2 - 61*w^4*x*y^2 - 30*s^3*x^2*y^2 + 306*s^2*w*x^2*y^2 - 
        298*s*w^2*x^2*y^2 + 22*w^3*x^2*y^2 - 42*s^2*x^3*y^2 - 
        276*s*w*x^3*y^2 - 2*w^2*x^3*y^2 + 81*s*x^4*y^2 + 47*w*x^4*y^2 - 
        33*x^5*y^2 + 25*s^4*y^3 + 84*s^3*w*y^3 + 62*s^2*w^2*y^3 + 
        100*s*w^3*y^3 - 15*w^4*y^3 - 28*s^3*x*y^3 + 292*s^2*w*x*y^3 + 
        204*s*w^2*x*y^3 + 44*w^3*x*y^3 - 18*s^2*x^2*y^3 + 380*s*w*x^2*y^3 + 
        22*w^2*x^2*y^3 - 44*s*x^3*y^3 + 12*w*x^3*y^3 + 65*x^4*y^3 - 
        45*s^3*y^4 - 101*s^2*w*y^4 - 95*s*w^2*y^4 - 15*w^3*y^4 - 
        33*s^2*x*y^4 - 258*s*w*x*y^4 - 61*w^2*x*y^4 - 39*s*x^2*y^4 - 
        73*w*x^2*y^4 - 75*x^3*y^4 + 39*s^2*y^5 + 62*s*w*y^5 + 27*w^2*y^5 + 
        54*s*x*y^5 + 58*w*x*y^5 + 51*x^2*y^5 - 17*s*y^6 - 15*w*y^6 - 
        19*x*y^6 + 3*y^7 - 5*s^6*z + 18*s^5*w*z - 31*s^4*w^2*z + 
        44*s^3*w^3*z - 51*s^2*w^4*z + 34*s*w^5*z - 9*w^6*z + 18*s^5*x*z - 
        74*s^4*w*x*z - 44*s^3*w^2*x*z + 268*s^2*w^3*x*z - 198*s*w^4*x*z + 
        30*w^5*x*z - 15*s^4*x^2*z + 148*s^3*w*x^2*z + 302*s^2*w^2*x^2*z + 
        356*s*w^3*x^2*z - 23*w^4*x^2*z - 20*s^3*x^3*z - 180*s^2*w*x^3*z - 
        284*s*w^2*x^3*z - 28*w^3*x^3*z + 45*s^2*x^4*z + 122*s*w*x^4*z + 
        57*w^2*x^4*z - 30*s*x^5*z - 34*w*x^5*z + 7*x^6*z + 18*s^5*y*z + 
        230*s^4*w*y*z - 236*s^3*w^2*y*z - 212*s^2*w^3*y*z + 122*s*w^4*y*z + 
        78*w^5*y*z - 74*s^4*x*y*z - 136*s^3*w*x*y*z + 308*s^2*w^2*x*y*z - 
        552*s*w^3*x*y*z - 58*w^4*x*y*z + 148*s^3*x^2*y*z - 
        812*s^2*w*x^2*y*z - 420*s*w^2*x^2*y*z + 60*w^3*x^2*y*z - 
        180*s^2*x^3*y*z + 472*s*w*x^3*y*z - 292*w^2*x^3*y*z + 122*s*x^4*y*z + 
        246*w*x^4*y*z - 34*x^5*y*z - 31*s^4*y^2*z - 236*s^3*w*y^2*z + 
        398*s^2*w^2*y^2*z - 156*s*w^3*y^2*z - 231*w^4*y^2*z - 
        44*s^3*x*y^2*z + 308*s^2*w*x*y^2*z + 1244*s*w^2*x*y^2*z + 
        28*w^3*x*y^2*z + 302*s^2*x^2*y^2*z - 420*s*w*x^2*y^2*z + 
        310*w^2*x^2*y^2*z - 284*s*x^3*y^2*z - 292*w*x^3*y^2*z + 
        57*x^4*y^2*z + 44*s^3*y^3*z - 212*s^2*w*y^3*z - 156*s*w^2*y^3*z + 
        324*w^3*y^3*z + 268*s^2*x*y^3*z - 552*s*w*x*y^3*z + 28*w^2*x*y^3*z + 
        356*s*x^2*y^3*z + 60*w*x^2*y^3*z - 28*x^3*y^3*z - 51*s^2*y^4*z + 
        122*s*w*y^4*z - 231*w^2*y^4*z - 198*s*x*y^4*z - 58*w*x*y^4*z - 
        23*x^2*y^4*z + 34*s*y^5*z + 78*w*y^5*z + 30*x*y^5*z - 9*y^6*z + 
        9*s^5*z^2 - 53*s^4*w*z^2 + 42*s^3*w^2*z^2 + 38*s^2*w^3*z^2 - 
        35*s*w^4*z^2 - w^5*z^2 - 9*s^4*x*z^2 + 76*s^3*w*x*z^2 - 
        702*s^2*w^2*x*z^2 - 132*s*w^3*x*z^2 - w^4*x*z^2 - 6*s^3*x^2*z^2 + 
        106*s^2*w*x^2*z^2 - 98*s*w^2*x^2*z^2 - 2*w^3*x^2*z^2 - 
        18*s^2*x^3*z^2 - 164*s*w*x^3*z^2 - 10*w^2*x^3*z^2 + 45*s*x^4*z^2 + 
        35*w*x^4*z^2 - 21*x^5*z^2 - 53*s^4*y*z^2 - 452*s^3*w*y*z^2 + 
        378*s^2*w^2*y*z^2 - 20*s*w^3*y*z^2 - 109*w^4*y*z^2 + 76*s^3*x*y*z^2 + 
        588*s^2*w*x*y*z^2 + 708*s*w^2*x*y*z^2 + 164*w^3*x*y*z^2 + 
        106*s^2*x^2*y*z^2 - 140*s*w*x^2*y*z^2 + 290*w^2*x^2*y*z^2 - 
        164*s*x^3*y*z^2 - 508*w*x^3*y*z^2 + 35*x^4*y*z^2 + 42*s^3*y^2*z^2 + 
        378*s^2*w*y^2*z^2 - 18*s*w^2*y^2*z^2 + 110*w^3*y^2*z^2 - 
        702*s^2*x*y^2*z^2 + 708*s*w*x*y^2*z^2 - 710*w^2*x*y^2*z^2 - 
        98*s*x^2*y^2*z^2 + 290*w*x^2*y^2*z^2 - 10*x^3*y^2*z^2 + 
        38*s^2*y^3*z^2 - 20*s*w*y^3*z^2 + 110*w^2*y^3*z^2 - 132*s*x*y^3*z^2 + 
        164*w*x*y^3*z^2 - 2*x^2*y^3*z^2 - 35*s*y^4*z^2 - 109*w*y^4*z^2 - 
        x*y^4*z^2 - y^5*z^2 - 5*s^4*z^3 + 92*s^3*w*z^3 + 58*s^2*w^2*z^3 + 
        76*s*w^3*z^3 + 35*w^4*z^3 - 4*s^3*x*z^3 + 92*s^2*w*x*z^3 + 
        404*s*w^2*x*z^3 + 20*w^3*x*z^3 - 6*s^2*x^2*z^3 + 180*s*w*x^2*z^3 + 
        18*w^2*x^2*z^3 - 20*s*x^3*z^3 + 20*w*x^3*z^3 + 35*x^4*z^3 + 
        92*s^3*y*z^3 + 156*s^2*w*y*z^3 - 268*s*w^2*y*z^3 + 20*w^3*y*z^3 + 
        92*s^2*x*y*z^3 - 520*s*w*x*y*z^3 - 84*w^2*x*y*z^3 + 180*s*x^2*y*z^3 + 
        428*w*x^2*y*z^3 + 20*x^3*y*z^3 + 58*s^2*y^2*z^3 - 268*s*w*y^2*z^3 + 
        18*w^2*y^2*z^3 + 404*s*x*y^2*z^3 - 84*w*x*y^2*z^3 + 18*x^2*y^2*z^3 + 
        76*s*y^3*z^3 + 20*w*y^3*z^3 + 20*x*y^3*z^3 + 35*y^4*z^3 - 5*s^3*z^4 - 
        93*s^2*w*z^4 - 103*s*w^2*z^4 - 55*w^3*z^4 - 9*s^2*x*z^4 - 
        146*s*w*x*z^4 - 69*w^2*x*z^4 - 15*s*x^2*z^4 - 65*w*x^2*z^4 - 
        35*x^3*z^4 - 93*s^2*y*z^4 + 54*s*w*y*z^4 + 39*w^2*y*z^4 - 
        146*s*x*y*z^4 - 126*w*x*y*z^4 - 65*x^2*y*z^4 - 103*s*y^2*z^4 + 
        39*w*y^2*z^4 - 69*x*y^2*z^4 - 55*y^3*z^4 + 9*s^2*z^5 + 50*s*w*z^5 + 
        37*w^2*z^5 + 18*s*x*z^5 + 46*w*x*z^5 + 21*x^2*z^5 + 50*s*y*z^5 - 
        2*w*y*z^5 + 46*x*y*z^5 + 37*y^2*z^5 - 5*s*z^6 - 11*w*z^6 - 7*x*z^6 - 
        11*y*z^6 + z^7)*II412[w, y, x, z])/OMEGA[s, w, x, y, z] - 
     (8*(-1 + 2*eps)*z*(-s^6 - 4*s^5*w + 23*s^4*w^2 - 32*s^3*w^3 + 
        13*s^2*w^4 + 4*s*w^5 - 3*w^6 + 5*s^5*x + 5*s^4*w*x - 22*s^3*w^2*x + 
        18*s^2*w^3*x - 15*s*w^4*x + 9*w^5*x - 10*s^4*x^2 + 12*s^3*w*x^2 + 
        32*s^2*w^2*x^2 + 36*s*w^3*x^2 - 6*w^4*x^2 + 10*s^3*x^3 - 
        26*s^2*w*x^3 - 42*s*w^2*x^3 - 6*w^3*x^3 - 5*s^2*x^4 + 16*s*w*x^4 + 
        9*w^2*x^4 + s*x^5 - 3*w*x^5 + 5*s^5*y + 5*s^4*w*y - 22*s^3*w^2*y + 
        18*s^2*w^3*y - 15*s*w^4*y + 9*w^5*y - 12*s^4*x*y - 24*s^3*w*x*y - 
        72*s*w^3*x*y - 20*w^4*x*y + 6*s^3*x^2*y + 10*s^2*w*x^2*y + 
        26*s*w^2*x^2*y + 22*w^3*x^2*y + 4*s^2*x^3*y - 20*w^2*x^3*y - 
        3*s*x^4*y + 9*w*x^4*y - 10*s^4*y^2 + 12*s^3*w*y^2 + 32*s^2*w^2*y^2 + 
        36*s*w^3*y^2 - 6*w^4*y^2 + 6*s^3*x*y^2 + 10*s^2*w*x*y^2 + 
        26*s*w^2*x*y^2 + 22*w^3*x*y^2 + 2*s^2*x^2*y^2 - 32*s*w*x^2*y^2 + 
        22*w^2*x^2*y^2 + 2*s*x^3*y^2 - 6*w*x^3*y^2 + 10*s^3*y^3 - 
        26*s^2*w*y^3 - 42*s*w^2*y^3 - 6*w^3*y^3 + 4*s^2*x*y^3 - 
        20*w^2*x*y^3 + 2*s*x^2*y^3 - 6*w*x^2*y^3 - 5*s^2*y^4 + 16*s*w*y^4 + 
        9*w^2*y^4 - 3*s*x*y^4 + 9*w*x*y^4 + s*y^5 - 3*w*y^5 + 4*s^5*z - 
        2*s^4*w*z + 4*s^2*w^3*z - 20*s*w^4*z + 14*w^5*z - 9*s^4*x*z - 
        44*s^3*w*x*z - 38*s^2*w^2*x*z - 12*s*w^3*x*z - 25*w^4*x*z + 
        4*s^3*x^2*z + 64*s^2*w*x^2*z - 12*s*w^2*x^2*z + 8*w^3*x^2*z + 
        2*s^2*x^3*z - 20*s*w*x^3*z + 2*w^2*x^3*z + 2*w*x^4*z - x^5*z - 
        9*s^4*y*z - 44*s^3*w*y*z - 38*s^2*w^2*y*z - 12*s*w^3*y*z - 
        25*w^4*y*z + 56*s^3*x*y*z + 64*s^2*w*x*y*z + 216*s*w^2*x*y*z + 
        48*w^3*x*y*z - 50*s^2*x^2*y*z - 12*s*w*x^2*y*z - 50*w^2*x^2*y*z - 
        40*w*x^3*y*z + 3*x^4*y*z + 4*s^3*y^2*z + 64*s^2*w*y^2*z - 
        12*s*w^2*y^2*z + 8*w^3*y^2*z - 50*s^2*x*y^2*z - 12*s*w*x*y^2*z - 
        50*w^2*x*y^2*z + 76*w*x^2*y^2*z - 2*x^3*y^2*z + 2*s^2*y^3*z - 
        20*s*w*y^3*z + 2*w^2*y^3*z - 40*w*x*y^3*z - 2*x^2*y^3*z + 2*w*y^4*z + 
        3*x*y^4*z - y^5*z - 5*s^4*z^2 + 32*s^3*w*z^2 + 22*s^2*w^2*z^2 + 
        40*s*w^3*z^2 - 25*w^4*z^2 + 2*s^3*x*z^2 + 22*s^2*w*x*z^2 + 
        14*s*w^2*x*z^2 + 26*w^3*x*z^2 - 20*s*w*x^2*z^2 + 12*w^2*x^2*z^2 - 
        2*s*x^3*z^2 + 14*w*x^3*z^2 + 5*x^4*z^2 + 2*s^3*y*z^2 + 
        22*s^2*w*y*z^2 + 14*s*w^2*y*z^2 + 26*w^3*y*z^2 - 88*s*w*x*y*z^2 - 
        24*w^2*x*y*z^2 + 50*s*x^2*y*z^2 + 34*w*x^2*y*z^2 - 4*x^3*y*z^2 - 
        20*s*w*y^2*z^2 + 12*w^2*y^2*z^2 + 50*s*x*y^2*z^2 + 34*w*x*y^2*z^2 - 
        2*x^2*y^2*z^2 - 2*s*y^3*z^2 + 14*w*y^3*z^2 - 4*x*y^3*z^2 + 
        5*y^4*z^2 - 44*s^2*w*z^3 - 40*s*w^2*z^3 + 20*w^3*z^3 - 2*s^2*x*z^3 + 
        4*s*w*x*z^3 - 18*w^2*x*z^3 - 4*s*x^2*z^3 - 24*w*x^2*z^3 - 
        10*x^3*z^3 - 2*s^2*y*z^3 + 4*s*w*y*z^3 - 18*w^2*y*z^3 - 
        56*s*x*y*z^3 - 16*w*x*y*z^3 - 6*x^2*y*z^3 - 4*s*y^2*z^3 - 
        24*w*y^2*z^3 - 6*x*y^2*z^3 - 10*y^3*z^3 + 5*s^2*z^4 + 20*s*w*z^4 - 
        5*w^2*z^4 + 9*s*x*z^4 + 13*w*x*z^4 + 10*x^2*z^4 + 9*s*y*z^4 + 
        13*w*y*z^4 + 12*x*y*z^4 + 10*y^2*z^4 - 4*s*z^5 - 2*w*z^5 - 5*x*z^5 - 
        5*y*z^5 + z^6)*II412[w, z, x, y])/OMEGA[s, w, x, y, z] + 
     ((-1 + 2*eps)*(s^7 - 7*s^6*w + 21*s^5*w^2 - 35*s^4*w^3 + 35*s^3*w^4 - 
        21*s^2*w^5 + 7*s*w^6 - w^7 - 3*s^6*x + 6*s^5*w*x + 15*s^4*w^2*x - 
        60*s^3*w^3*x + 75*s^2*w^4*x - 42*s*w^5*x + 9*w^6*x - 3*s^5*x^2 + 
        27*s^4*w*x^2 - 30*s^3*w^2*x^2 - 42*s^2*w^3*x^2 + 81*s*w^4*x^2 - 
        33*w^5*x^2 + 25*s^4*x^3 - 28*s^3*w*x^3 - 18*s^2*w^2*x^3 - 
        44*s*w^3*x^3 + 65*w^4*x^3 - 45*s^3*x^4 - 33*s^2*w*x^4 - 
        39*s*w^2*x^4 - 75*w^3*x^4 + 39*s^2*x^5 + 54*s*w*x^5 + 51*w^2*x^5 - 
        17*s*x^6 - 19*w*x^6 + 3*x^7 - 3*s^6*y + 6*s^5*w*y + 15*s^4*w^2*y - 
        60*s^3*w^3*y + 75*s^2*w^4*y - 42*s*w^5*y + 9*w^6*y + 14*s^5*x*y - 
        62*s^4*w*x*y + 140*s^3*w^2*x*y - 188*s^2*w^3*x*y + 134*s*w^4*x*y - 
        38*w^5*x*y - 41*s^4*x^2*y - 36*s^3*w*x^2*y + 306*s^2*w^2*x^2*y - 
        276*s*w^3*x^2*y + 47*w^4*x^2*y + 84*s^3*x^3*y + 292*s^2*w*x^3*y + 
        380*s*w^2*x^3*y + 12*w^3*x^3*y - 101*s^2*x^4*y - 258*s*w*x^4*y - 
        73*w^2*x^4*y + 62*s*x^5*y + 58*w*x^5*y - 15*x^6*y - 3*s^5*y^2 + 
        27*s^4*w*y^2 - 30*s^3*w^2*y^2 - 42*s^2*w^3*y^2 + 81*s*w^4*y^2 - 
        33*w^5*y^2 - 41*s^4*x*y^2 - 36*s^3*w*x*y^2 + 306*s^2*w^2*x*y^2 - 
        276*s*w^3*x*y^2 + 47*w^4*x*y^2 + 50*s^3*x^2*y^2 - 902*s^2*w*x^2*y^2 - 
        298*s*w^2*x^2*y^2 - 2*w^3*x^2*y^2 + 62*s^2*x^3*y^2 + 
        204*s*w*x^3*y^2 + 22*w^2*x^3*y^2 - 95*s*x^4*y^2 - 61*w*x^4*y^2 + 
        27*x^5*y^2 + 25*s^4*y^3 - 28*s^3*w*y^3 - 18*s^2*w^2*y^3 - 
        44*s*w^3*y^3 + 65*w^4*y^3 + 84*s^3*x*y^3 + 292*s^2*w*x*y^3 + 
        380*s*w^2*x*y^3 + 12*w^3*x*y^3 + 62*s^2*x^2*y^3 + 204*s*w*x^2*y^3 + 
        22*w^2*x^2*y^3 + 100*s*x^3*y^3 + 44*w*x^3*y^3 - 15*x^4*y^3 - 
        45*s^3*y^4 - 33*s^2*w*y^4 - 39*s*w^2*y^4 - 75*w^3*y^4 - 
        101*s^2*x*y^4 - 258*s*w*x*y^4 - 73*w^2*x*y^4 - 95*s*x^2*y^4 - 
        61*w*x^2*y^4 - 15*x^3*y^4 + 39*s^2*y^5 + 54*s*w*y^5 + 51*w^2*y^5 + 
        62*s*x*y^5 + 58*w*x*y^5 + 27*x^2*y^5 - 17*s*y^6 - 19*w*y^6 - 
        15*x*y^6 + 3*y^7 - 5*s^6*z + 18*s^5*w*z - 15*s^4*w^2*z - 
        20*s^3*w^3*z + 45*s^2*w^4*z - 30*s*w^5*z + 7*w^6*z + 18*s^5*x*z - 
        74*s^4*w*x*z + 148*s^3*w^2*x*z - 180*s^2*w^3*x*z + 122*s*w^4*x*z - 
        34*w^5*x*z - 31*s^4*x^2*z - 44*s^3*w*x^2*z + 302*s^2*w^2*x^2*z - 
        284*s*w^3*x^2*z + 57*w^4*x^2*z + 44*s^3*x^3*z + 268*s^2*w*x^3*z + 
        356*s*w^2*x^3*z - 28*w^3*x^3*z - 51*s^2*x^4*z - 198*s*w*x^4*z - 
        23*w^2*x^4*z + 34*s*x^5*z + 30*w*x^5*z - 9*x^6*z + 18*s^5*y*z - 
        74*s^4*w*y*z + 148*s^3*w^2*y*z - 180*s^2*w^3*y*z + 122*s*w^4*y*z - 
        34*w^5*y*z + 230*s^4*x*y*z - 136*s^3*w*x*y*z - 812*s^2*w^2*x*y*z + 
        472*s*w^3*x*y*z + 246*w^4*x*y*z - 236*s^3*x^2*y*z + 
        308*s^2*w*x^2*y*z - 420*s*w^2*x^2*y*z - 292*w^3*x^2*y*z - 
        212*s^2*x^3*y*z - 552*s*w*x^3*y*z + 60*w^2*x^3*y*z + 122*s*x^4*y*z - 
        58*w*x^4*y*z + 78*x^5*y*z - 31*s^4*y^2*z - 44*s^3*w*y^2*z + 
        302*s^2*w^2*y^2*z - 284*s*w^3*y^2*z + 57*w^4*y^2*z - 
        236*s^3*x*y^2*z + 308*s^2*w*x*y^2*z - 420*s*w^2*x*y^2*z - 
        292*w^3*x*y^2*z + 398*s^2*x^2*y^2*z + 1244*s*w*x^2*y^2*z + 
        310*w^2*x^2*y^2*z - 156*s*x^3*y^2*z + 28*w*x^3*y^2*z - 
        231*x^4*y^2*z + 44*s^3*y^3*z + 268*s^2*w*y^3*z + 356*s*w^2*y^3*z - 
        28*w^3*y^3*z - 212*s^2*x*y^3*z - 552*s*w*x*y^3*z + 60*w^2*x*y^3*z - 
        156*s*x^2*y^3*z + 28*w*x^2*y^3*z + 324*x^3*y^3*z - 51*s^2*y^4*z - 
        198*s*w*y^4*z - 23*w^2*y^4*z + 122*s*x*y^4*z - 58*w*x*y^4*z - 
        231*x^2*y^4*z + 34*s*y^5*z + 30*w*y^5*z + 78*x*y^5*z - 9*y^6*z + 
        9*s^5*z^2 - 9*s^4*w*z^2 - 6*s^3*w^2*z^2 - 18*s^2*w^3*z^2 + 
        45*s*w^4*z^2 - 21*w^5*z^2 - 53*s^4*x*z^2 + 76*s^3*w*x*z^2 + 
        106*s^2*w^2*x*z^2 - 164*s*w^3*x*z^2 + 35*w^4*x*z^2 + 42*s^3*x^2*z^2 - 
        702*s^2*w*x^2*z^2 - 98*s*w^2*x^2*z^2 - 10*w^3*x^2*z^2 + 
        38*s^2*x^3*z^2 - 132*s*w*x^3*z^2 - 2*w^2*x^3*z^2 - 35*s*x^4*z^2 - 
        w*x^4*z^2 - x^5*z^2 - 53*s^4*y*z^2 + 76*s^3*w*y*z^2 + 
        106*s^2*w^2*y*z^2 - 164*s*w^3*y*z^2 + 35*w^4*y*z^2 - 
        452*s^3*x*y*z^2 + 588*s^2*w*x*y*z^2 - 140*s*w^2*x*y*z^2 - 
        508*w^3*x*y*z^2 + 378*s^2*x^2*y*z^2 + 708*s*w*x^2*y*z^2 + 
        290*w^2*x^2*y*z^2 - 20*s*x^3*y*z^2 + 164*w*x^3*y*z^2 - 
        109*x^4*y*z^2 + 42*s^3*y^2*z^2 - 702*s^2*w*y^2*z^2 - 
        98*s*w^2*y^2*z^2 - 10*w^3*y^2*z^2 + 378*s^2*x*y^2*z^2 + 
        708*s*w*x*y^2*z^2 + 290*w^2*x*y^2*z^2 - 18*s*x^2*y^2*z^2 - 
        710*w*x^2*y^2*z^2 + 110*x^3*y^2*z^2 + 38*s^2*y^3*z^2 - 
        132*s*w*y^3*z^2 - 2*w^2*y^3*z^2 - 20*s*x*y^3*z^2 + 164*w*x*y^3*z^2 + 
        110*x^2*y^3*z^2 - 35*s*y^4*z^2 - w*y^4*z^2 - 109*x*y^4*z^2 - 
        y^5*z^2 - 5*s^4*z^3 - 4*s^3*w*z^3 - 6*s^2*w^2*z^3 - 20*s*w^3*z^3 + 
        35*w^4*z^3 + 92*s^3*x*z^3 + 92*s^2*w*x*z^3 + 180*s*w^2*x*z^3 + 
        20*w^3*x*z^3 + 58*s^2*x^2*z^3 + 404*s*w*x^2*z^3 + 18*w^2*x^2*z^3 + 
        76*s*x^3*z^3 + 20*w*x^3*z^3 + 35*x^4*z^3 + 92*s^3*y*z^3 + 
        92*s^2*w*y*z^3 + 180*s*w^2*y*z^3 + 20*w^3*y*z^3 + 156*s^2*x*y*z^3 - 
        520*s*w*x*y*z^3 + 428*w^2*x*y*z^3 - 268*s*x^2*y*z^3 - 
        84*w*x^2*y*z^3 + 20*x^3*y*z^3 + 58*s^2*y^2*z^3 + 404*s*w*y^2*z^3 + 
        18*w^2*y^2*z^3 - 268*s*x*y^2*z^3 - 84*w*x*y^2*z^3 + 18*x^2*y^2*z^3 + 
        76*s*y^3*z^3 + 20*w*y^3*z^3 + 20*x*y^3*z^3 + 35*y^4*z^3 - 5*s^3*z^4 - 
        9*s^2*w*z^4 - 15*s*w^2*z^4 - 35*w^3*z^4 - 93*s^2*x*z^4 - 
        146*s*w*x*z^4 - 65*w^2*x*z^4 - 103*s*x^2*z^4 - 69*w*x^2*z^4 - 
        55*x^3*z^4 - 93*s^2*y*z^4 - 146*s*w*y*z^4 - 65*w^2*y*z^4 + 
        54*s*x*y*z^4 - 126*w*x*y*z^4 + 39*x^2*y*z^4 - 103*s*y^2*z^4 - 
        69*w*y^2*z^4 + 39*x*y^2*z^4 - 55*y^3*z^4 + 9*s^2*z^5 + 18*s*w*z^5 + 
        21*w^2*z^5 + 50*s*x*z^5 + 46*w*x*z^5 + 37*x^2*z^5 + 50*s*y*z^5 + 
        46*w*y*z^5 - 2*x*y*z^5 + 37*y^2*z^5 - 5*s*z^6 - 7*w*z^6 - 11*x*z^6 - 
        11*y*z^6 + z^7)*II412[x, y, w, z])/OMEGA[s, w, x, y, z] - 
     (8*(-1 + 2*eps)*z*(-s^6 + 5*s^5*w - 10*s^4*w^2 + 10*s^3*w^3 - 
        5*s^2*w^4 + s*w^5 - 4*s^5*x + 5*s^4*w*x + 12*s^3*w^2*x - 
        26*s^2*w^3*x + 16*s*w^4*x - 3*w^5*x + 23*s^4*x^2 - 22*s^3*w*x^2 + 
        32*s^2*w^2*x^2 - 42*s*w^3*x^2 + 9*w^4*x^2 - 32*s^3*x^3 + 
        18*s^2*w*x^3 + 36*s*w^2*x^3 - 6*w^3*x^3 + 13*s^2*x^4 - 15*s*w*x^4 - 
        6*w^2*x^4 + 4*s*x^5 + 9*w*x^5 - 3*x^6 + 5*s^5*y - 12*s^4*w*y + 
        6*s^3*w^2*y + 4*s^2*w^3*y - 3*s*w^4*y + 5*s^4*x*y - 24*s^3*w*x*y + 
        10*s^2*w^2*x*y + 9*w^4*x*y - 22*s^3*x^2*y + 26*s*w^2*x^2*y - 
        20*w^3*x^2*y + 18*s^2*x^3*y - 72*s*w*x^3*y + 22*w^2*x^3*y - 
        15*s*x^4*y - 20*w*x^4*y + 9*x^5*y - 10*s^4*y^2 + 6*s^3*w*y^2 + 
        2*s^2*w^2*y^2 + 2*s*w^3*y^2 + 12*s^3*x*y^2 + 10*s^2*w*x*y^2 - 
        32*s*w^2*x*y^2 - 6*w^3*x*y^2 + 32*s^2*x^2*y^2 + 26*s*w*x^2*y^2 + 
        22*w^2*x^2*y^2 + 36*s*x^3*y^2 + 22*w*x^3*y^2 - 6*x^4*y^2 + 
        10*s^3*y^3 + 4*s^2*w*y^3 + 2*s*w^2*y^3 - 26*s^2*x*y^3 - 6*w^2*x*y^3 - 
        42*s*x^2*y^3 - 20*w*x^2*y^3 - 6*x^3*y^3 - 5*s^2*y^4 - 3*s*w*y^4 + 
        16*s*x*y^4 + 9*w*x*y^4 + 9*x^2*y^4 + s*y^5 - 3*x*y^5 + 4*s^5*z - 
        9*s^4*w*z + 4*s^3*w^2*z + 2*s^2*w^3*z - w^5*z - 2*s^4*x*z - 
        44*s^3*w*x*z + 64*s^2*w^2*x*z - 20*s*w^3*x*z + 2*w^4*x*z - 
        38*s^2*w*x^2*z - 12*s*w^2*x^2*z + 2*w^3*x^2*z + 4*s^2*x^3*z - 
        12*s*w*x^3*z + 8*w^2*x^3*z - 20*s*x^4*z - 25*w*x^4*z + 14*x^5*z - 
        9*s^4*y*z + 56*s^3*w*y*z - 50*s^2*w^2*y*z + 3*w^4*y*z - 
        44*s^3*x*y*z + 64*s^2*w*x*y*z - 12*s*w^2*x*y*z - 40*w^3*x*y*z - 
        38*s^2*x^2*y*z + 216*s*w*x^2*y*z - 50*w^2*x^2*y*z - 12*s*x^3*y*z + 
        48*w*x^3*y*z - 25*x^4*y*z + 4*s^3*y^2*z - 50*s^2*w*y^2*z - 
        2*w^3*y^2*z + 64*s^2*x*y^2*z - 12*s*w*x*y^2*z + 76*w^2*x*y^2*z - 
        12*s*x^2*y^2*z - 50*w*x^2*y^2*z + 8*x^3*y^2*z + 2*s^2*y^3*z - 
        2*w^2*y^3*z - 20*s*x*y^3*z - 40*w*x*y^3*z + 2*x^2*y^3*z + 3*w*y^4*z + 
        2*x*y^4*z - y^5*z - 5*s^4*z^2 + 2*s^3*w*z^2 - 2*s*w^3*z^2 + 
        5*w^4*z^2 + 32*s^3*x*z^2 + 22*s^2*w*x*z^2 - 20*s*w^2*x*z^2 + 
        14*w^3*x*z^2 + 22*s^2*x^2*z^2 + 14*s*w*x^2*z^2 + 12*w^2*x^2*z^2 + 
        40*s*x^3*z^2 + 26*w*x^3*z^2 - 25*x^4*z^2 + 2*s^3*y*z^2 + 
        50*s*w^2*y*z^2 - 4*w^3*y*z^2 + 22*s^2*x*y*z^2 - 88*s*w*x*y*z^2 + 
        34*w^2*x*y*z^2 + 14*s*x^2*y*z^2 - 24*w*x^2*y*z^2 + 26*x^3*y*z^2 + 
        50*s*w*y^2*z^2 - 2*w^2*y^2*z^2 - 20*s*x*y^2*z^2 + 34*w*x*y^2*z^2 + 
        12*x^2*y^2*z^2 - 2*s*y^3*z^2 - 4*w*y^3*z^2 + 14*x*y^3*z^2 + 
        5*y^4*z^2 - 2*s^2*w*z^3 - 4*s*w^2*z^3 - 10*w^3*z^3 - 44*s^2*x*z^3 + 
        4*s*w*x*z^3 - 24*w^2*x*z^3 - 40*s*x^2*z^3 - 18*w*x^2*z^3 + 
        20*x^3*z^3 - 2*s^2*y*z^3 - 56*s*w*y*z^3 - 6*w^2*y*z^3 + 4*s*x*y*z^3 - 
        16*w*x*y*z^3 - 18*x^2*y*z^3 - 4*s*y^2*z^3 - 6*w*y^2*z^3 - 
        24*x*y^2*z^3 - 10*y^3*z^3 + 5*s^2*z^4 + 9*s*w*z^4 + 10*w^2*z^4 + 
        20*s*x*z^4 + 13*w*x*z^4 - 5*x^2*z^4 + 9*s*y*z^4 + 12*w*y*z^4 + 
        13*x*y*z^4 + 10*y^2*z^4 - 4*s*z^5 - 5*w*z^5 - 2*x*z^5 - 5*y*z^5 + 
        z^6)*II412[x, z, w, y])/OMEGA[s, w, x, y, z] - 
     (8*(-1 + 2*eps)*z*(-s^6 + 5*s^5*w - 10*s^4*w^2 + 10*s^3*w^3 - 
        5*s^2*w^4 + s*w^5 + 5*s^5*x - 12*s^4*w*x + 6*s^3*w^2*x + 
        4*s^2*w^3*x - 3*s*w^4*x - 10*s^4*x^2 + 6*s^3*w*x^2 + 2*s^2*w^2*x^2 + 
        2*s*w^3*x^2 + 10*s^3*x^3 + 4*s^2*w*x^3 + 2*s*w^2*x^3 - 5*s^2*x^4 - 
        3*s*w*x^4 + s*x^5 - 4*s^5*y + 5*s^4*w*y + 12*s^3*w^2*y - 
        26*s^2*w^3*y + 16*s*w^4*y - 3*w^5*y + 5*s^4*x*y - 24*s^3*w*x*y + 
        10*s^2*w^2*x*y + 9*w^4*x*y + 12*s^3*x^2*y + 10*s^2*w*x^2*y - 
        32*s*w^2*x^2*y - 6*w^3*x^2*y - 26*s^2*x^3*y - 6*w^2*x^3*y + 
        16*s*x^4*y + 9*w*x^4*y - 3*x^5*y + 23*s^4*y^2 - 22*s^3*w*y^2 + 
        32*s^2*w^2*y^2 - 42*s*w^3*y^2 + 9*w^4*y^2 - 22*s^3*x*y^2 + 
        26*s*w^2*x*y^2 - 20*w^3*x*y^2 + 32*s^2*x^2*y^2 + 26*s*w*x^2*y^2 + 
        22*w^2*x^2*y^2 - 42*s*x^3*y^2 - 20*w*x^3*y^2 + 9*x^4*y^2 - 
        32*s^3*y^3 + 18*s^2*w*y^3 + 36*s*w^2*y^3 - 6*w^3*y^3 + 18*s^2*x*y^3 - 
        72*s*w*x*y^3 + 22*w^2*x*y^3 + 36*s*x^2*y^3 + 22*w*x^2*y^3 - 
        6*x^3*y^3 + 13*s^2*y^4 - 15*s*w*y^4 - 6*w^2*y^4 - 15*s*x*y^4 - 
        20*w*x*y^4 - 6*x^2*y^4 + 4*s*y^5 + 9*w*y^5 + 9*x*y^5 - 3*y^6 + 
        4*s^5*z - 9*s^4*w*z + 4*s^3*w^2*z + 2*s^2*w^3*z - w^5*z - 9*s^4*x*z + 
        56*s^3*w*x*z - 50*s^2*w^2*x*z + 3*w^4*x*z + 4*s^3*x^2*z - 
        50*s^2*w*x^2*z - 2*w^3*x^2*z + 2*s^2*x^3*z - 2*w^2*x^3*z + 
        3*w*x^4*z - x^5*z - 2*s^4*y*z - 44*s^3*w*y*z + 64*s^2*w^2*y*z - 
        20*s*w^3*y*z + 2*w^4*y*z - 44*s^3*x*y*z + 64*s^2*w*x*y*z - 
        12*s*w^2*x*y*z - 40*w^3*x*y*z + 64*s^2*x^2*y*z - 12*s*w*x^2*y*z + 
        76*w^2*x^2*y*z - 20*s*x^3*y*z - 40*w*x^3*y*z + 2*x^4*y*z - 
        38*s^2*w*y^2*z - 12*s*w^2*y^2*z + 2*w^3*y^2*z - 38*s^2*x*y^2*z + 
        216*s*w*x*y^2*z - 50*w^2*x*y^2*z - 12*s*x^2*y^2*z - 50*w*x^2*y^2*z + 
        2*x^3*y^2*z + 4*s^2*y^3*z - 12*s*w*y^3*z + 8*w^2*y^3*z - 
        12*s*x*y^3*z + 48*w*x*y^3*z + 8*x^2*y^3*z - 20*s*y^4*z - 25*w*y^4*z - 
        25*x*y^4*z + 14*y^5*z - 5*s^4*z^2 + 2*s^3*w*z^2 - 2*s*w^3*z^2 + 
        5*w^4*z^2 + 2*s^3*x*z^2 + 50*s*w^2*x*z^2 - 4*w^3*x*z^2 + 
        50*s*w*x^2*z^2 - 2*w^2*x^2*z^2 - 2*s*x^3*z^2 - 4*w*x^3*z^2 + 
        5*x^4*z^2 + 32*s^3*y*z^2 + 22*s^2*w*y*z^2 - 20*s*w^2*y*z^2 + 
        14*w^3*y*z^2 + 22*s^2*x*y*z^2 - 88*s*w*x*y*z^2 + 34*w^2*x*y*z^2 - 
        20*s*x^2*y*z^2 + 34*w*x^2*y*z^2 + 14*x^3*y*z^2 + 22*s^2*y^2*z^2 + 
        14*s*w*y^2*z^2 + 12*w^2*y^2*z^2 + 14*s*x*y^2*z^2 - 24*w*x*y^2*z^2 + 
        12*x^2*y^2*z^2 + 40*s*y^3*z^2 + 26*w*y^3*z^2 + 26*x*y^3*z^2 - 
        25*y^4*z^2 - 2*s^2*w*z^3 - 4*s*w^2*z^3 - 10*w^3*z^3 - 2*s^2*x*z^3 - 
        56*s*w*x*z^3 - 6*w^2*x*z^3 - 4*s*x^2*z^3 - 6*w*x^2*z^3 - 10*x^3*z^3 - 
        44*s^2*y*z^3 + 4*s*w*y*z^3 - 24*w^2*y*z^3 + 4*s*x*y*z^3 - 
        16*w*x*y*z^3 - 24*x^2*y*z^3 - 40*s*y^2*z^3 - 18*w*y^2*z^3 - 
        18*x*y^2*z^3 + 20*y^3*z^3 + 5*s^2*z^4 + 9*s*w*z^4 + 10*w^2*z^4 + 
        9*s*x*z^4 + 12*w*x*z^4 + 10*x^2*z^4 + 20*s*y*z^4 + 13*w*y*z^4 + 
        13*x*y*z^4 - 5*y^2*z^4 - 4*s*z^5 - 5*w*z^5 - 5*x*z^5 - 2*y*z^5 + z^6)*
       II412[y, z, w, x])/OMEGA[s, w, x, y, z] + 
     (6*(-1 + 2*eps)*(3*s^6 - 14*s^5*w + 25*s^4*w^2 - 20*s^3*w^3 + 
        5*s^2*w^4 + 2*s*w^5 - w^6 - 14*s^5*x + 30*s^4*w*x - 12*s^3*w^2*x - 
        4*s^2*w^3*x - 6*s*w^4*x + 6*w^5*x + 25*s^4*x^2 - 12*s^3*w*x^2 - 
        2*s^2*w^2*x^2 + 4*s*w^3*x^2 - 15*w^4*x^2 - 20*s^3*x^3 - 4*s^2*w*x^3 + 
        4*s*w^2*x^3 + 20*w^3*x^3 + 5*s^2*x^4 - 6*s*w*x^4 - 15*w^2*x^4 + 
        2*s*x^5 + 6*w*x^5 - x^6 - 14*s^5*y + 30*s^4*w*y - 12*s^3*w^2*y - 
        4*s^2*w^3*y - 6*s*w^4*y + 6*w^5*y + 30*s^4*x*y - 168*s^3*w*x*y + 
        100*s^2*w^2*x*y + 56*s*w^3*x*y - 18*w^4*x*y - 12*s^3*x^2*y + 
        100*s^2*w*x^2*y - 100*s*w^2*x^2*y + 12*w^3*x^2*y - 4*s^2*x^3*y + 
        56*s*w*x^3*y + 12*w^2*x^3*y - 6*s*x^4*y - 18*w*x^4*y + 6*x^5*y + 
        25*s^4*y^2 - 12*s^3*w*y^2 - 2*s^2*w^2*y^2 + 4*s*w^3*y^2 - 
        15*w^4*y^2 - 12*s^3*x*y^2 + 100*s^2*w*x*y^2 - 100*s*w^2*x*y^2 + 
        12*w^3*x*y^2 - 2*s^2*x^2*y^2 - 100*s*w*x^2*y^2 + 6*w^2*x^2*y^2 + 
        4*s*x^3*y^2 + 12*w*x^3*y^2 - 15*x^4*y^2 - 20*s^3*y^3 - 4*s^2*w*y^3 + 
        4*s*w^2*y^3 + 20*w^3*y^3 - 4*s^2*x*y^3 + 56*s*w*x*y^3 + 
        12*w^2*x*y^3 + 4*s*x^2*y^3 + 12*w*x^2*y^3 + 20*x^3*y^3 + 5*s^2*y^4 - 
        6*s*w*y^4 - 15*w^2*y^4 - 6*s*x*y^4 - 18*w*x*y^4 - 15*x^2*y^4 + 
        2*s*y^5 + 6*w*y^5 + 6*x*y^5 - y^6 + 6*s^5*z + 10*s^4*w*z - 
        68*s^3*w^2*z + 84*s^2*w^3*z - 34*s*w^4*z + 2*w^5*z + 10*s^4*x*z + 
        72*s^3*w*x*z - 52*s^2*w^2*x*z - 24*s*w^3*x*z - 6*w^4*x*z - 
        68*s^3*x^2*z - 52*s^2*w*x^2*z + 116*s*w^2*x^2*z + 4*w^3*x^2*z + 
        84*s^2*x^3*z - 24*s*w*x^3*z + 4*w^2*x^3*z - 34*s*x^4*z - 6*w*x^4*z + 
        2*x^5*z + 10*s^4*y*z + 72*s^3*w*y*z - 52*s^2*w^2*y*z - 24*s*w^3*y*z - 
        6*w^4*y*z + 72*s^3*x*y*z - 216*s^2*w*x*y*z + 88*s*w^2*x*y*z + 
        56*w^3*x*y*z - 52*s^2*x^2*y*z + 88*s*w*x^2*y*z - 100*w^2*x^2*y*z - 
        24*s*x^3*y*z + 56*w*x^3*y*z - 6*x^4*y*z - 68*s^3*y^2*z - 
        52*s^2*w*y^2*z + 116*s*w^2*y^2*z + 4*w^3*y^2*z - 52*s^2*x*y^2*z + 
        88*s*w*x*y^2*z - 100*w^2*x*y^2*z + 116*s*x^2*y^2*z - 
        100*w*x^2*y^2*z + 4*x^3*y^2*z + 84*s^2*y^3*z - 24*s*w*y^3*z + 
        4*w^2*y^3*z - 24*s*x*y^3*z + 56*w*x*y^3*z + 4*x^2*y^3*z - 
        34*s*y^4*z - 6*w*y^4*z - 6*x*y^4*z + 2*y^5*z - 51*s^4*z^2 + 
        4*s^3*w*z^2 - 42*s^2*w^2*z^2 + 84*s*w^3*z^2 + 5*w^4*z^2 + 
        4*s^3*x*z^2 + 52*s^2*w*x*z^2 - 52*s*w^2*x*z^2 - 4*w^3*x*z^2 - 
        42*s^2*x^2*z^2 - 52*s*w*x^2*z^2 - 2*w^2*x^2*z^2 + 84*s*x^3*z^2 - 
        4*w*x^3*z^2 + 5*x^4*z^2 + 4*s^3*y*z^2 + 52*s^2*w*y*z^2 - 
        52*s*w^2*y*z^2 - 4*w^3*y*z^2 + 52*s^2*x*y*z^2 - 216*s*w*x*y*z^2 + 
        100*w^2*x*y*z^2 - 52*s*x^2*y*z^2 + 100*w*x^2*y*z^2 - 4*x^3*y*z^2 - 
        42*s^2*y^2*z^2 - 52*s*w*y^2*z^2 - 2*w^2*y^2*z^2 - 52*s*x*y^2*z^2 + 
        100*w*x*y^2*z^2 - 2*x^2*y^2*z^2 + 84*s*y^3*z^2 - 4*w*y^3*z^2 - 
        4*x*y^3*z^2 + 5*y^4*z^2 + 84*s^3*z^3 + 4*s^2*w*z^3 - 68*s*w^2*z^3 - 
        20*w^3*z^3 + 4*s^2*x*z^3 + 72*s*w*x*z^3 - 12*w^2*x*z^3 - 
        68*s*x^2*z^3 - 12*w*x^2*z^3 - 20*x^3*z^3 + 4*s^2*y*z^3 + 
        72*s*w*y*z^3 - 12*w^2*y*z^3 + 72*s*x*y*z^3 - 168*w*x*y*z^3 - 
        12*x^2*y*z^3 - 68*s*y^2*z^3 - 12*w*y^2*z^3 - 12*x*y^2*z^3 - 
        20*y^3*z^3 - 51*s^2*z^4 + 10*s*w*z^4 + 25*w^2*z^4 + 10*s*x*z^4 + 
        30*w*x*z^4 + 25*x^2*z^4 + 10*s*y*z^4 + 30*w*y*z^4 + 30*x*y*z^4 + 
        25*y^2*z^4 + 6*s*z^5 - 14*w*z^5 - 14*x*z^5 - 14*y*z^5 + 3*z^6)*
       JJ4[w, x, y, z])/OMEGA[s, w, x, y, z]
 
derivative[II412][0, 0, 0, 1][w_, x_, y_, z_] :=
    derivative[II412][0, 0, 1, 0][w, x, z, y]
 
derivative[JJ4][1, 0, 0, 0][w_, x_, y_, z_] := 
    (-2*(-1 + eps)^3*(-s^6 + 2*s^5*w + 5*s^4*w^2 - 20*s^3*w^3 + 25*s^2*w^4 - 
        14*s*w^5 + 3*w^6 + 6*s^5*x - 6*s^4*w*x - 4*s^3*w^2*x - 12*s^2*w^3*x + 
        30*s*w^4*x - 14*w^5*x - 15*s^4*x^2 + 4*s^3*w*x^2 - 2*s^2*w^2*x^2 - 
        12*s*w^3*x^2 + 25*w^4*x^2 + 20*s^3*x^3 + 4*s^2*w*x^3 - 4*s*w^2*x^3 - 
        20*w^3*x^3 - 15*s^2*x^4 - 6*s*w*x^4 + 5*w^2*x^4 + 6*s*x^5 + 2*w*x^5 - 
        x^6 + 6*s^5*y - 6*s^4*w*y - 4*s^3*w^2*y - 12*s^2*w^3*y + 30*s*w^4*y - 
        14*w^5*y - 18*s^4*x*y + 56*s^3*w*x*y + 100*s^2*w^2*x*y - 
        168*s*w^3*x*y + 30*w^4*x*y + 12*s^3*x^2*y - 100*s^2*w*x^2*y + 
        100*s*w^2*x^2*y - 12*w^3*x^2*y + 12*s^2*x^3*y + 56*s*w*x^3*y - 
        4*w^2*x^3*y - 18*s*x^4*y - 6*w*x^4*y + 6*x^5*y - 15*s^4*y^2 + 
        4*s^3*w*y^2 - 2*s^2*w^2*y^2 - 12*s*w^3*y^2 + 25*w^4*y^2 + 
        12*s^3*x*y^2 - 100*s^2*w*x*y^2 + 100*s*w^2*x*y^2 - 12*w^3*x*y^2 + 
        6*s^2*x^2*y^2 - 100*s*w*x^2*y^2 - 2*w^2*x^2*y^2 + 12*s*x^3*y^2 + 
        4*w*x^3*y^2 - 15*x^4*y^2 + 20*s^3*y^3 + 4*s^2*w*y^3 - 4*s*w^2*y^3 - 
        20*w^3*y^3 + 12*s^2*x*y^3 + 56*s*w*x*y^3 - 4*w^2*x*y^3 + 
        12*s*x^2*y^3 + 4*w*x^2*y^3 + 20*x^3*y^3 - 15*s^2*y^4 - 6*s*w*y^4 + 
        5*w^2*y^4 - 18*s*x*y^4 - 6*w*x*y^4 - 15*x^2*y^4 + 6*s*y^5 + 2*w*y^5 + 
        6*x*y^5 - y^6 + 2*s^5*z - 34*s^4*w*z + 84*s^3*w^2*z - 68*s^2*w^3*z + 
        10*s*w^4*z + 6*w^5*z - 6*s^4*x*z - 24*s^3*w*x*z - 52*s^2*w^2*x*z + 
        72*s*w^3*x*z + 10*w^4*x*z + 4*s^3*x^2*z + 116*s^2*w*x^2*z - 
        52*s*w^2*x^2*z - 68*w^3*x^2*z + 4*s^2*x^3*z - 24*s*w*x^3*z + 
        84*w^2*x^3*z - 6*s*x^4*z - 34*w*x^4*z + 2*x^5*z - 6*s^4*y*z - 
        24*s^3*w*y*z - 52*s^2*w^2*y*z + 72*s*w^3*y*z + 10*w^4*y*z + 
        56*s^3*x*y*z + 88*s^2*w*x*y*z - 216*s*w^2*x*y*z + 72*w^3*x*y*z - 
        100*s^2*x^2*y*z + 88*s*w*x^2*y*z - 52*w^2*x^2*y*z + 56*s*x^3*y*z - 
        24*w*x^3*y*z - 6*x^4*y*z + 4*s^3*y^2*z + 116*s^2*w*y^2*z - 
        52*s*w^2*y^2*z - 68*w^3*y^2*z - 100*s^2*x*y^2*z + 88*s*w*x*y^2*z - 
        52*w^2*x*y^2*z - 100*s*x^2*y^2*z + 116*w*x^2*y^2*z + 4*x^3*y^2*z + 
        4*s^2*y^3*z - 24*s*w*y^3*z + 84*w^2*y^3*z + 56*s*x*y^3*z - 
        24*w*x*y^3*z + 4*x^2*y^3*z - 6*s*y^4*z - 34*w*y^4*z - 6*x*y^4*z + 
        2*y^5*z + 5*s^4*z^2 + 84*s^3*w*z^2 - 42*s^2*w^2*z^2 + 4*s*w^3*z^2 - 
        51*w^4*z^2 - 4*s^3*x*z^2 - 52*s^2*w*x*z^2 + 52*s*w^2*x*z^2 + 
        4*w^3*x*z^2 - 2*s^2*x^2*z^2 - 52*s*w*x^2*z^2 - 42*w^2*x^2*z^2 - 
        4*s*x^3*z^2 + 84*w*x^3*z^2 + 5*x^4*z^2 - 4*s^3*y*z^2 - 
        52*s^2*w*y*z^2 + 52*s*w^2*y*z^2 + 4*w^3*y*z^2 + 100*s^2*x*y*z^2 - 
        216*s*w*x*y*z^2 + 52*w^2*x*y*z^2 + 100*s*x^2*y*z^2 - 52*w*x^2*y*z^2 - 
        4*x^3*y*z^2 - 2*s^2*y^2*z^2 - 52*s*w*y^2*z^2 - 42*w^2*y^2*z^2 + 
        100*s*x*y^2*z^2 - 52*w*x*y^2*z^2 - 2*x^2*y^2*z^2 - 4*s*y^3*z^2 + 
        84*w*y^3*z^2 - 4*x*y^3*z^2 + 5*y^4*z^2 - 20*s^3*z^3 - 68*s^2*w*z^3 + 
        4*s*w^2*z^3 + 84*w^3*z^3 - 12*s^2*x*z^3 + 72*s*w*x*z^3 + 
        4*w^2*x*z^3 - 12*s*x^2*z^3 - 68*w*x^2*z^3 - 20*x^3*z^3 - 
        12*s^2*y*z^3 + 72*s*w*y*z^3 + 4*w^2*y*z^3 - 168*s*x*y*z^3 + 
        72*w*x*y*z^3 - 12*x^2*y*z^3 - 12*s*y^2*z^3 - 68*w*y^2*z^3 - 
        12*x*y^2*z^3 - 20*y^3*z^3 + 25*s^2*z^4 + 10*s*w*z^4 - 51*w^2*z^4 + 
        30*s*x*z^4 + 10*w*x*z^4 + 25*x^2*z^4 + 30*s*y*z^4 + 10*w*y*z^4 + 
        30*x*y*z^4 + 25*y^2*z^4 - 14*s*z^5 + 6*w*z^5 - 14*x*z^5 - 14*y*z^5 + 
        3*z^6)*AA[w]*AA[x]*AA[y])/(w*OMEGA[s, w, x, y, z]) - 
     (2*(-1 + eps)^3*(-s^6 + 2*s^5*w + 5*s^4*w^2 - 20*s^3*w^3 + 25*s^2*w^4 - 
        14*s*w^5 + 3*w^6 + 6*s^5*x - 6*s^4*w*x - 4*s^3*w^2*x - 12*s^2*w^3*x + 
        30*s*w^4*x - 14*w^5*x - 15*s^4*x^2 + 4*s^3*w*x^2 - 2*s^2*w^2*x^2 - 
        12*s*w^3*x^2 + 25*w^4*x^2 + 20*s^3*x^3 + 4*s^2*w*x^3 - 4*s*w^2*x^3 - 
        20*w^3*x^3 - 15*s^2*x^4 - 6*s*w*x^4 + 5*w^2*x^4 + 6*s*x^5 + 2*w*x^5 - 
        x^6 + 2*s^5*y - 34*s^4*w*y + 84*s^3*w^2*y - 68*s^2*w^3*y + 
        10*s*w^4*y + 6*w^5*y - 6*s^4*x*y - 24*s^3*w*x*y - 52*s^2*w^2*x*y + 
        72*s*w^3*x*y + 10*w^4*x*y + 4*s^3*x^2*y + 116*s^2*w*x^2*y - 
        52*s*w^2*x^2*y - 68*w^3*x^2*y + 4*s^2*x^3*y - 24*s*w*x^3*y + 
        84*w^2*x^3*y - 6*s*x^4*y - 34*w*x^4*y + 2*x^5*y + 5*s^4*y^2 + 
        84*s^3*w*y^2 - 42*s^2*w^2*y^2 + 4*s*w^3*y^2 - 51*w^4*y^2 - 
        4*s^3*x*y^2 - 52*s^2*w*x*y^2 + 52*s*w^2*x*y^2 + 4*w^3*x*y^2 - 
        2*s^2*x^2*y^2 - 52*s*w*x^2*y^2 - 42*w^2*x^2*y^2 - 4*s*x^3*y^2 + 
        84*w*x^3*y^2 + 5*x^4*y^2 - 20*s^3*y^3 - 68*s^2*w*y^3 + 4*s*w^2*y^3 + 
        84*w^3*y^3 - 12*s^2*x*y^3 + 72*s*w*x*y^3 + 4*w^2*x*y^3 - 
        12*s*x^2*y^3 - 68*w*x^2*y^3 - 20*x^3*y^3 + 25*s^2*y^4 + 10*s*w*y^4 - 
        51*w^2*y^4 + 30*s*x*y^4 + 10*w*x*y^4 + 25*x^2*y^4 - 14*s*y^5 + 
        6*w*y^5 - 14*x*y^5 + 3*y^6 + 6*s^5*z - 6*s^4*w*z - 4*s^3*w^2*z - 
        12*s^2*w^3*z + 30*s*w^4*z - 14*w^5*z - 18*s^4*x*z + 56*s^3*w*x*z + 
        100*s^2*w^2*x*z - 168*s*w^3*x*z + 30*w^4*x*z + 12*s^3*x^2*z - 
        100*s^2*w*x^2*z + 100*s*w^2*x^2*z - 12*w^3*x^2*z + 12*s^2*x^3*z + 
        56*s*w*x^3*z - 4*w^2*x^3*z - 18*s*x^4*z - 6*w*x^4*z + 6*x^5*z - 
        6*s^4*y*z - 24*s^3*w*y*z - 52*s^2*w^2*y*z + 72*s*w^3*y*z + 
        10*w^4*y*z + 56*s^3*x*y*z + 88*s^2*w*x*y*z - 216*s*w^2*x*y*z + 
        72*w^3*x*y*z - 100*s^2*x^2*y*z + 88*s*w*x^2*y*z - 52*w^2*x^2*y*z + 
        56*s*x^3*y*z - 24*w*x^3*y*z - 6*x^4*y*z - 4*s^3*y^2*z - 
        52*s^2*w*y^2*z + 52*s*w^2*y^2*z + 4*w^3*y^2*z + 100*s^2*x*y^2*z - 
        216*s*w*x*y^2*z + 52*w^2*x*y^2*z + 100*s*x^2*y^2*z - 52*w*x^2*y^2*z - 
        4*x^3*y^2*z - 12*s^2*y^3*z + 72*s*w*y^3*z + 4*w^2*y^3*z - 
        168*s*x*y^3*z + 72*w*x*y^3*z - 12*x^2*y^3*z + 30*s*y^4*z + 
        10*w*y^4*z + 30*x*y^4*z - 14*y^5*z - 15*s^4*z^2 + 4*s^3*w*z^2 - 
        2*s^2*w^2*z^2 - 12*s*w^3*z^2 + 25*w^4*z^2 + 12*s^3*x*z^2 - 
        100*s^2*w*x*z^2 + 100*s*w^2*x*z^2 - 12*w^3*x*z^2 + 6*s^2*x^2*z^2 - 
        100*s*w*x^2*z^2 - 2*w^2*x^2*z^2 + 12*s*x^3*z^2 + 4*w*x^3*z^2 - 
        15*x^4*z^2 + 4*s^3*y*z^2 + 116*s^2*w*y*z^2 - 52*s*w^2*y*z^2 - 
        68*w^3*y*z^2 - 100*s^2*x*y*z^2 + 88*s*w*x*y*z^2 - 52*w^2*x*y*z^2 - 
        100*s*x^2*y*z^2 + 116*w*x^2*y*z^2 + 4*x^3*y*z^2 - 2*s^2*y^2*z^2 - 
        52*s*w*y^2*z^2 - 42*w^2*y^2*z^2 + 100*s*x*y^2*z^2 - 52*w*x*y^2*z^2 - 
        2*x^2*y^2*z^2 - 12*s*y^3*z^2 - 68*w*y^3*z^2 - 12*x*y^3*z^2 + 
        25*y^4*z^2 + 20*s^3*z^3 + 4*s^2*w*z^3 - 4*s*w^2*z^3 - 20*w^3*z^3 + 
        12*s^2*x*z^3 + 56*s*w*x*z^3 - 4*w^2*x*z^3 + 12*s*x^2*z^3 + 
        4*w*x^2*z^3 + 20*x^3*z^3 + 4*s^2*y*z^3 - 24*s*w*y*z^3 + 
        84*w^2*y*z^3 + 56*s*x*y*z^3 - 24*w*x*y*z^3 + 4*x^2*y*z^3 - 
        4*s*y^2*z^3 + 84*w*y^2*z^3 - 4*x*y^2*z^3 - 20*y^3*z^3 - 15*s^2*z^4 - 
        6*s*w*z^4 + 5*w^2*z^4 - 18*s*x*z^4 - 6*w*x*z^4 - 15*x^2*z^4 - 
        6*s*y*z^4 - 34*w*y*z^4 - 6*x*y*z^4 + 5*y^2*z^4 + 6*s*z^5 + 2*w*z^5 + 
        6*x*z^5 + 2*y*z^5 - z^6)*AA[w]*AA[x]*AA[z])/
      (w*OMEGA[s, w, x, y, z]) - (2*(-1 + eps)^3*(-s^6 + 2*s^5*w + 
        5*s^4*w^2 - 20*s^3*w^3 + 25*s^2*w^4 - 14*s*w^5 + 3*w^6 + 2*s^5*x - 
        34*s^4*w*x + 84*s^3*w^2*x - 68*s^2*w^3*x + 10*s*w^4*x + 6*w^5*x + 
        5*s^4*x^2 + 84*s^3*w*x^2 - 42*s^2*w^2*x^2 + 4*s*w^3*x^2 - 
        51*w^4*x^2 - 20*s^3*x^3 - 68*s^2*w*x^3 + 4*s*w^2*x^3 + 84*w^3*x^3 + 
        25*s^2*x^4 + 10*s*w*x^4 - 51*w^2*x^4 - 14*s*x^5 + 6*w*x^5 + 3*x^6 + 
        6*s^5*y - 6*s^4*w*y - 4*s^3*w^2*y - 12*s^2*w^3*y + 30*s*w^4*y - 
        14*w^5*y - 6*s^4*x*y - 24*s^3*w*x*y - 52*s^2*w^2*x*y + 72*s*w^3*x*y + 
        10*w^4*x*y - 4*s^3*x^2*y - 52*s^2*w*x^2*y + 52*s*w^2*x^2*y + 
        4*w^3*x^2*y - 12*s^2*x^3*y + 72*s*w*x^3*y + 4*w^2*x^3*y + 
        30*s*x^4*y + 10*w*x^4*y - 14*x^5*y - 15*s^4*y^2 + 4*s^3*w*y^2 - 
        2*s^2*w^2*y^2 - 12*s*w^3*y^2 + 25*w^4*y^2 + 4*s^3*x*y^2 + 
        116*s^2*w*x*y^2 - 52*s*w^2*x*y^2 - 68*w^3*x*y^2 - 2*s^2*x^2*y^2 - 
        52*s*w*x^2*y^2 - 42*w^2*x^2*y^2 - 12*s*x^3*y^2 - 68*w*x^3*y^2 + 
        25*x^4*y^2 + 20*s^3*y^3 + 4*s^2*w*y^3 - 4*s*w^2*y^3 - 20*w^3*y^3 + 
        4*s^2*x*y^3 - 24*s*w*x*y^3 + 84*w^2*x*y^3 - 4*s*x^2*y^3 + 
        84*w*x^2*y^3 - 20*x^3*y^3 - 15*s^2*y^4 - 6*s*w*y^4 + 5*w^2*y^4 - 
        6*s*x*y^4 - 34*w*x*y^4 + 5*x^2*y^4 + 6*s*y^5 + 2*w*y^5 + 2*x*y^5 - 
        y^6 + 6*s^5*z - 6*s^4*w*z - 4*s^3*w^2*z - 12*s^2*w^3*z + 30*s*w^4*z - 
        14*w^5*z - 6*s^4*x*z - 24*s^3*w*x*z - 52*s^2*w^2*x*z + 72*s*w^3*x*z + 
        10*w^4*x*z - 4*s^3*x^2*z - 52*s^2*w*x^2*z + 52*s*w^2*x^2*z + 
        4*w^3*x^2*z - 12*s^2*x^3*z + 72*s*w*x^3*z + 4*w^2*x^3*z + 
        30*s*x^4*z + 10*w*x^4*z - 14*x^5*z - 18*s^4*y*z + 56*s^3*w*y*z + 
        100*s^2*w^2*y*z - 168*s*w^3*y*z + 30*w^4*y*z + 56*s^3*x*y*z + 
        88*s^2*w*x*y*z - 216*s*w^2*x*y*z + 72*w^3*x*y*z + 100*s^2*x^2*y*z - 
        216*s*w*x^2*y*z + 52*w^2*x^2*y*z - 168*s*x^3*y*z + 72*w*x^3*y*z + 
        30*x^4*y*z + 12*s^3*y^2*z - 100*s^2*w*y^2*z + 100*s*w^2*y^2*z - 
        12*w^3*y^2*z - 100*s^2*x*y^2*z + 88*s*w*x*y^2*z - 52*w^2*x*y^2*z + 
        100*s*x^2*y^2*z - 52*w*x^2*y^2*z - 12*x^3*y^2*z + 12*s^2*y^3*z + 
        56*s*w*y^3*z - 4*w^2*y^3*z + 56*s*x*y^3*z - 24*w*x*y^3*z - 
        4*x^2*y^3*z - 18*s*y^4*z - 6*w*y^4*z - 6*x*y^4*z + 6*y^5*z - 
        15*s^4*z^2 + 4*s^3*w*z^2 - 2*s^2*w^2*z^2 - 12*s*w^3*z^2 + 
        25*w^4*z^2 + 4*s^3*x*z^2 + 116*s^2*w*x*z^2 - 52*s*w^2*x*z^2 - 
        68*w^3*x*z^2 - 2*s^2*x^2*z^2 - 52*s*w*x^2*z^2 - 42*w^2*x^2*z^2 - 
        12*s*x^3*z^2 - 68*w*x^3*z^2 + 25*x^4*z^2 + 12*s^3*y*z^2 - 
        100*s^2*w*y*z^2 + 100*s*w^2*y*z^2 - 12*w^3*y*z^2 - 100*s^2*x*y*z^2 + 
        88*s*w*x*y*z^2 - 52*w^2*x*y*z^2 + 100*s*x^2*y*z^2 - 52*w*x^2*y*z^2 - 
        12*x^3*y*z^2 + 6*s^2*y^2*z^2 - 100*s*w*y^2*z^2 - 2*w^2*y^2*z^2 - 
        100*s*x*y^2*z^2 + 116*w*x*y^2*z^2 - 2*x^2*y^2*z^2 + 12*s*y^3*z^2 + 
        4*w*y^3*z^2 + 4*x*y^3*z^2 - 15*y^4*z^2 + 20*s^3*z^3 + 4*s^2*w*z^3 - 
        4*s*w^2*z^3 - 20*w^3*z^3 + 4*s^2*x*z^3 - 24*s*w*x*z^3 + 
        84*w^2*x*z^3 - 4*s*x^2*z^3 + 84*w*x^2*z^3 - 20*x^3*z^3 + 
        12*s^2*y*z^3 + 56*s*w*y*z^3 - 4*w^2*y*z^3 + 56*s*x*y*z^3 - 
        24*w*x*y*z^3 - 4*x^2*y*z^3 + 12*s*y^2*z^3 + 4*w*y^2*z^3 + 
        4*x*y^2*z^3 + 20*y^3*z^3 - 15*s^2*z^4 - 6*s*w*z^4 + 5*w^2*z^4 - 
        6*s*x*z^4 - 34*w*x*z^4 + 5*x^2*z^4 - 18*s*y*z^4 - 6*w*y*z^4 - 
        6*x*y*z^4 - 15*y^2*z^4 + 6*s*z^5 + 2*w*z^5 + 2*x*z^5 + 6*y*z^5 - z^6)*
       AA[w]*AA[y]*AA[z])/(w*OMEGA[s, w, x, y, z]) + 
     (8*(-1 + eps)^3*(3*s^5 - 9*s^4*w + 6*s^3*w^2 + 6*s^2*w^3 - 9*s*w^4 + 
        3*w^5 - 9*s^4*x + 20*s^3*w*x - 22*s^2*w^2*x + 20*s*w^3*x - 9*w^4*x + 
        6*s^3*x^2 - 22*s^2*w*x^2 - 22*s*w^2*x^2 + 6*w^3*x^2 + 6*s^2*x^3 + 
        20*s*w*x^3 + 6*w^2*x^3 - 9*s*x^4 - 9*w*x^4 + 3*x^5 - 9*s^4*y + 
        20*s^3*w*y - 22*s^2*w^2*y + 20*s*w^3*y - 9*w^4*y + 20*s^3*x*y + 
        12*s^2*w*x*y + 12*s*w^2*x*y + 20*w^3*x*y - 22*s^2*x^2*y + 
        12*s*w*x^2*y - 22*w^2*x^2*y + 20*s*x^3*y + 20*w*x^3*y - 9*x^4*y + 
        6*s^3*y^2 - 22*s^2*w*y^2 - 22*s*w^2*y^2 + 6*w^3*y^2 - 22*s^2*x*y^2 + 
        12*s*w*x*y^2 - 22*w^2*x*y^2 - 22*s*x^2*y^2 - 22*w*x^2*y^2 + 
        6*x^3*y^2 + 6*s^2*y^3 + 20*s*w*y^3 + 6*w^2*y^3 + 20*s*x*y^3 + 
        20*w*x*y^3 + 6*x^2*y^3 - 9*s*y^4 - 9*w*y^4 - 9*x*y^4 + 3*y^5 - 
        9*s^4*z + 20*s^3*w*z - 22*s^2*w^2*z + 20*s*w^3*z - 9*w^4*z + 
        20*s^3*x*z + 12*s^2*w*x*z + 12*s*w^2*x*z + 20*w^3*x*z - 
        22*s^2*x^2*z + 12*s*w*x^2*z - 22*w^2*x^2*z + 20*s*x^3*z + 
        20*w*x^3*z - 9*x^4*z + 20*s^3*y*z + 12*s^2*w*y*z + 12*s*w^2*y*z + 
        20*w^3*y*z + 12*s^2*x*y*z - 216*s*w*x*y*z + 12*w^2*x*y*z + 
        12*s*x^2*y*z + 12*w*x^2*y*z + 20*x^3*y*z - 22*s^2*y^2*z + 
        12*s*w*y^2*z - 22*w^2*y^2*z + 12*s*x*y^2*z + 12*w*x*y^2*z - 
        22*x^2*y^2*z + 20*s*y^3*z + 20*w*y^3*z + 20*x*y^3*z - 9*y^4*z + 
        6*s^3*z^2 - 22*s^2*w*z^2 - 22*s*w^2*z^2 + 6*w^3*z^2 - 22*s^2*x*z^2 + 
        12*s*w*x*z^2 - 22*w^2*x*z^2 - 22*s*x^2*z^2 - 22*w*x^2*z^2 + 
        6*x^3*z^2 - 22*s^2*y*z^2 + 12*s*w*y*z^2 - 22*w^2*y*z^2 + 
        12*s*x*y*z^2 + 12*w*x*y*z^2 - 22*x^2*y*z^2 - 22*s*y^2*z^2 - 
        22*w*y^2*z^2 - 22*x*y^2*z^2 + 6*y^3*z^2 + 6*s^2*z^3 + 20*s*w*z^3 + 
        6*w^2*z^3 + 20*s*x*z^3 + 20*w*x*z^3 + 6*x^2*z^3 + 20*s*y*z^3 + 
        20*w*y*z^3 + 20*x*y*z^3 + 6*y^2*z^3 - 9*s*z^4 - 9*w*z^4 - 9*x*z^4 - 
        9*y*z^4 + 3*z^5)*AA[x]*AA[y]*AA[z])/OMEGA[s, w, x, y, z] + 
     ((-1 + 2*eps)*(-2 + 3*eps)*(s^7 - 7*s^6*w + 21*s^5*w^2 - 35*s^4*w^3 + 
        35*s^3*w^4 - 21*s^2*w^5 + 7*s*w^6 - w^7 - 7*s^6*x + 30*s^5*w*x - 
        45*s^4*w^2*x + 20*s^3*w^3*x + 15*s^2*w^4*x - 18*s*w^5*x + 5*w^6*x + 
        21*s^5*x^2 - 45*s^4*w*x^2 + 18*s^3*w^2*x^2 + 6*s^2*w^3*x^2 + 
        9*s*w^4*x^2 - 9*w^5*x^2 - 35*s^4*x^3 + 20*s^3*w*x^3 + 6*s^2*w^2*x^3 + 
        4*s*w^3*x^3 + 5*w^4*x^3 + 35*s^3*x^4 + 15*s^2*w*x^4 + 9*s*w^2*x^4 + 
        5*w^3*x^4 - 21*s^2*x^5 - 18*s*w*x^5 - 9*w^2*x^5 + 7*s*x^6 + 5*w*x^6 - 
        x^7 - 7*s^6*y + 30*s^5*w*y - 45*s^4*w^2*y + 20*s^3*w^3*y + 
        15*s^2*w^4*y - 18*s*w^5*y + 5*w^6*y + 30*s^5*x*y - 110*s^4*w*x*y + 
        172*s^3*w^2*x*y - 156*s^2*w^3*x*y + 86*s*w^4*x*y - 22*w^5*x*y - 
        45*s^4*x^2*y + 172*s^3*w*x^2*y - 102*s^2*w^2*x^2*y - 68*s*w^3*x^2*y + 
        43*w^4*x^2*y + 20*s^3*x^3*y - 156*s^2*w*x^3*y - 68*s*w^2*x^3*y - 
        52*w^3*x^3*y + 15*s^2*x^4*y + 86*s*w*x^4*y + 43*w^2*x^4*y - 
        18*s*x^5*y - 22*w*x^5*y + 5*x^6*y + 21*s^5*y^2 - 45*s^4*w*y^2 + 
        18*s^3*w^2*y^2 + 6*s^2*w^3*y^2 + 9*s*w^4*y^2 - 9*w^5*y^2 - 
        45*s^4*x*y^2 + 172*s^3*w*x*y^2 - 102*s^2*w^2*x*y^2 - 68*s*w^3*x*y^2 + 
        43*w^4*x*y^2 + 18*s^3*x^2*y^2 - 102*s^2*w*x^2*y^2 + 
        502*s*w^2*x^2*y^2 - 34*w^3*x^2*y^2 + 6*s^2*x^3*y^2 - 68*s*w*x^3*y^2 - 
        34*w^2*x^3*y^2 + 9*s*x^4*y^2 + 43*w*x^4*y^2 - 9*x^5*y^2 - 
        35*s^4*y^3 + 20*s^3*w*y^3 + 6*s^2*w^2*y^3 + 4*s*w^3*y^3 + 5*w^4*y^3 + 
        20*s^3*x*y^3 - 156*s^2*w*x*y^3 - 68*s*w^2*x*y^3 - 52*w^3*x*y^3 + 
        6*s^2*x^2*y^3 - 68*s*w*x^2*y^3 - 34*w^2*x^2*y^3 + 4*s*x^3*y^3 - 
        52*w*x^3*y^3 + 5*x^4*y^3 + 35*s^3*y^4 + 15*s^2*w*y^4 + 9*s*w^2*y^4 + 
        5*w^3*y^4 + 15*s^2*x*y^4 + 86*s*w*x*y^4 + 43*w^2*x*y^4 + 
        9*s*x^2*y^4 + 43*w*x^2*y^4 + 5*x^3*y^4 - 21*s^2*y^5 - 18*s*w*y^5 - 
        9*w^2*y^5 - 18*s*x*y^5 - 22*w*x*y^5 - 9*x^2*y^5 + 7*s*y^6 + 5*w*y^6 + 
        5*x*y^6 - y^7 - 7*s^6*z + 30*s^5*w*z - 45*s^4*w^2*z + 20*s^3*w^3*z + 
        15*s^2*w^4*z - 18*s*w^5*z + 5*w^6*z + 30*s^5*x*z - 110*s^4*w*x*z + 
        172*s^3*w^2*x*z - 156*s^2*w^3*x*z + 86*s*w^4*x*z - 22*w^5*x*z - 
        45*s^4*x^2*z + 172*s^3*w*x^2*z - 102*s^2*w^2*x^2*z - 68*s*w^3*x^2*z + 
        43*w^4*x^2*z + 20*s^3*x^3*z - 156*s^2*w*x^3*z - 68*s*w^2*x^3*z - 
        52*w^3*x^3*z + 15*s^2*x^4*z + 86*s*w*x^4*z + 43*w^2*x^4*z - 
        18*s*x^5*z - 22*w*x^5*z + 5*x^6*z + 30*s^5*y*z - 110*s^4*w*y*z + 
        172*s^3*w^2*y*z - 156*s^2*w^3*y*z + 86*s*w^4*y*z - 22*w^5*y*z - 
        110*s^4*x*y*z - 376*s^3*w*x*y*z + 348*s^2*w^2*x*y*z + 
        232*s*w^3*x*y*z - 94*w^4*x*y*z + 172*s^3*x^2*y*z + 
        348*s^2*w*x^2*y*z - 380*s*w^2*x^2*y*z + 116*w^3*x^2*y*z - 
        156*s^2*x^3*y*z + 232*s*w*x^3*y*z + 116*w^2*x^3*y*z + 86*s*x^4*y*z - 
        94*w*x^4*y*z - 22*x^5*y*z - 45*s^4*y^2*z + 172*s^3*w*y^2*z - 
        102*s^2*w^2*y^2*z - 68*s*w^3*y^2*z + 43*w^4*y^2*z + 172*s^3*x*y^2*z + 
        348*s^2*w*x*y^2*z - 380*s*w^2*x*y^2*z + 116*w^3*x*y^2*z - 
        102*s^2*x^2*y^2*z - 380*s*w*x^2*y^2*z - 190*w^2*x^2*y^2*z - 
        68*s*x^3*y^2*z + 116*w*x^3*y^2*z + 43*x^4*y^2*z + 20*s^3*y^3*z - 
        156*s^2*w*y^3*z - 68*s*w^2*y^3*z - 52*w^3*y^3*z - 156*s^2*x*y^3*z + 
        232*s*w*x*y^3*z + 116*w^2*x*y^3*z - 68*s*x^2*y^3*z + 
        116*w*x^2*y^3*z - 52*x^3*y^3*z + 15*s^2*y^4*z + 86*s*w*y^4*z + 
        43*w^2*y^4*z + 86*s*x*y^4*z - 94*w*x*y^4*z + 43*x^2*y^4*z - 
        18*s*y^5*z - 22*w*y^5*z - 22*x*y^5*z + 5*y^6*z + 21*s^5*z^2 - 
        45*s^4*w*z^2 + 18*s^3*w^2*z^2 + 6*s^2*w^3*z^2 + 9*s*w^4*z^2 - 
        9*w^5*z^2 - 45*s^4*x*z^2 + 172*s^3*w*x*z^2 - 102*s^2*w^2*x*z^2 - 
        68*s*w^3*x*z^2 + 43*w^4*x*z^2 + 18*s^3*x^2*z^2 - 102*s^2*w*x^2*z^2 + 
        502*s*w^2*x^2*z^2 - 34*w^3*x^2*z^2 + 6*s^2*x^3*z^2 - 68*s*w*x^3*z^2 - 
        34*w^2*x^3*z^2 + 9*s*x^4*z^2 + 43*w*x^4*z^2 - 9*x^5*z^2 - 
        45*s^4*y*z^2 + 172*s^3*w*y*z^2 - 102*s^2*w^2*y*z^2 - 68*s*w^3*y*z^2 + 
        43*w^4*y*z^2 + 172*s^3*x*y*z^2 + 348*s^2*w*x*y*z^2 - 
        380*s*w^2*x*y*z^2 + 116*w^3*x*y*z^2 - 102*s^2*x^2*y*z^2 - 
        380*s*w*x^2*y*z^2 - 190*w^2*x^2*y*z^2 - 68*s*x^3*y*z^2 + 
        116*w*x^3*y*z^2 + 43*x^4*y*z^2 + 18*s^3*y^2*z^2 - 102*s^2*w*y^2*z^2 + 
        502*s*w^2*y^2*z^2 - 34*w^3*y^2*z^2 - 102*s^2*x*y^2*z^2 - 
        380*s*w*x*y^2*z^2 - 190*w^2*x*y^2*z^2 + 502*s*x^2*y^2*z^2 - 
        190*w*x^2*y^2*z^2 - 34*x^3*y^2*z^2 + 6*s^2*y^3*z^2 - 68*s*w*y^3*z^2 - 
        34*w^2*y^3*z^2 - 68*s*x*y^3*z^2 + 116*w*x*y^3*z^2 - 34*x^2*y^3*z^2 + 
        9*s*y^4*z^2 + 43*w*y^4*z^2 + 43*x*y^4*z^2 - 9*y^5*z^2 - 35*s^4*z^3 + 
        20*s^3*w*z^3 + 6*s^2*w^2*z^3 + 4*s*w^3*z^3 + 5*w^4*z^3 + 
        20*s^3*x*z^3 - 156*s^2*w*x*z^3 - 68*s*w^2*x*z^3 - 52*w^3*x*z^3 + 
        6*s^2*x^2*z^3 - 68*s*w*x^2*z^3 - 34*w^2*x^2*z^3 + 4*s*x^3*z^3 - 
        52*w*x^3*z^3 + 5*x^4*z^3 + 20*s^3*y*z^3 - 156*s^2*w*y*z^3 - 
        68*s*w^2*y*z^3 - 52*w^3*y*z^3 - 156*s^2*x*y*z^3 + 232*s*w*x*y*z^3 + 
        116*w^2*x*y*z^3 - 68*s*x^2*y*z^3 + 116*w*x^2*y*z^3 - 52*x^3*y*z^3 + 
        6*s^2*y^2*z^3 - 68*s*w*y^2*z^3 - 34*w^2*y^2*z^3 - 68*s*x*y^2*z^3 + 
        116*w*x*y^2*z^3 - 34*x^2*y^2*z^3 + 4*s*y^3*z^3 - 52*w*y^3*z^3 - 
        52*x*y^3*z^3 + 5*y^4*z^3 + 35*s^3*z^4 + 15*s^2*w*z^4 + 9*s*w^2*z^4 + 
        5*w^3*z^4 + 15*s^2*x*z^4 + 86*s*w*x*z^4 + 43*w^2*x*z^4 + 
        9*s*x^2*z^4 + 43*w*x^2*z^4 + 5*x^3*z^4 + 15*s^2*y*z^4 + 
        86*s*w*y*z^4 + 43*w^2*y*z^4 + 86*s*x*y*z^4 - 94*w*x*y*z^4 + 
        43*x^2*y*z^4 + 9*s*y^2*z^4 + 43*w*y^2*z^4 + 43*x*y^2*z^4 + 
        5*y^3*z^4 - 21*s^2*z^5 - 18*s*w*z^5 - 9*w^2*z^5 - 18*s*x*z^5 - 
        22*w*x*z^5 - 9*x^2*z^5 - 18*s*y*z^5 - 22*w*y*z^5 - 22*x*y*z^5 - 
        9*y^2*z^5 + 7*s*z^6 + 5*w*z^6 + 5*x*z^6 + 5*y*z^6 - z^7)*
       II41[w, x, y, z])/OMEGA[s, w, x, y, z] + 
     (2*(-1 + 2*eps)*(-2 + 3*eps)*x*(s^6 - 6*s^5*w + 15*s^4*w^2 - 
        20*s^3*w^3 + 15*s^2*w^4 - 6*s*w^5 + w^6 - 6*s^5*x + 18*s^4*w*x - 
        12*s^3*w^2*x - 12*s^2*w^3*x + 18*s*w^4*x - 6*w^5*x + 15*s^4*x^2 - 
        12*s^3*w*x^2 - 6*s^2*w^2*x^2 - 12*s*w^3*x^2 + 15*w^4*x^2 - 
        20*s^3*x^3 - 12*s^2*w*x^3 - 12*s*w^2*x^3 - 20*w^3*x^3 + 15*s^2*x^4 + 
        18*s*w*x^4 + 15*w^2*x^4 - 6*s*x^5 - 6*w*x^5 + x^6 - 2*s^5*y + 
        6*s^4*w*y - 4*s^3*w^2*y - 4*s^2*w^3*y + 6*s*w^4*y - 2*w^5*y + 
        6*s^4*x*y - 56*s^3*w*x*y + 100*s^2*w^2*x*y - 56*s*w^3*x*y + 
        6*w^4*x*y - 4*s^3*x^2*y + 100*s^2*w*x^2*y + 100*s*w^2*x^2*y - 
        4*w^3*x^2*y - 4*s^2*x^3*y - 56*s*w*x^3*y - 4*w^2*x^3*y + 6*s*x^4*y + 
        6*w*x^4*y - 2*x^5*y - 5*s^4*y^2 + 4*s^3*w*y^2 + 2*s^2*w^2*y^2 + 
        4*s*w^3*y^2 - 5*w^4*y^2 + 4*s^3*x*y^2 - 100*s^2*w*x*y^2 - 
        100*s*w^2*x*y^2 + 4*w^3*x*y^2 + 2*s^2*x^2*y^2 - 100*s*w*x^2*y^2 + 
        2*w^2*x^2*y^2 + 4*s*x^3*y^2 + 4*w*x^3*y^2 - 5*x^4*y^2 + 20*s^3*y^3 + 
        12*s^2*w*y^3 + 12*s*w^2*y^3 + 20*w^3*y^3 + 12*s^2*x*y^3 + 
        168*s*w*x*y^3 + 12*w^2*x*y^3 + 12*s*x^2*y^3 + 12*w*x^2*y^3 + 
        20*x^3*y^3 - 25*s^2*y^4 - 30*s*w*y^4 - 25*w^2*y^4 - 30*s*x*y^4 - 
        30*w*x*y^4 - 25*x^2*y^4 + 14*s*y^5 + 14*w*y^5 + 14*x*y^5 - 3*y^6 - 
        2*s^5*z + 6*s^4*w*z - 4*s^3*w^2*z - 4*s^2*w^3*z + 6*s*w^4*z - 
        2*w^5*z + 6*s^4*x*z - 56*s^3*w*x*z + 100*s^2*w^2*x*z - 56*s*w^3*x*z + 
        6*w^4*x*z - 4*s^3*x^2*z + 100*s^2*w*x^2*z + 100*s*w^2*x^2*z - 
        4*w^3*x^2*z - 4*s^2*x^3*z - 56*s*w*x^3*z - 4*w^2*x^3*z + 6*s*x^4*z + 
        6*w*x^4*z - 2*x^5*z + 34*s^4*y*z + 24*s^3*w*y*z - 116*s^2*w^2*y*z + 
        24*s*w^3*y*z + 34*w^4*y*z + 24*s^3*x*y*z - 88*s^2*w*x*y*z - 
        88*s*w^2*x*y*z + 24*w^3*x*y*z - 116*s^2*x^2*y*z - 88*s*w*x^2*y*z - 
        116*w^2*x^2*y*z + 24*s*x^3*y*z + 24*w*x^3*y*z + 34*x^4*y*z - 
        84*s^3*y^2*z + 52*s^2*w*y^2*z + 52*s*w^2*y^2*z - 84*w^3*y^2*z + 
        52*s^2*x*y^2*z + 216*s*w*x*y^2*z + 52*w^2*x*y^2*z + 52*s*x^2*y^2*z + 
        52*w*x^2*y^2*z - 84*x^3*y^2*z + 68*s^2*y^3*z - 72*s*w*y^3*z + 
        68*w^2*y^3*z - 72*s*x*y^3*z - 72*w*x*y^3*z + 68*x^2*y^3*z - 
        10*s*y^4*z - 10*w*y^4*z - 10*x*y^4*z - 6*y^5*z - 5*s^4*z^2 + 
        4*s^3*w*z^2 + 2*s^2*w^2*z^2 + 4*s*w^3*z^2 - 5*w^4*z^2 + 4*s^3*x*z^2 - 
        100*s^2*w*x*z^2 - 100*s*w^2*x*z^2 + 4*w^3*x*z^2 + 2*s^2*x^2*z^2 - 
        100*s*w*x^2*z^2 + 2*w^2*x^2*z^2 + 4*s*x^3*z^2 + 4*w*x^3*z^2 - 
        5*x^4*z^2 - 84*s^3*y*z^2 + 52*s^2*w*y*z^2 + 52*s*w^2*y*z^2 - 
        84*w^3*y*z^2 + 52*s^2*x*y*z^2 + 216*s*w*x*y*z^2 + 52*w^2*x*y*z^2 + 
        52*s*x^2*y*z^2 + 52*w*x^2*y*z^2 - 84*x^3*y*z^2 + 42*s^2*y^2*z^2 - 
        52*s*w*y^2*z^2 + 42*w^2*y^2*z^2 - 52*s*x*y^2*z^2 - 52*w*x*y^2*z^2 + 
        42*x^2*y^2*z^2 - 4*s*y^3*z^2 - 4*w*y^3*z^2 - 4*x*y^3*z^2 + 
        51*y^4*z^2 + 20*s^3*z^3 + 12*s^2*w*z^3 + 12*s*w^2*z^3 + 20*w^3*z^3 + 
        12*s^2*x*z^3 + 168*s*w*x*z^3 + 12*w^2*x*z^3 + 12*s*x^2*z^3 + 
        12*w*x^2*z^3 + 20*x^3*z^3 + 68*s^2*y*z^3 - 72*s*w*y*z^3 + 
        68*w^2*y*z^3 - 72*s*x*y*z^3 - 72*w*x*y*z^3 + 68*x^2*y*z^3 - 
        4*s*y^2*z^3 - 4*w*y^2*z^3 - 4*x*y^2*z^3 - 84*y^3*z^3 - 25*s^2*z^4 - 
        30*s*w*z^4 - 25*w^2*z^4 - 30*s*x*z^4 - 30*w*x*z^4 - 25*x^2*z^4 - 
        10*s*y*z^4 - 10*w*y*z^4 - 10*x*y*z^4 + 51*y^2*z^4 + 14*s*z^5 + 
        14*w*z^5 + 14*x*z^5 - 6*y*z^5 - 3*z^6)*II41[x, w, y, z])/
      OMEGA[s, w, x, y, z] + (2*(-1 + 2*eps)*(-2 + 3*eps)*y*
       (s^6 - 6*s^5*w + 15*s^4*w^2 - 20*s^3*w^3 + 15*s^2*w^4 - 6*s*w^5 + 
        w^6 - 2*s^5*x + 6*s^4*w*x - 4*s^3*w^2*x - 4*s^2*w^3*x + 6*s*w^4*x - 
        2*w^5*x - 5*s^4*x^2 + 4*s^3*w*x^2 + 2*s^2*w^2*x^2 + 4*s*w^3*x^2 - 
        5*w^4*x^2 + 20*s^3*x^3 + 12*s^2*w*x^3 + 12*s*w^2*x^3 + 20*w^3*x^3 - 
        25*s^2*x^4 - 30*s*w*x^4 - 25*w^2*x^4 + 14*s*x^5 + 14*w*x^5 - 3*x^6 - 
        6*s^5*y + 18*s^4*w*y - 12*s^3*w^2*y - 12*s^2*w^3*y + 18*s*w^4*y - 
        6*w^5*y + 6*s^4*x*y - 56*s^3*w*x*y + 100*s^2*w^2*x*y - 56*s*w^3*x*y + 
        6*w^4*x*y + 4*s^3*x^2*y - 100*s^2*w*x^2*y - 100*s*w^2*x^2*y + 
        4*w^3*x^2*y + 12*s^2*x^3*y + 168*s*w*x^3*y + 12*w^2*x^3*y - 
        30*s*x^4*y - 30*w*x^4*y + 14*x^5*y + 15*s^4*y^2 - 12*s^3*w*y^2 - 
        6*s^2*w^2*y^2 - 12*s*w^3*y^2 + 15*w^4*y^2 - 4*s^3*x*y^2 + 
        100*s^2*w*x*y^2 + 100*s*w^2*x*y^2 - 4*w^3*x*y^2 + 2*s^2*x^2*y^2 - 
        100*s*w*x^2*y^2 + 2*w^2*x^2*y^2 + 12*s*x^3*y^2 + 12*w*x^3*y^2 - 
        25*x^4*y^2 - 20*s^3*y^3 - 12*s^2*w*y^3 - 12*s*w^2*y^3 - 20*w^3*y^3 - 
        4*s^2*x*y^3 - 56*s*w*x*y^3 - 4*w^2*x*y^3 + 4*s*x^2*y^3 + 
        4*w*x^2*y^3 + 20*x^3*y^3 + 15*s^2*y^4 + 18*s*w*y^4 + 15*w^2*y^4 + 
        6*s*x*y^4 + 6*w*x*y^4 - 5*x^2*y^4 - 6*s*y^5 - 6*w*y^5 - 2*x*y^5 + 
        y^6 - 2*s^5*z + 6*s^4*w*z - 4*s^3*w^2*z - 4*s^2*w^3*z + 6*s*w^4*z - 
        2*w^5*z + 34*s^4*x*z + 24*s^3*w*x*z - 116*s^2*w^2*x*z + 
        24*s*w^3*x*z + 34*w^4*x*z - 84*s^3*x^2*z + 52*s^2*w*x^2*z + 
        52*s*w^2*x^2*z - 84*w^3*x^2*z + 68*s^2*x^3*z - 72*s*w*x^3*z + 
        68*w^2*x^3*z - 10*s*x^4*z - 10*w*x^4*z - 6*x^5*z + 6*s^4*y*z - 
        56*s^3*w*y*z + 100*s^2*w^2*y*z - 56*s*w^3*y*z + 6*w^4*y*z + 
        24*s^3*x*y*z - 88*s^2*w*x*y*z - 88*s*w^2*x*y*z + 24*w^3*x*y*z + 
        52*s^2*x^2*y*z + 216*s*w*x^2*y*z + 52*w^2*x^2*y*z - 72*s*x^3*y*z - 
        72*w*x^3*y*z - 10*x^4*y*z - 4*s^3*y^2*z + 100*s^2*w*y^2*z + 
        100*s*w^2*y^2*z - 4*w^3*y^2*z - 116*s^2*x*y^2*z - 88*s*w*x*y^2*z - 
        116*w^2*x*y^2*z + 52*s*x^2*y^2*z + 52*w*x^2*y^2*z + 68*x^3*y^2*z - 
        4*s^2*y^3*z - 56*s*w*y^3*z - 4*w^2*y^3*z + 24*s*x*y^3*z + 
        24*w*x*y^3*z - 84*x^2*y^3*z + 6*s*y^4*z + 6*w*y^4*z + 34*x*y^4*z - 
        2*y^5*z - 5*s^4*z^2 + 4*s^3*w*z^2 + 2*s^2*w^2*z^2 + 4*s*w^3*z^2 - 
        5*w^4*z^2 - 84*s^3*x*z^2 + 52*s^2*w*x*z^2 + 52*s*w^2*x*z^2 - 
        84*w^3*x*z^2 + 42*s^2*x^2*z^2 - 52*s*w*x^2*z^2 + 42*w^2*x^2*z^2 - 
        4*s*x^3*z^2 - 4*w*x^3*z^2 + 51*x^4*z^2 + 4*s^3*y*z^2 - 
        100*s^2*w*y*z^2 - 100*s*w^2*y*z^2 + 4*w^3*y*z^2 + 52*s^2*x*y*z^2 + 
        216*s*w*x*y*z^2 + 52*w^2*x*y*z^2 - 52*s*x^2*y*z^2 - 52*w*x^2*y*z^2 - 
        4*x^3*y*z^2 + 2*s^2*y^2*z^2 - 100*s*w*y^2*z^2 + 2*w^2*y^2*z^2 + 
        52*s*x*y^2*z^2 + 52*w*x*y^2*z^2 + 42*x^2*y^2*z^2 + 4*s*y^3*z^2 + 
        4*w*y^3*z^2 - 84*x*y^3*z^2 - 5*y^4*z^2 + 20*s^3*z^3 + 12*s^2*w*z^3 + 
        12*s*w^2*z^3 + 20*w^3*z^3 + 68*s^2*x*z^3 - 72*s*w*x*z^3 + 
        68*w^2*x*z^3 - 4*s*x^2*z^3 - 4*w*x^2*z^3 - 84*x^3*z^3 + 
        12*s^2*y*z^3 + 168*s*w*y*z^3 + 12*w^2*y*z^3 - 72*s*x*y*z^3 - 
        72*w*x*y*z^3 - 4*x^2*y*z^3 + 12*s*y^2*z^3 + 12*w*y^2*z^3 + 
        68*x*y^2*z^3 + 20*y^3*z^3 - 25*s^2*z^4 - 30*s*w*z^4 - 25*w^2*z^4 - 
        10*s*x*z^4 - 10*w*x*z^4 + 51*x^2*z^4 - 30*s*y*z^4 - 30*w*y*z^4 - 
        10*x*y*z^4 - 25*y^2*z^4 + 14*s*z^5 + 14*w*z^5 - 6*x*z^5 + 14*y*z^5 - 
        3*z^6)*II41[y, w, x, z])/OMEGA[s, w, x, y, z] + 
     (2*(-1 + 2*eps)*(-2 + 3*eps)*z*(s^6 - 6*s^5*w + 15*s^4*w^2 - 
        20*s^3*w^3 + 15*s^2*w^4 - 6*s*w^5 + w^6 - 2*s^5*x + 6*s^4*w*x - 
        4*s^3*w^2*x - 4*s^2*w^3*x + 6*s*w^4*x - 2*w^5*x - 5*s^4*x^2 + 
        4*s^3*w*x^2 + 2*s^2*w^2*x^2 + 4*s*w^3*x^2 - 5*w^4*x^2 + 20*s^3*x^3 + 
        12*s^2*w*x^3 + 12*s*w^2*x^3 + 20*w^3*x^3 - 25*s^2*x^4 - 30*s*w*x^4 - 
        25*w^2*x^4 + 14*s*x^5 + 14*w*x^5 - 3*x^6 - 2*s^5*y + 6*s^4*w*y - 
        4*s^3*w^2*y - 4*s^2*w^3*y + 6*s*w^4*y - 2*w^5*y + 34*s^4*x*y + 
        24*s^3*w*x*y - 116*s^2*w^2*x*y + 24*s*w^3*x*y + 34*w^4*x*y - 
        84*s^3*x^2*y + 52*s^2*w*x^2*y + 52*s*w^2*x^2*y - 84*w^3*x^2*y + 
        68*s^2*x^3*y - 72*s*w*x^3*y + 68*w^2*x^3*y - 10*s*x^4*y - 
        10*w*x^4*y - 6*x^5*y - 5*s^4*y^2 + 4*s^3*w*y^2 + 2*s^2*w^2*y^2 + 
        4*s*w^3*y^2 - 5*w^4*y^2 - 84*s^3*x*y^2 + 52*s^2*w*x*y^2 + 
        52*s*w^2*x*y^2 - 84*w^3*x*y^2 + 42*s^2*x^2*y^2 - 52*s*w*x^2*y^2 + 
        42*w^2*x^2*y^2 - 4*s*x^3*y^2 - 4*w*x^3*y^2 + 51*x^4*y^2 + 
        20*s^3*y^3 + 12*s^2*w*y^3 + 12*s*w^2*y^3 + 20*w^3*y^3 + 
        68*s^2*x*y^3 - 72*s*w*x*y^3 + 68*w^2*x*y^3 - 4*s*x^2*y^3 - 
        4*w*x^2*y^3 - 84*x^3*y^3 - 25*s^2*y^4 - 30*s*w*y^4 - 25*w^2*y^4 - 
        10*s*x*y^4 - 10*w*x*y^4 + 51*x^2*y^4 + 14*s*y^5 + 14*w*y^5 - 
        6*x*y^5 - 3*y^6 - 6*s^5*z + 18*s^4*w*z - 12*s^3*w^2*z - 
        12*s^2*w^3*z + 18*s*w^4*z - 6*w^5*z + 6*s^4*x*z - 56*s^3*w*x*z + 
        100*s^2*w^2*x*z - 56*s*w^3*x*z + 6*w^4*x*z + 4*s^3*x^2*z - 
        100*s^2*w*x^2*z - 100*s*w^2*x^2*z + 4*w^3*x^2*z + 12*s^2*x^3*z + 
        168*s*w*x^3*z + 12*w^2*x^3*z - 30*s*x^4*z - 30*w*x^4*z + 14*x^5*z + 
        6*s^4*y*z - 56*s^3*w*y*z + 100*s^2*w^2*y*z - 56*s*w^3*y*z + 
        6*w^4*y*z + 24*s^3*x*y*z - 88*s^2*w*x*y*z - 88*s*w^2*x*y*z + 
        24*w^3*x*y*z + 52*s^2*x^2*y*z + 216*s*w*x^2*y*z + 52*w^2*x^2*y*z - 
        72*s*x^3*y*z - 72*w*x^3*y*z - 10*x^4*y*z + 4*s^3*y^2*z - 
        100*s^2*w*y^2*z - 100*s*w^2*y^2*z + 4*w^3*y^2*z + 52*s^2*x*y^2*z + 
        216*s*w*x*y^2*z + 52*w^2*x*y^2*z - 52*s*x^2*y^2*z - 52*w*x^2*y^2*z - 
        4*x^3*y^2*z + 12*s^2*y^3*z + 168*s*w*y^3*z + 12*w^2*y^3*z - 
        72*s*x*y^3*z - 72*w*x*y^3*z - 4*x^2*y^3*z - 30*s*y^4*z - 30*w*y^4*z - 
        10*x*y^4*z + 14*y^5*z + 15*s^4*z^2 - 12*s^3*w*z^2 - 6*s^2*w^2*z^2 - 
        12*s*w^3*z^2 + 15*w^4*z^2 - 4*s^3*x*z^2 + 100*s^2*w*x*z^2 + 
        100*s*w^2*x*z^2 - 4*w^3*x*z^2 + 2*s^2*x^2*z^2 - 100*s*w*x^2*z^2 + 
        2*w^2*x^2*z^2 + 12*s*x^3*z^2 + 12*w*x^3*z^2 - 25*x^4*z^2 - 
        4*s^3*y*z^2 + 100*s^2*w*y*z^2 + 100*s*w^2*y*z^2 - 4*w^3*y*z^2 - 
        116*s^2*x*y*z^2 - 88*s*w*x*y*z^2 - 116*w^2*x*y*z^2 + 52*s*x^2*y*z^2 + 
        52*w*x^2*y*z^2 + 68*x^3*y*z^2 + 2*s^2*y^2*z^2 - 100*s*w*y^2*z^2 + 
        2*w^2*y^2*z^2 + 52*s*x*y^2*z^2 + 52*w*x*y^2*z^2 + 42*x^2*y^2*z^2 + 
        12*s*y^3*z^2 + 12*w*y^3*z^2 + 68*x*y^3*z^2 - 25*y^4*z^2 - 
        20*s^3*z^3 - 12*s^2*w*z^3 - 12*s*w^2*z^3 - 20*w^3*z^3 - 4*s^2*x*z^3 - 
        56*s*w*x*z^3 - 4*w^2*x*z^3 + 4*s*x^2*z^3 + 4*w*x^2*z^3 + 20*x^3*z^3 - 
        4*s^2*y*z^3 - 56*s*w*y*z^3 - 4*w^2*y*z^3 + 24*s*x*y*z^3 + 
        24*w*x*y*z^3 - 84*x^2*y*z^3 + 4*s*y^2*z^3 + 4*w*y^2*z^3 - 
        84*x*y^2*z^3 + 20*y^3*z^3 + 15*s^2*z^4 + 18*s*w*z^4 + 15*w^2*z^4 + 
        6*s*x*z^4 + 6*w*x*z^4 - 5*x^2*z^4 + 6*s*y*z^4 + 6*w*y*z^4 + 
        34*x*y*z^4 - 5*y^2*z^4 - 6*s*z^5 - 6*w*z^5 - 2*x*z^5 - 2*y*z^5 + z^6)*
       II41[z, w, x, y])/OMEGA[s, w, x, y, z] - 
     (2*(-1 + 2*eps)*x*(-s^7 + 5*s^6*w - 9*s^5*w^2 + 5*s^4*w^3 + 5*s^3*w^4 - 
        9*s^2*w^5 + 5*s*w^6 - w^7 + 7*s^6*x - 18*s^5*w*x + 9*s^4*w^2*x + 
        4*s^3*w^3*x + 9*s^2*w^4*x - 18*s*w^5*x + 7*w^6*x - 21*s^5*x^2 + 
        15*s^4*w*x^2 + 6*s^3*w^2*x^2 + 6*s^2*w^3*x^2 + 15*s*w^4*x^2 - 
        21*w^5*x^2 + 35*s^4*x^3 + 20*s^3*w*x^3 + 18*s^2*w^2*x^3 + 
        20*s*w^3*x^3 + 35*w^4*x^3 - 35*s^3*x^4 - 45*s^2*w*x^4 - 
        45*s*w^2*x^4 - 35*w^3*x^4 + 21*s^2*x^5 + 30*s*w*x^5 + 21*w^2*x^5 - 
        7*s*x^6 - 7*w*x^6 + x^7 + 6*s^6*y - 24*s^5*w*y + 38*s^4*w^2*y - 
        32*s^3*w^3*y + 18*s^2*w^4*y - 8*s*w^5*y + 2*w^6*y - 24*s^5*x*y + 
        92*s^4*w*x*y - 64*s^3*w^2*x*y - 56*s^2*w^3*x*y + 56*s*w^4*x*y - 
        4*w^5*x*y + 30*s^4*x^2*y - 160*s^3*w*x^2*y - 100*s^2*w^2*x^2*y - 
        144*s*w^3*x^2*y - 10*w^4*x^2*y + 168*s^2*w*x^3*y + 176*s*w^2*x^3*y + 
        40*w^3*x^3*y - 30*s^2*x^4*y - 104*s*w*x^4*y - 50*w^2*x^4*y + 
        24*s*x^5*y + 28*w*x^5*y - 6*x^6*y - 15*s^5*y^2 + 49*s^4*w*y^2 - 
        30*s^3*w^2*y^2 - 22*s^2*w^3*y^2 + 13*s*w^4*y^2 + 5*w^5*y^2 + 
        27*s^4*x*y^2 - 124*s^3*w*x*y^2 + 402*s^2*w^2*x*y^2 + 
        100*s*w^3*x*y^2 - 21*w^4*x*y^2 - 6*s^3*x^2*y^2 - 2*s^2*w*x^2*y^2 - 
        202*s*w^2*x^2*y^2 + 18*w^3*x^2*y^2 + 6*s^2*x^3*y^2 + 
        116*s*w*x^3*y^2 + 22*w^2*x^3*y^2 - 27*s*x^4*y^2 - 39*w*x^4*y^2 + 
        15*x^5*y^2 + 20*s^4*y^3 - 56*s^3*w*y^3 - 32*s^2*w^2*y^3 - 
        40*s*w^3*y^3 - 20*w^4*y^3 - 8*s^3*x*y^3 + 32*s^2*w*x*y^3 - 
        168*s*w^2*x*y^3 + 16*w^3*x*y^3 - 56*s*w*x^2*y^3 + 8*w^2*x^2*y^3 + 
        8*s*x^3*y^3 + 16*w*x^3*y^3 - 20*x^4*y^3 - 15*s^3*y^4 + 39*s^2*w*y^4 + 
        47*s*w^2*y^4 + 25*w^3*y^4 - 3*s^2*x*y^4 + 30*s*w*x*y^4 + 
        13*w^2*x*y^4 + 3*s*x^2*y^4 + 11*w*x^2*y^4 + 15*x^3*y^4 + 6*s^2*y^5 - 
        16*s*w*y^5 - 14*w^2*y^5 - 12*w*x*y^5 - 6*x^2*y^5 - s*y^6 + 3*w*y^6 + 
        x*y^6 + 6*s^6*z - 24*s^5*w*z + 38*s^4*w^2*z - 32*s^3*w^3*z + 
        18*s^2*w^4*z - 8*s*w^5*z + 2*w^6*z - 24*s^5*x*z + 92*s^4*w*x*z - 
        64*s^3*w^2*x*z - 56*s^2*w^3*x*z + 56*s*w^4*x*z - 4*w^5*x*z + 
        30*s^4*x^2*z - 160*s^3*w*x^2*z - 100*s^2*w^2*x^2*z - 
        144*s*w^3*x^2*z - 10*w^4*x^2*z + 168*s^2*w*x^3*z + 176*s*w^2*x^3*z + 
        40*w^3*x^3*z - 30*s^2*x^4*z - 104*s*w*x^4*z - 50*w^2*x^4*z + 
        24*s*x^5*z + 28*w*x^5*z - 6*x^6*z - 26*s^5*y*z - 26*s^4*w*y*z - 
        52*s^3*w^2*y*z + 252*s^2*w^3*y*z - 114*s*w^4*y*z - 34*w^5*y*z + 
        98*s^4*x*y*z + 280*s^3*w*x*y*z - 276*s^2*w^2*x*y*z + 88*s*w^3*x*y*z + 
        66*w^4*x*y*z - 164*s^3*x^2*y*z + 116*s^2*w*x^2*y*z + 
        452*s*w^2*x^2*y*z - 20*w^3*x^2*y*z + 164*s^2*x^3*y*z - 
        328*s*w*x^3*y*z + 4*w^2*x^3*y*z - 98*s*x^4*y*z - 42*w*x^4*y*z + 
        26*x^5*y*z + 44*s^4*y^2*z + 56*s^3*w*y^2*z - 96*s^2*w^2*y^2*z + 
        40*s*w^3*y^2*z + 84*w^4*y^2*z - 120*s^3*x*y^2*z - 416*s^2*w*x*y^2*z - 
        216*s*w^2*x*y^2*z - 144*w^3*x*y^2*z + 312*s*w*x^2*y^2*z - 
        8*w^2*x^2*y^2*z + 120*s*x^3*y^2*z + 112*w*x^3*y^2*z - 44*x^4*y^2*z - 
        36*s^3*y^3*z + 68*s^2*w*y^3*z + 164*s*w^2*y^3*z - 68*w^3*y^3*z + 
        44*s^2*x*y^3*z + 72*s*w*x*y^3*z - 20*w^2*x*y^3*z - 44*s*x^2*y^3*z - 
        204*w*x^2*y^3*z + 36*x^3*y^3*z + 14*s^2*y^4*z - 80*s*w*y^4*z + 
        10*w^2*y^4*z + 100*w*x*y^4*z - 14*x^2*y^4*z - 2*s*y^5*z + 6*w*y^5*z + 
        2*x*y^5*z - 15*s^5*z^2 + 49*s^4*w*z^2 - 30*s^3*w^2*z^2 - 
        22*s^2*w^3*z^2 + 13*s*w^4*z^2 + 5*w^5*z^2 + 27*s^4*x*z^2 - 
        124*s^3*w*x*z^2 + 402*s^2*w^2*x*z^2 + 100*s*w^3*x*z^2 - 
        21*w^4*x*z^2 - 6*s^3*x^2*z^2 - 2*s^2*w*x^2*z^2 - 202*s*w^2*x^2*z^2 + 
        18*w^3*x^2*z^2 + 6*s^2*x^3*z^2 + 116*s*w*x^3*z^2 + 22*w^2*x^3*z^2 - 
        27*s*x^4*z^2 - 39*w*x^4*z^2 + 15*x^5*z^2 + 44*s^4*y*z^2 + 
        56*s^3*w*y*z^2 - 96*s^2*w^2*y*z^2 + 40*s*w^3*y*z^2 + 84*w^4*y*z^2 - 
        120*s^3*x*y*z^2 - 416*s^2*w*x*y*z^2 - 216*s*w^2*x*y*z^2 - 
        144*w^3*x*y*z^2 + 312*s*w*x^2*y*z^2 - 8*w^2*x^2*y*z^2 + 
        120*s*x^3*y*z^2 + 112*w*x^3*y*z^2 - 44*x^4*y*z^2 - 26*s^3*y^2*z^2 - 
        86*s^2*w*y^2*z^2 - 294*s*w^2*y^2*z^2 - 42*w^3*y^2*z^2 + 
        302*s^2*x*y^2*z^2 + 52*s*w*x*y^2*z^2 + 398*w^2*x*y^2*z^2 - 
        302*s*x^2*y^2*z^2 + 2*w*x^2*y^2*z^2 + 26*x^3*y^2*z^2 - 
        20*s^2*y^3*z^2 + 96*s*w*y^3*z^2 + 4*w^2*y^3*z^2 - 88*w*x*y^3*z^2 + 
        20*x^2*y^3*z^2 + 17*s*y^4*z^2 - 51*w*y^4*z^2 - 17*x*y^4*z^2 + 
        20*s^4*z^3 - 56*s^3*w*z^3 - 32*s^2*w^2*z^3 - 40*s*w^3*z^3 - 
        20*w^4*z^3 - 8*s^3*x*z^3 + 32*s^2*w*x*z^3 - 168*s*w^2*x*z^3 + 
        16*w^3*x*z^3 - 56*s*w*x^2*z^3 + 8*w^2*x^2*z^3 + 8*s*x^3*z^3 + 
        16*w*x^3*z^3 - 20*x^4*z^3 - 36*s^3*y*z^3 + 68*s^2*w*y*z^3 + 
        164*s*w^2*y*z^3 - 68*w^3*y*z^3 + 44*s^2*x*y*z^3 + 72*s*w*x*y*z^3 - 
        20*w^2*x*y*z^3 - 44*s*x^2*y*z^3 - 204*w*x^2*y*z^3 + 36*x^3*y*z^3 - 
        20*s^2*y^2*z^3 + 96*s*w*y^2*z^3 + 4*w^2*y^2*z^3 - 88*w*x*y^2*z^3 + 
        20*x^2*y^2*z^3 - 28*s*y^3*z^3 + 84*w*y^3*z^3 + 28*x*y^3*z^3 - 
        15*s^3*z^4 + 39*s^2*w*z^4 + 47*s*w^2*z^4 + 25*w^3*z^4 - 3*s^2*x*z^4 + 
        30*s*w*x*z^4 + 13*w^2*x*z^4 + 3*s*x^2*z^4 + 11*w*x^2*z^4 + 
        15*x^3*z^4 + 14*s^2*y*z^4 - 80*s*w*y*z^4 + 10*w^2*y*z^4 + 
        100*w*x*y*z^4 - 14*x^2*y*z^4 + 17*s*y^2*z^4 - 51*w*y^2*z^4 - 
        17*x*y^2*z^4 + 6*s^2*z^5 - 16*s*w*z^5 - 14*w^2*z^5 - 12*w*x*z^5 - 
        6*x^2*z^5 - 2*s*y*z^5 + 6*w*y*z^5 + 2*x*y*z^5 - s*z^6 + 3*w*z^6 + 
        x*z^6)*II412[w, x, y, z])/OMEGA[s, w, x, y, z] - 
     (2*(-1 + 2*eps)*y*(-s^7 + 5*s^6*w - 9*s^5*w^2 + 5*s^4*w^3 + 5*s^3*w^4 - 
        9*s^2*w^5 + 5*s*w^6 - w^7 + 6*s^6*x - 24*s^5*w*x + 38*s^4*w^2*x - 
        32*s^3*w^3*x + 18*s^2*w^4*x - 8*s*w^5*x + 2*w^6*x - 15*s^5*x^2 + 
        49*s^4*w*x^2 - 30*s^3*w^2*x^2 - 22*s^2*w^3*x^2 + 13*s*w^4*x^2 + 
        5*w^5*x^2 + 20*s^4*x^3 - 56*s^3*w*x^3 - 32*s^2*w^2*x^3 - 
        40*s*w^3*x^3 - 20*w^4*x^3 - 15*s^3*x^4 + 39*s^2*w*x^4 + 
        47*s*w^2*x^4 + 25*w^3*x^4 + 6*s^2*x^5 - 16*s*w*x^5 - 14*w^2*x^5 - 
        s*x^6 + 3*w*x^6 + 7*s^6*y - 18*s^5*w*y + 9*s^4*w^2*y + 4*s^3*w^3*y + 
        9*s^2*w^4*y - 18*s*w^5*y + 7*w^6*y - 24*s^5*x*y + 92*s^4*w*x*y - 
        64*s^3*w^2*x*y - 56*s^2*w^3*x*y + 56*s*w^4*x*y - 4*w^5*x*y + 
        27*s^4*x^2*y - 124*s^3*w*x^2*y + 402*s^2*w^2*x^2*y + 
        100*s*w^3*x^2*y - 21*w^4*x^2*y - 8*s^3*x^3*y + 32*s^2*w*x^3*y - 
        168*s*w^2*x^3*y + 16*w^3*x^3*y - 3*s^2*x^4*y + 30*s*w*x^4*y + 
        13*w^2*x^4*y - 12*w*x^5*y + x^6*y - 21*s^5*y^2 + 15*s^4*w*y^2 + 
        6*s^3*w^2*y^2 + 6*s^2*w^3*y^2 + 15*s*w^4*y^2 - 21*w^5*y^2 + 
        30*s^4*x*y^2 - 160*s^3*w*x*y^2 - 100*s^2*w^2*x*y^2 - 
        144*s*w^3*x*y^2 - 10*w^4*x*y^2 - 6*s^3*x^2*y^2 - 2*s^2*w*x^2*y^2 - 
        202*s*w^2*x^2*y^2 + 18*w^3*x^2*y^2 - 56*s*w*x^3*y^2 + 8*w^2*x^3*y^2 + 
        3*s*x^4*y^2 + 11*w*x^4*y^2 - 6*x^5*y^2 + 35*s^4*y^3 + 20*s^3*w*y^3 + 
        18*s^2*w^2*y^3 + 20*s*w^3*y^3 + 35*w^4*y^3 + 168*s^2*w*x*y^3 + 
        176*s*w^2*x*y^3 + 40*w^3*x*y^3 + 6*s^2*x^2*y^3 + 116*s*w*x^2*y^3 + 
        22*w^2*x^2*y^3 + 8*s*x^3*y^3 + 16*w*x^3*y^3 + 15*x^4*y^3 - 
        35*s^3*y^4 - 45*s^2*w*y^4 - 45*s*w^2*y^4 - 35*w^3*y^4 - 
        30*s^2*x*y^4 - 104*s*w*x*y^4 - 50*w^2*x*y^4 - 27*s*x^2*y^4 - 
        39*w*x^2*y^4 - 20*x^3*y^4 + 21*s^2*y^5 + 30*s*w*y^5 + 21*w^2*y^5 + 
        24*s*x*y^5 + 28*w*x*y^5 + 15*x^2*y^5 - 7*s*y^6 - 7*w*y^6 - 6*x*y^6 + 
        y^7 + 6*s^6*z - 24*s^5*w*z + 38*s^4*w^2*z - 32*s^3*w^3*z + 
        18*s^2*w^4*z - 8*s*w^5*z + 2*w^6*z - 26*s^5*x*z - 26*s^4*w*x*z - 
        52*s^3*w^2*x*z + 252*s^2*w^3*x*z - 114*s*w^4*x*z - 34*w^5*x*z + 
        44*s^4*x^2*z + 56*s^3*w*x^2*z - 96*s^2*w^2*x^2*z + 40*s*w^3*x^2*z + 
        84*w^4*x^2*z - 36*s^3*x^3*z + 68*s^2*w*x^3*z + 164*s*w^2*x^3*z - 
        68*w^3*x^3*z + 14*s^2*x^4*z - 80*s*w*x^4*z + 10*w^2*x^4*z - 
        2*s*x^5*z + 6*w*x^5*z - 24*s^5*y*z + 92*s^4*w*y*z - 64*s^3*w^2*y*z - 
        56*s^2*w^3*y*z + 56*s*w^4*y*z - 4*w^5*y*z + 98*s^4*x*y*z + 
        280*s^3*w*x*y*z - 276*s^2*w^2*x*y*z + 88*s*w^3*x*y*z + 66*w^4*x*y*z - 
        120*s^3*x^2*y*z - 416*s^2*w*x^2*y*z - 216*s*w^2*x^2*y*z - 
        144*w^3*x^2*y*z + 44*s^2*x^3*y*z + 72*s*w*x^3*y*z - 20*w^2*x^3*y*z + 
        100*w*x^4*y*z + 2*x^5*y*z + 30*s^4*y^2*z - 160*s^3*w*y^2*z - 
        100*s^2*w^2*y^2*z - 144*s*w^3*y^2*z - 10*w^4*y^2*z - 
        164*s^3*x*y^2*z + 116*s^2*w*x*y^2*z + 452*s*w^2*x*y^2*z - 
        20*w^3*x*y^2*z + 312*s*w*x^2*y^2*z - 8*w^2*x^2*y^2*z - 
        44*s*x^3*y^2*z - 204*w*x^3*y^2*z - 14*x^4*y^2*z + 168*s^2*w*y^3*z + 
        176*s*w^2*y^3*z + 40*w^3*y^3*z + 164*s^2*x*y^3*z - 328*s*w*x*y^3*z + 
        4*w^2*x*y^3*z + 120*s*x^2*y^3*z + 112*w*x^2*y^3*z + 36*x^3*y^3*z - 
        30*s^2*y^4*z - 104*s*w*y^4*z - 50*w^2*y^4*z - 98*s*x*y^4*z - 
        42*w*x*y^4*z - 44*x^2*y^4*z + 24*s*y^5*z + 28*w*y^5*z + 26*x*y^5*z - 
        6*y^6*z - 15*s^5*z^2 + 49*s^4*w*z^2 - 30*s^3*w^2*z^2 - 
        22*s^2*w^3*z^2 + 13*s*w^4*z^2 + 5*w^5*z^2 + 44*s^4*x*z^2 + 
        56*s^3*w*x*z^2 - 96*s^2*w^2*x*z^2 + 40*s*w^3*x*z^2 + 84*w^4*x*z^2 - 
        26*s^3*x^2*z^2 - 86*s^2*w*x^2*z^2 - 294*s*w^2*x^2*z^2 - 
        42*w^3*x^2*z^2 - 20*s^2*x^3*z^2 + 96*s*w*x^3*z^2 + 4*w^2*x^3*z^2 + 
        17*s*x^4*z^2 - 51*w*x^4*z^2 + 27*s^4*y*z^2 - 124*s^3*w*y*z^2 + 
        402*s^2*w^2*y*z^2 + 100*s*w^3*y*z^2 - 21*w^4*y*z^2 - 
        120*s^3*x*y*z^2 - 416*s^2*w*x*y*z^2 - 216*s*w^2*x*y*z^2 - 
        144*w^3*x*y*z^2 + 302*s^2*x^2*y*z^2 + 52*s*w*x^2*y*z^2 + 
        398*w^2*x^2*y*z^2 - 88*w*x^3*y*z^2 - 17*x^4*y*z^2 - 6*s^3*y^2*z^2 - 
        2*s^2*w*y^2*z^2 - 202*s*w^2*y^2*z^2 + 18*w^3*y^2*z^2 + 
        312*s*w*x*y^2*z^2 - 8*w^2*x*y^2*z^2 - 302*s*x^2*y^2*z^2 + 
        2*w*x^2*y^2*z^2 + 20*x^3*y^2*z^2 + 6*s^2*y^3*z^2 + 116*s*w*y^3*z^2 + 
        22*w^2*y^3*z^2 + 120*s*x*y^3*z^2 + 112*w*x*y^3*z^2 + 26*x^2*y^3*z^2 - 
        27*s*y^4*z^2 - 39*w*y^4*z^2 - 44*x*y^4*z^2 + 15*y^5*z^2 + 
        20*s^4*z^3 - 56*s^3*w*z^3 - 32*s^2*w^2*z^3 - 40*s*w^3*z^3 - 
        20*w^4*z^3 - 36*s^3*x*z^3 + 68*s^2*w*x*z^3 + 164*s*w^2*x*z^3 - 
        68*w^3*x*z^3 - 20*s^2*x^2*z^3 + 96*s*w*x^2*z^3 + 4*w^2*x^2*z^3 - 
        28*s*x^3*z^3 + 84*w*x^3*z^3 - 8*s^3*y*z^3 + 32*s^2*w*y*z^3 - 
        168*s*w^2*y*z^3 + 16*w^3*y*z^3 + 44*s^2*x*y*z^3 + 72*s*w*x*y*z^3 - 
        20*w^2*x*y*z^3 - 88*w*x^2*y*z^3 + 28*x^3*y*z^3 - 56*s*w*y^2*z^3 + 
        8*w^2*y^2*z^3 - 44*s*x*y^2*z^3 - 204*w*x*y^2*z^3 + 20*x^2*y^2*z^3 + 
        8*s*y^3*z^3 + 16*w*y^3*z^3 + 36*x*y^3*z^3 - 20*y^4*z^3 - 15*s^3*z^4 + 
        39*s^2*w*z^4 + 47*s*w^2*z^4 + 25*w^3*z^4 + 14*s^2*x*z^4 - 
        80*s*w*x*z^4 + 10*w^2*x*z^4 + 17*s*x^2*z^4 - 51*w*x^2*z^4 - 
        3*s^2*y*z^4 + 30*s*w*y*z^4 + 13*w^2*y*z^4 + 100*w*x*y*z^4 - 
        17*x^2*y*z^4 + 3*s*y^2*z^4 + 11*w*y^2*z^4 - 14*x*y^2*z^4 + 
        15*y^3*z^4 + 6*s^2*z^5 - 16*s*w*z^5 - 14*w^2*z^5 - 2*s*x*z^5 + 
        6*w*x*z^5 - 12*w*y*z^5 + 2*x*y*z^5 - 6*y^2*z^5 - s*z^6 + 3*w*z^6 + 
        y*z^6)*II412[w, y, x, z])/OMEGA[s, w, x, y, z] - 
     (2*(-1 + 2*eps)*z*(-s^7 + 5*s^6*w - 9*s^5*w^2 + 5*s^4*w^3 + 5*s^3*w^4 - 
        9*s^2*w^5 + 5*s*w^6 - w^7 + 6*s^6*x - 24*s^5*w*x + 38*s^4*w^2*x - 
        32*s^3*w^3*x + 18*s^2*w^4*x - 8*s*w^5*x + 2*w^6*x - 15*s^5*x^2 + 
        49*s^4*w*x^2 - 30*s^3*w^2*x^2 - 22*s^2*w^3*x^2 + 13*s*w^4*x^2 + 
        5*w^5*x^2 + 20*s^4*x^3 - 56*s^3*w*x^3 - 32*s^2*w^2*x^3 - 
        40*s*w^3*x^3 - 20*w^4*x^3 - 15*s^3*x^4 + 39*s^2*w*x^4 + 
        47*s*w^2*x^4 + 25*w^3*x^4 + 6*s^2*x^5 - 16*s*w*x^5 - 14*w^2*x^5 - 
        s*x^6 + 3*w*x^6 + 6*s^6*y - 24*s^5*w*y + 38*s^4*w^2*y - 
        32*s^3*w^3*y + 18*s^2*w^4*y - 8*s*w^5*y + 2*w^6*y - 26*s^5*x*y - 
        26*s^4*w*x*y - 52*s^3*w^2*x*y + 252*s^2*w^3*x*y - 114*s*w^4*x*y - 
        34*w^5*x*y + 44*s^4*x^2*y + 56*s^3*w*x^2*y - 96*s^2*w^2*x^2*y + 
        40*s*w^3*x^2*y + 84*w^4*x^2*y - 36*s^3*x^3*y + 68*s^2*w*x^3*y + 
        164*s*w^2*x^3*y - 68*w^3*x^3*y + 14*s^2*x^4*y - 80*s*w*x^4*y + 
        10*w^2*x^4*y - 2*s*x^5*y + 6*w*x^5*y - 15*s^5*y^2 + 49*s^4*w*y^2 - 
        30*s^3*w^2*y^2 - 22*s^2*w^3*y^2 + 13*s*w^4*y^2 + 5*w^5*y^2 + 
        44*s^4*x*y^2 + 56*s^3*w*x*y^2 - 96*s^2*w^2*x*y^2 + 40*s*w^3*x*y^2 + 
        84*w^4*x*y^2 - 26*s^3*x^2*y^2 - 86*s^2*w*x^2*y^2 - 
        294*s*w^2*x^2*y^2 - 42*w^3*x^2*y^2 - 20*s^2*x^3*y^2 + 
        96*s*w*x^3*y^2 + 4*w^2*x^3*y^2 + 17*s*x^4*y^2 - 51*w*x^4*y^2 + 
        20*s^4*y^3 - 56*s^3*w*y^3 - 32*s^2*w^2*y^3 - 40*s*w^3*y^3 - 
        20*w^4*y^3 - 36*s^3*x*y^3 + 68*s^2*w*x*y^3 + 164*s*w^2*x*y^3 - 
        68*w^3*x*y^3 - 20*s^2*x^2*y^3 + 96*s*w*x^2*y^3 + 4*w^2*x^2*y^3 - 
        28*s*x^3*y^3 + 84*w*x^3*y^3 - 15*s^3*y^4 + 39*s^2*w*y^4 + 
        47*s*w^2*y^4 + 25*w^3*y^4 + 14*s^2*x*y^4 - 80*s*w*x*y^4 + 
        10*w^2*x*y^4 + 17*s*x^2*y^4 - 51*w*x^2*y^4 + 6*s^2*y^5 - 16*s*w*y^5 - 
        14*w^2*y^5 - 2*s*x*y^5 + 6*w*x*y^5 - s*y^6 + 3*w*y^6 + 7*s^6*z - 
        18*s^5*w*z + 9*s^4*w^2*z + 4*s^3*w^3*z + 9*s^2*w^4*z - 18*s*w^5*z + 
        7*w^6*z - 24*s^5*x*z + 92*s^4*w*x*z - 64*s^3*w^2*x*z - 
        56*s^2*w^3*x*z + 56*s*w^4*x*z - 4*w^5*x*z + 27*s^4*x^2*z - 
        124*s^3*w*x^2*z + 402*s^2*w^2*x^2*z + 100*s*w^3*x^2*z - 
        21*w^4*x^2*z - 8*s^3*x^3*z + 32*s^2*w*x^3*z - 168*s*w^2*x^3*z + 
        16*w^3*x^3*z - 3*s^2*x^4*z + 30*s*w*x^4*z + 13*w^2*x^4*z - 
        12*w*x^5*z + x^6*z - 24*s^5*y*z + 92*s^4*w*y*z - 64*s^3*w^2*y*z - 
        56*s^2*w^3*y*z + 56*s*w^4*y*z - 4*w^5*y*z + 98*s^4*x*y*z + 
        280*s^3*w*x*y*z - 276*s^2*w^2*x*y*z + 88*s*w^3*x*y*z + 66*w^4*x*y*z - 
        120*s^3*x^2*y*z - 416*s^2*w*x^2*y*z - 216*s*w^2*x^2*y*z - 
        144*w^3*x^2*y*z + 44*s^2*x^3*y*z + 72*s*w*x^3*y*z - 20*w^2*x^3*y*z + 
        100*w*x^4*y*z + 2*x^5*y*z + 27*s^4*y^2*z - 124*s^3*w*y^2*z + 
        402*s^2*w^2*y^2*z + 100*s*w^3*y^2*z - 21*w^4*y^2*z - 
        120*s^3*x*y^2*z - 416*s^2*w*x*y^2*z - 216*s*w^2*x*y^2*z - 
        144*w^3*x*y^2*z + 302*s^2*x^2*y^2*z + 52*s*w*x^2*y^2*z + 
        398*w^2*x^2*y^2*z - 88*w*x^3*y^2*z - 17*x^4*y^2*z - 8*s^3*y^3*z + 
        32*s^2*w*y^3*z - 168*s*w^2*y^3*z + 16*w^3*y^3*z + 44*s^2*x*y^3*z + 
        72*s*w*x*y^3*z - 20*w^2*x*y^3*z - 88*w*x^2*y^3*z + 28*x^3*y^3*z - 
        3*s^2*y^4*z + 30*s*w*y^4*z + 13*w^2*y^4*z + 100*w*x*y^4*z - 
        17*x^2*y^4*z - 12*w*y^5*z + 2*x*y^5*z + y^6*z - 21*s^5*z^2 + 
        15*s^4*w*z^2 + 6*s^3*w^2*z^2 + 6*s^2*w^3*z^2 + 15*s*w^4*z^2 - 
        21*w^5*z^2 + 30*s^4*x*z^2 - 160*s^3*w*x*z^2 - 100*s^2*w^2*x*z^2 - 
        144*s*w^3*x*z^2 - 10*w^4*x*z^2 - 6*s^3*x^2*z^2 - 2*s^2*w*x^2*z^2 - 
        202*s*w^2*x^2*z^2 + 18*w^3*x^2*z^2 - 56*s*w*x^3*z^2 + 8*w^2*x^3*z^2 + 
        3*s*x^4*z^2 + 11*w*x^4*z^2 - 6*x^5*z^2 + 30*s^4*y*z^2 - 
        160*s^3*w*y*z^2 - 100*s^2*w^2*y*z^2 - 144*s*w^3*y*z^2 - 
        10*w^4*y*z^2 - 164*s^3*x*y*z^2 + 116*s^2*w*x*y*z^2 + 
        452*s*w^2*x*y*z^2 - 20*w^3*x*y*z^2 + 312*s*w*x^2*y*z^2 - 
        8*w^2*x^2*y*z^2 - 44*s*x^3*y*z^2 - 204*w*x^3*y*z^2 - 14*x^4*y*z^2 - 
        6*s^3*y^2*z^2 - 2*s^2*w*y^2*z^2 - 202*s*w^2*y^2*z^2 + 
        18*w^3*y^2*z^2 + 312*s*w*x*y^2*z^2 - 8*w^2*x*y^2*z^2 - 
        302*s*x^2*y^2*z^2 + 2*w*x^2*y^2*z^2 + 20*x^3*y^2*z^2 - 
        56*s*w*y^3*z^2 + 8*w^2*y^3*z^2 - 44*s*x*y^3*z^2 - 204*w*x*y^3*z^2 + 
        20*x^2*y^3*z^2 + 3*s*y^4*z^2 + 11*w*y^4*z^2 - 14*x*y^4*z^2 - 
        6*y^5*z^2 + 35*s^4*z^3 + 20*s^3*w*z^3 + 18*s^2*w^2*z^3 + 
        20*s*w^3*z^3 + 35*w^4*z^3 + 168*s^2*w*x*z^3 + 176*s*w^2*x*z^3 + 
        40*w^3*x*z^3 + 6*s^2*x^2*z^3 + 116*s*w*x^2*z^3 + 22*w^2*x^2*z^3 + 
        8*s*x^3*z^3 + 16*w*x^3*z^3 + 15*x^4*z^3 + 168*s^2*w*y*z^3 + 
        176*s*w^2*y*z^3 + 40*w^3*y*z^3 + 164*s^2*x*y*z^3 - 328*s*w*x*y*z^3 + 
        4*w^2*x*y*z^3 + 120*s*x^2*y*z^3 + 112*w*x^2*y*z^3 + 36*x^3*y*z^3 + 
        6*s^2*y^2*z^3 + 116*s*w*y^2*z^3 + 22*w^2*y^2*z^3 + 120*s*x*y^2*z^3 + 
        112*w*x*y^2*z^3 + 26*x^2*y^2*z^3 + 8*s*y^3*z^3 + 16*w*y^3*z^3 + 
        36*x*y^3*z^3 + 15*y^4*z^3 - 35*s^3*z^4 - 45*s^2*w*z^4 - 
        45*s*w^2*z^4 - 35*w^3*z^4 - 30*s^2*x*z^4 - 104*s*w*x*z^4 - 
        50*w^2*x*z^4 - 27*s*x^2*z^4 - 39*w*x^2*z^4 - 20*x^3*z^4 - 
        30*s^2*y*z^4 - 104*s*w*y*z^4 - 50*w^2*y*z^4 - 98*s*x*y*z^4 - 
        42*w*x*y*z^4 - 44*x^2*y*z^4 - 27*s*y^2*z^4 - 39*w*y^2*z^4 - 
        44*x*y^2*z^4 - 20*y^3*z^4 + 21*s^2*z^5 + 30*s*w*z^5 + 21*w^2*z^5 + 
        24*s*x*z^5 + 28*w*x*z^5 + 15*x^2*z^5 + 24*s*y*z^5 + 28*w*y*z^5 + 
        26*x*y*z^5 + 15*y^2*z^5 - 7*s*z^6 - 7*w*z^6 - 6*x*z^6 - 6*y*z^6 + 
        z^7)*II412[w, z, x, y])/OMEGA[s, w, x, y, z] - 
     (2*(-1 + 2*eps)*x*y*(-5*s^6 + 26*s^5*w - 55*s^4*w^2 + 60*s^3*w^3 - 
        35*s^2*w^4 + 10*s*w^5 - w^6 + 22*s^5*x - 54*s^4*w*x + 28*s^3*w^2*x + 
        20*s^2*w^3*x - 18*s*w^4*x + 2*w^5*x - 35*s^4*x^2 + 20*s^3*w*x^2 + 
        6*s^2*w^2*x^2 + 4*s*w^3*x^2 + 5*w^4*x^2 + 20*s^3*x^3 + 4*s^2*w*x^3 - 
        4*s*w^2*x^3 - 20*w^3*x^3 + 5*s^2*x^4 + 18*s*w*x^4 + 25*w^2*x^4 - 
        10*s*x^5 - 14*w*x^5 + 3*x^6 + 22*s^5*y - 54*s^4*w*y + 28*s^3*w^2*y + 
        20*s^2*w^3*y - 18*s*w^4*y + 2*w^5*y - 42*s^4*x*y + 280*s^3*w*x*y - 
        300*s^2*w^2*x*y + 56*s*w^3*x*y + 6*w^4*x*y + 12*s^3*x^2*y - 
        100*s^2*w*x^2*y + 100*s*w^2*x^2*y - 12*w^3*x^2*y - 4*s^2*x^3*y - 
        168*s*w*x^3*y - 20*w^2*x^3*y + 30*s*x^4*y + 42*w*x^4*y - 18*x^5*y - 
        35*s^4*y^2 + 20*s^3*w*y^2 + 6*s^2*w^2*y^2 + 4*s*w^3*y^2 + 5*w^4*y^2 + 
        12*s^3*x*y^2 - 100*s^2*w*x*y^2 + 100*s*w^2*x*y^2 - 12*w^3*x*y^2 - 
        2*s^2*x^2*y^2 + 300*s*w*x^2*y^2 - 10*w^2*x^2*y^2 - 20*s*x^3*y^2 - 
        28*w*x^3*y^2 + 45*x^4*y^2 + 20*s^3*y^3 + 4*s^2*w*y^3 - 4*s*w^2*y^3 - 
        20*w^3*y^3 - 4*s^2*x*y^3 - 168*s*w*x*y^3 - 20*w^2*x*y^3 - 
        20*s*x^2*y^3 - 28*w*x^2*y^3 - 60*x^3*y^3 + 5*s^2*y^4 + 18*s*w*y^4 + 
        25*w^2*y^4 + 30*s*x*y^4 + 42*w*x*y^4 + 45*x^2*y^4 - 10*s*y^5 - 
        14*w*y^5 - 18*x*y^5 + 3*y^6 - 2*s^5*z - 22*s^4*w*z + 76*s^3*w^2*z - 
        76*s^2*w^3*z + 22*s*w^4*z + 2*w^5*z - 50*s^4*x*z - 40*s^3*w*x*z + 
        68*s^2*w^2*x*z + 56*s*w^3*x*z - 34*w^4*x*z + 156*s^3*x^2*z - 
        100*s^2*w*x^2*z - 268*s*w^2*x^2*z + 84*w^3*x^2*z - 148*s^2*x^3*z + 
        152*s*w*x^3*z - 68*w^2*x^3*z + 38*s*x^4*z + 10*w*x^4*z + 6*x^5*z - 
        50*s^4*y*z - 40*s^3*w*y*z + 68*s^2*w^2*y*z + 56*s*w^3*y*z - 
        34*w^4*y*z - 120*s^3*x*y*z + 392*s^2*w*x*y*z + 88*s*w^2*x*y*z - 
        104*w^3*x*y*z + 116*s^2*x^2*y*z - 216*s*w*x^2*y*z + 164*w^2*x^2*y*z + 
        72*s*x^3*y*z - 8*w*x^3*y*z - 18*x^4*y*z + 156*s^3*y^2*z - 
        100*s^2*w*y^2*z - 268*s*w^2*y^2*z + 84*w^3*y^2*z + 116*s^2*x*y^2*z - 
        216*s*w*x*y^2*z + 164*w^2*x*y^2*z - 220*s*x^2*y^2*z - 4*w*x^2*y^2*z + 
        12*x^3*y^2*z - 148*s^2*y^3*z + 152*s*w*y^3*z - 68*w^2*y^3*z + 
        72*s*x*y^3*z - 8*w*x*y^3*z + 12*x^2*y^3*z + 38*s*y^4*z + 10*w*y^4*z - 
        18*x*y^4*z + 6*y^5*z + 61*s^4*z^2 - 12*s^3*w*z^2 + 38*s^2*w^2*z^2 - 
        92*s*w^3*z^2 + 5*w^4*z^2 + 76*s^3*x*z^2 - 4*s^2*w*x*z^2 + 
        100*s*w^2*x*z^2 + 84*w^3*x*z^2 - 2*s^2*x^2*z^2 + 204*s*w*x^2*z^2 - 
        42*w^2*x^2*z^2 - 84*s*x^3*z^2 + 4*w*x^3*z^2 - 51*x^4*z^2 + 
        76*s^3*y*z^2 - 4*s^2*w*y*z^2 + 100*s*w^2*y*z^2 + 84*w^3*y*z^2 - 
        156*s^2*x*y*z^2 - 216*s*w*x*y*z^2 - 204*w^2*x*y*z^2 + 
        52*s*x^2*y*z^2 - 100*w*x^2*y*z^2 + 92*x^3*y*z^2 - 2*s^2*y^2*z^2 + 
        204*s*w*y^2*z^2 - 42*w^2*y^2*z^2 + 52*s*x*y^2*z^2 - 100*w*x*y^2*z^2 - 
        82*x^2*y^2*z^2 - 84*s*y^3*z^2 + 4*w*y^3*z^2 + 92*x*y^3*z^2 - 
        51*y^4*z^2 - 124*s^3*z^3 - 28*s^2*w*z^3 + 44*s*w^2*z^3 - 20*w^3*z^3 - 
        84*s^2*x*z^3 - 168*s*w*x*z^3 - 68*w^2*x*z^3 + 60*s*x^2*z^3 + 
        4*w*x^2*z^3 + 84*x^3*z^3 - 84*s^2*y*z^3 - 168*s*w*y*z^3 - 
        68*w^2*y*z^3 + 72*s*x*y*z^3 + 312*w*x*y*z^3 - 52*x^2*y*z^3 + 
        60*s*y^2*z^3 + 4*w*y^2*z^3 - 52*x*y^2*z^3 + 84*y^3*z^3 + 
        101*s^2*z^4 + 50*s*w*z^4 + 25*w^2*z^4 + 30*s*x*z^4 + 10*w*x*z^4 - 
        51*x^2*z^4 + 30*s*y*z^4 + 10*w*y*z^4 - 10*x*y*z^4 - 51*y^2*z^4 - 
        34*s*z^5 - 14*w*z^5 + 6*x*z^5 + 6*y*z^5 + 3*z^6)*II412[x, y, w, z])/
      OMEGA[s, w, x, y, z] - (2*(-1 + 2*eps)*x*z*(-5*s^6 + 26*s^5*w - 
        55*s^4*w^2 + 60*s^3*w^3 - 35*s^2*w^4 + 10*s*w^5 - w^6 + 22*s^5*x - 
        54*s^4*w*x + 28*s^3*w^2*x + 20*s^2*w^3*x - 18*s*w^4*x + 2*w^5*x - 
        35*s^4*x^2 + 20*s^3*w*x^2 + 6*s^2*w^2*x^2 + 4*s*w^3*x^2 + 5*w^4*x^2 + 
        20*s^3*x^3 + 4*s^2*w*x^3 - 4*s*w^2*x^3 - 20*w^3*x^3 + 5*s^2*x^4 + 
        18*s*w*x^4 + 25*w^2*x^4 - 10*s*x^5 - 14*w*x^5 + 3*x^6 - 2*s^5*y - 
        22*s^4*w*y + 76*s^3*w^2*y - 76*s^2*w^3*y + 22*s*w^4*y + 2*w^5*y - 
        50*s^4*x*y - 40*s^3*w*x*y + 68*s^2*w^2*x*y + 56*s*w^3*x*y - 
        34*w^4*x*y + 156*s^3*x^2*y - 100*s^2*w*x^2*y - 268*s*w^2*x^2*y + 
        84*w^3*x^2*y - 148*s^2*x^3*y + 152*s*w*x^3*y - 68*w^2*x^3*y + 
        38*s*x^4*y + 10*w*x^4*y + 6*x^5*y + 61*s^4*y^2 - 12*s^3*w*y^2 + 
        38*s^2*w^2*y^2 - 92*s*w^3*y^2 + 5*w^4*y^2 + 76*s^3*x*y^2 - 
        4*s^2*w*x*y^2 + 100*s*w^2*x*y^2 + 84*w^3*x*y^2 - 2*s^2*x^2*y^2 + 
        204*s*w*x^2*y^2 - 42*w^2*x^2*y^2 - 84*s*x^3*y^2 + 4*w*x^3*y^2 - 
        51*x^4*y^2 - 124*s^3*y^3 - 28*s^2*w*y^3 + 44*s*w^2*y^3 - 20*w^3*y^3 - 
        84*s^2*x*y^3 - 168*s*w*x*y^3 - 68*w^2*x*y^3 + 60*s*x^2*y^3 + 
        4*w*x^2*y^3 + 84*x^3*y^3 + 101*s^2*y^4 + 50*s*w*y^4 + 25*w^2*y^4 + 
        30*s*x*y^4 + 10*w*x*y^4 - 51*x^2*y^4 - 34*s*y^5 - 14*w*y^5 + 
        6*x*y^5 + 3*y^6 + 22*s^5*z - 54*s^4*w*z + 28*s^3*w^2*z + 
        20*s^2*w^3*z - 18*s*w^4*z + 2*w^5*z - 42*s^4*x*z + 280*s^3*w*x*z - 
        300*s^2*w^2*x*z + 56*s*w^3*x*z + 6*w^4*x*z + 12*s^3*x^2*z - 
        100*s^2*w*x^2*z + 100*s*w^2*x^2*z - 12*w^3*x^2*z - 4*s^2*x^3*z - 
        168*s*w*x^3*z - 20*w^2*x^3*z + 30*s*x^4*z + 42*w*x^4*z - 18*x^5*z - 
        50*s^4*y*z - 40*s^3*w*y*z + 68*s^2*w^2*y*z + 56*s*w^3*y*z - 
        34*w^4*y*z - 120*s^3*x*y*z + 392*s^2*w*x*y*z + 88*s*w^2*x*y*z - 
        104*w^3*x*y*z + 116*s^2*x^2*y*z - 216*s*w*x^2*y*z + 164*w^2*x^2*y*z + 
        72*s*x^3*y*z - 8*w*x^3*y*z - 18*x^4*y*z + 76*s^3*y^2*z - 
        4*s^2*w*y^2*z + 100*s*w^2*y^2*z + 84*w^3*y^2*z - 156*s^2*x*y^2*z - 
        216*s*w*x*y^2*z - 204*w^2*x*y^2*z + 52*s*x^2*y^2*z - 
        100*w*x^2*y^2*z + 92*x^3*y^2*z - 84*s^2*y^3*z - 168*s*w*y^3*z - 
        68*w^2*y^3*z + 72*s*x*y^3*z + 312*w*x*y^3*z - 52*x^2*y^3*z + 
        30*s*y^4*z + 10*w*y^4*z - 10*x*y^4*z + 6*y^5*z - 35*s^4*z^2 + 
        20*s^3*w*z^2 + 6*s^2*w^2*z^2 + 4*s*w^3*z^2 + 5*w^4*z^2 + 
        12*s^3*x*z^2 - 100*s^2*w*x*z^2 + 100*s*w^2*x*z^2 - 12*w^3*x*z^2 - 
        2*s^2*x^2*z^2 + 300*s*w*x^2*z^2 - 10*w^2*x^2*z^2 - 20*s*x^3*z^2 - 
        28*w*x^3*z^2 + 45*x^4*z^2 + 156*s^3*y*z^2 - 100*s^2*w*y*z^2 - 
        268*s*w^2*y*z^2 + 84*w^3*y*z^2 + 116*s^2*x*y*z^2 - 216*s*w*x*y*z^2 + 
        164*w^2*x*y*z^2 - 220*s*x^2*y*z^2 - 4*w*x^2*y*z^2 + 12*x^3*y*z^2 - 
        2*s^2*y^2*z^2 + 204*s*w*y^2*z^2 - 42*w^2*y^2*z^2 + 52*s*x*y^2*z^2 - 
        100*w*x*y^2*z^2 - 82*x^2*y^2*z^2 + 60*s*y^3*z^2 + 4*w*y^3*z^2 - 
        52*x*y^3*z^2 - 51*y^4*z^2 + 20*s^3*z^3 + 4*s^2*w*z^3 - 4*s*w^2*z^3 - 
        20*w^3*z^3 - 4*s^2*x*z^3 - 168*s*w*x*z^3 - 20*w^2*x*z^3 - 
        20*s*x^2*z^3 - 28*w*x^2*z^3 - 60*x^3*z^3 - 148*s^2*y*z^3 + 
        152*s*w*y*z^3 - 68*w^2*y*z^3 + 72*s*x*y*z^3 - 8*w*x*y*z^3 + 
        12*x^2*y*z^3 - 84*s*y^2*z^3 + 4*w*y^2*z^3 + 92*x*y^2*z^3 + 
        84*y^3*z^3 + 5*s^2*z^4 + 18*s*w*z^4 + 25*w^2*z^4 + 30*s*x*z^4 + 
        42*w*x*z^4 + 45*x^2*z^4 + 38*s*y*z^4 + 10*w*y*z^4 - 18*x*y*z^4 - 
        51*y^2*z^4 - 10*s*z^5 - 14*w*z^5 - 18*x*z^5 + 6*y*z^5 + 3*z^6)*
       II412[x, z, w, y])/OMEGA[s, w, x, y, z] - 
     (2*(-1 + 2*eps)*y*z*(-5*s^6 + 26*s^5*w - 55*s^4*w^2 + 60*s^3*w^3 - 
        35*s^2*w^4 + 10*s*w^5 - w^6 - 2*s^5*x - 22*s^4*w*x + 76*s^3*w^2*x - 
        76*s^2*w^3*x + 22*s*w^4*x + 2*w^5*x + 61*s^4*x^2 - 12*s^3*w*x^2 + 
        38*s^2*w^2*x^2 - 92*s*w^3*x^2 + 5*w^4*x^2 - 124*s^3*x^3 - 
        28*s^2*w*x^3 + 44*s*w^2*x^3 - 20*w^3*x^3 + 101*s^2*x^4 + 50*s*w*x^4 + 
        25*w^2*x^4 - 34*s*x^5 - 14*w*x^5 + 3*x^6 + 22*s^5*y - 54*s^4*w*y + 
        28*s^3*w^2*y + 20*s^2*w^3*y - 18*s*w^4*y + 2*w^5*y - 50*s^4*x*y - 
        40*s^3*w*x*y + 68*s^2*w^2*x*y + 56*s*w^3*x*y - 34*w^4*x*y + 
        76*s^3*x^2*y - 4*s^2*w*x^2*y + 100*s*w^2*x^2*y + 84*w^3*x^2*y - 
        84*s^2*x^3*y - 168*s*w*x^3*y - 68*w^2*x^3*y + 30*s*x^4*y + 
        10*w*x^4*y + 6*x^5*y - 35*s^4*y^2 + 20*s^3*w*y^2 + 6*s^2*w^2*y^2 + 
        4*s*w^3*y^2 + 5*w^4*y^2 + 156*s^3*x*y^2 - 100*s^2*w*x*y^2 - 
        268*s*w^2*x*y^2 + 84*w^3*x*y^2 - 2*s^2*x^2*y^2 + 204*s*w*x^2*y^2 - 
        42*w^2*x^2*y^2 + 60*s*x^3*y^2 + 4*w*x^3*y^2 - 51*x^4*y^2 + 
        20*s^3*y^3 + 4*s^2*w*y^3 - 4*s*w^2*y^3 - 20*w^3*y^3 - 148*s^2*x*y^3 + 
        152*s*w*x*y^3 - 68*w^2*x*y^3 - 84*s*x^2*y^3 + 4*w*x^2*y^3 + 
        84*x^3*y^3 + 5*s^2*y^4 + 18*s*w*y^4 + 25*w^2*y^4 + 38*s*x*y^4 + 
        10*w*x*y^4 - 51*x^2*y^4 - 10*s*y^5 - 14*w*y^5 + 6*x*y^5 + 3*y^6 + 
        22*s^5*z - 54*s^4*w*z + 28*s^3*w^2*z + 20*s^2*w^3*z - 18*s*w^4*z + 
        2*w^5*z - 50*s^4*x*z - 40*s^3*w*x*z + 68*s^2*w^2*x*z + 56*s*w^3*x*z - 
        34*w^4*x*z + 76*s^3*x^2*z - 4*s^2*w*x^2*z + 100*s*w^2*x^2*z + 
        84*w^3*x^2*z - 84*s^2*x^3*z - 168*s*w*x^3*z - 68*w^2*x^3*z + 
        30*s*x^4*z + 10*w*x^4*z + 6*x^5*z - 42*s^4*y*z + 280*s^3*w*y*z - 
        300*s^2*w^2*y*z + 56*s*w^3*y*z + 6*w^4*y*z - 120*s^3*x*y*z + 
        392*s^2*w*x*y*z + 88*s*w^2*x*y*z - 104*w^3*x*y*z - 156*s^2*x^2*y*z - 
        216*s*w*x^2*y*z - 204*w^2*x^2*y*z + 72*s*x^3*y*z + 312*w*x^3*y*z - 
        10*x^4*y*z + 12*s^3*y^2*z - 100*s^2*w*y^2*z + 100*s*w^2*y^2*z - 
        12*w^3*y^2*z + 116*s^2*x*y^2*z - 216*s*w*x*y^2*z + 164*w^2*x*y^2*z + 
        52*s*x^2*y^2*z - 100*w*x^2*y^2*z - 52*x^3*y^2*z - 4*s^2*y^3*z - 
        168*s*w*y^3*z - 20*w^2*y^3*z + 72*s*x*y^3*z - 8*w*x*y^3*z + 
        92*x^2*y^3*z + 30*s*y^4*z + 42*w*y^4*z - 18*x*y^4*z - 18*y^5*z - 
        35*s^4*z^2 + 20*s^3*w*z^2 + 6*s^2*w^2*z^2 + 4*s*w^3*z^2 + 5*w^4*z^2 + 
        156*s^3*x*z^2 - 100*s^2*w*x*z^2 - 268*s*w^2*x*z^2 + 84*w^3*x*z^2 - 
        2*s^2*x^2*z^2 + 204*s*w*x^2*z^2 - 42*w^2*x^2*z^2 + 60*s*x^3*z^2 + 
        4*w*x^3*z^2 - 51*x^4*z^2 + 12*s^3*y*z^2 - 100*s^2*w*y*z^2 + 
        100*s*w^2*y*z^2 - 12*w^3*y*z^2 + 116*s^2*x*y*z^2 - 216*s*w*x*y*z^2 + 
        164*w^2*x*y*z^2 + 52*s*x^2*y*z^2 - 100*w*x^2*y*z^2 - 52*x^3*y*z^2 - 
        2*s^2*y^2*z^2 + 300*s*w*y^2*z^2 - 10*w^2*y^2*z^2 - 220*s*x*y^2*z^2 - 
        4*w*x*y^2*z^2 - 82*x^2*y^2*z^2 - 20*s*y^3*z^2 - 28*w*y^3*z^2 + 
        12*x*y^3*z^2 + 45*y^4*z^2 + 20*s^3*z^3 + 4*s^2*w*z^3 - 4*s*w^2*z^3 - 
        20*w^3*z^3 - 148*s^2*x*z^3 + 152*s*w*x*z^3 - 68*w^2*x*z^3 - 
        84*s*x^2*z^3 + 4*w*x^2*z^3 + 84*x^3*z^3 - 4*s^2*y*z^3 - 
        168*s*w*y*z^3 - 20*w^2*y*z^3 + 72*s*x*y*z^3 - 8*w*x*y*z^3 + 
        92*x^2*y*z^3 - 20*s*y^2*z^3 - 28*w*y^2*z^3 + 12*x*y^2*z^3 - 
        60*y^3*z^3 + 5*s^2*z^4 + 18*s*w*z^4 + 25*w^2*z^4 + 38*s*x*z^4 + 
        10*w*x*z^4 - 51*x^2*z^4 + 30*s*y*z^4 + 42*w*y*z^4 - 18*x*y*z^4 + 
        45*y^2*z^4 - 10*s*z^5 - 14*w*z^5 + 6*x*z^5 - 18*y*z^5 + 3*z^6)*
       II412[y, z, w, x])/OMEGA[s, w, x, y, z] + 
     (3*(-1 + 2*eps)*(s^7 - 7*s^6*w + 21*s^5*w^2 - 35*s^4*w^3 + 35*s^3*w^4 - 
        21*s^2*w^5 + 7*s*w^6 - w^7 - 5*s^6*x + 18*s^5*w*x - 15*s^4*w^2*x - 
        20*s^3*w^3*x + 45*s^2*w^4*x - 30*s*w^5*x + 7*w^6*x + 9*s^5*x^2 - 
        9*s^4*w*x^2 - 6*s^3*w^2*x^2 - 18*s^2*w^3*x^2 + 45*s*w^4*x^2 - 
        21*w^5*x^2 - 5*s^4*x^3 - 4*s^3*w*x^3 - 6*s^2*w^2*x^3 - 20*s*w^3*x^3 + 
        35*w^4*x^3 - 5*s^3*x^4 - 9*s^2*w*x^4 - 15*s*w^2*x^4 - 35*w^3*x^4 + 
        9*s^2*x^5 + 18*s*w*x^5 + 21*w^2*x^5 - 5*s*x^6 - 7*w*x^6 + x^7 - 
        5*s^6*y + 18*s^5*w*y - 15*s^4*w^2*y - 20*s^3*w^3*y + 45*s^2*w^4*y - 
        30*s*w^5*y + 7*w^6*y + 22*s^5*x*y - 86*s^4*w*x*y + 156*s^3*w^2*x*y - 
        172*s^2*w^3*x*y + 110*s*w^4*x*y - 30*w^5*x*y - 43*s^4*x^2*y + 
        68*s^3*w*x^2*y + 102*s^2*w^2*x^2*y - 172*s*w^3*x^2*y + 45*w^4*x^2*y + 
        52*s^3*x^3*y + 68*s^2*w*x^3*y + 156*s*w^2*x^3*y - 20*w^3*x^3*y - 
        43*s^2*x^4*y - 86*s*w*x^4*y - 15*w^2*x^4*y + 22*s*x^5*y + 
        18*w*x^5*y - 5*x^6*y + 9*s^5*y^2 - 9*s^4*w*y^2 - 6*s^3*w^2*y^2 - 
        18*s^2*w^3*y^2 + 45*s*w^4*y^2 - 21*w^5*y^2 - 43*s^4*x*y^2 + 
        68*s^3*w*x*y^2 + 102*s^2*w^2*x*y^2 - 172*s*w^3*x*y^2 + 45*w^4*x*y^2 + 
        34*s^3*x^2*y^2 - 502*s^2*w*x^2*y^2 + 102*s*w^2*x^2*y^2 - 
        18*w^3*x^2*y^2 + 34*s^2*x^3*y^2 + 68*s*w*x^3*y^2 - 6*w^2*x^3*y^2 - 
        43*s*x^4*y^2 - 9*w*x^4*y^2 + 9*x^5*y^2 - 5*s^4*y^3 - 4*s^3*w*y^3 - 
        6*s^2*w^2*y^3 - 20*s*w^3*y^3 + 35*w^4*y^3 + 52*s^3*x*y^3 + 
        68*s^2*w*x*y^3 + 156*s*w^2*x*y^3 - 20*w^3*x*y^3 + 34*s^2*x^2*y^3 + 
        68*s*w*x^2*y^3 - 6*w^2*x^2*y^3 + 52*s*x^3*y^3 - 4*w*x^3*y^3 - 
        5*x^4*y^3 - 5*s^3*y^4 - 9*s^2*w*y^4 - 15*s*w^2*y^4 - 35*w^3*y^4 - 
        43*s^2*x*y^4 - 86*s*w*x*y^4 - 15*w^2*x*y^4 - 43*s*x^2*y^4 - 
        9*w*x^2*y^4 - 5*x^3*y^4 + 9*s^2*y^5 + 18*s*w*y^5 + 21*w^2*y^5 + 
        22*s*x*y^5 + 18*w*x*y^5 + 9*x^2*y^5 - 5*s*y^6 - 7*w*y^6 - 5*x*y^6 + 
        y^7 - 5*s^6*z + 18*s^5*w*z - 15*s^4*w^2*z - 20*s^3*w^3*z + 
        45*s^2*w^4*z - 30*s*w^5*z + 7*w^6*z + 22*s^5*x*z - 86*s^4*w*x*z + 
        156*s^3*w^2*x*z - 172*s^2*w^3*x*z + 110*s*w^4*x*z - 30*w^5*x*z - 
        43*s^4*x^2*z + 68*s^3*w*x^2*z + 102*s^2*w^2*x^2*z - 172*s*w^3*x^2*z + 
        45*w^4*x^2*z + 52*s^3*x^3*z + 68*s^2*w*x^3*z + 156*s*w^2*x^3*z - 
        20*w^3*x^3*z - 43*s^2*x^4*z - 86*s*w*x^4*z - 15*w^2*x^4*z + 
        22*s*x^5*z + 18*w*x^5*z - 5*x^6*z + 22*s^5*y*z - 86*s^4*w*y*z + 
        156*s^3*w^2*y*z - 172*s^2*w^3*y*z + 110*s*w^4*y*z - 30*w^5*y*z + 
        94*s^4*x*y*z - 232*s^3*w*x*y*z - 348*s^2*w^2*x*y*z + 
        376*s*w^3*x*y*z + 110*w^4*x*y*z - 116*s^3*x^2*y*z + 
        380*s^2*w*x^2*y*z - 348*s*w^2*x^2*y*z - 172*w^3*x^2*y*z - 
        116*s^2*x^3*y*z - 232*s*w*x^3*y*z + 156*w^2*x^3*y*z + 94*s*x^4*y*z - 
        86*w*x^4*y*z + 22*x^5*y*z - 43*s^4*y^2*z + 68*s^3*w*y^2*z + 
        102*s^2*w^2*y^2*z - 172*s*w^3*y^2*z + 45*w^4*y^2*z - 
        116*s^3*x*y^2*z + 380*s^2*w*x*y^2*z - 348*s*w^2*x*y^2*z - 
        172*w^3*x*y^2*z + 190*s^2*x^2*y^2*z + 380*s*w*x^2*y^2*z + 
        102*w^2*x^2*y^2*z - 116*s*x^3*y^2*z + 68*w*x^3*y^2*z - 43*x^4*y^2*z + 
        52*s^3*y^3*z + 68*s^2*w*y^3*z + 156*s*w^2*y^3*z - 20*w^3*y^3*z - 
        116*s^2*x*y^3*z - 232*s*w*x*y^3*z + 156*w^2*x*y^3*z - 
        116*s*x^2*y^3*z + 68*w*x^2*y^3*z + 52*x^3*y^3*z - 43*s^2*y^4*z - 
        86*s*w*y^4*z - 15*w^2*y^4*z + 94*s*x*y^4*z - 86*w*x*y^4*z - 
        43*x^2*y^4*z + 22*s*y^5*z + 18*w*y^5*z + 22*x*y^5*z - 5*y^6*z + 
        9*s^5*z^2 - 9*s^4*w*z^2 - 6*s^3*w^2*z^2 - 18*s^2*w^3*z^2 + 
        45*s*w^4*z^2 - 21*w^5*z^2 - 43*s^4*x*z^2 + 68*s^3*w*x*z^2 + 
        102*s^2*w^2*x*z^2 - 172*s*w^3*x*z^2 + 45*w^4*x*z^2 + 34*s^3*x^2*z^2 - 
        502*s^2*w*x^2*z^2 + 102*s*w^2*x^2*z^2 - 18*w^3*x^2*z^2 + 
        34*s^2*x^3*z^2 + 68*s*w*x^3*z^2 - 6*w^2*x^3*z^2 - 43*s*x^4*z^2 - 
        9*w*x^4*z^2 + 9*x^5*z^2 - 43*s^4*y*z^2 + 68*s^3*w*y*z^2 + 
        102*s^2*w^2*y*z^2 - 172*s*w^3*y*z^2 + 45*w^4*y*z^2 - 
        116*s^3*x*y*z^2 + 380*s^2*w*x*y*z^2 - 348*s*w^2*x*y*z^2 - 
        172*w^3*x*y*z^2 + 190*s^2*x^2*y*z^2 + 380*s*w*x^2*y*z^2 + 
        102*w^2*x^2*y*z^2 - 116*s*x^3*y*z^2 + 68*w*x^3*y*z^2 - 43*x^4*y*z^2 + 
        34*s^3*y^2*z^2 - 502*s^2*w*y^2*z^2 + 102*s*w^2*y^2*z^2 - 
        18*w^3*y^2*z^2 + 190*s^2*x*y^2*z^2 + 380*s*w*x*y^2*z^2 + 
        102*w^2*x*y^2*z^2 + 190*s*x^2*y^2*z^2 - 502*w*x^2*y^2*z^2 + 
        34*x^3*y^2*z^2 + 34*s^2*y^3*z^2 + 68*s*w*y^3*z^2 - 6*w^2*y^3*z^2 - 
        116*s*x*y^3*z^2 + 68*w*x*y^3*z^2 + 34*x^2*y^3*z^2 - 43*s*y^4*z^2 - 
        9*w*y^4*z^2 - 43*x*y^4*z^2 + 9*y^5*z^2 - 5*s^4*z^3 - 4*s^3*w*z^3 - 
        6*s^2*w^2*z^3 - 20*s*w^3*z^3 + 35*w^4*z^3 + 52*s^3*x*z^3 + 
        68*s^2*w*x*z^3 + 156*s*w^2*x*z^3 - 20*w^3*x*z^3 + 34*s^2*x^2*z^3 + 
        68*s*w*x^2*z^3 - 6*w^2*x^2*z^3 + 52*s*x^3*z^3 - 4*w*x^3*z^3 - 
        5*x^4*z^3 + 52*s^3*y*z^3 + 68*s^2*w*y*z^3 + 156*s*w^2*y*z^3 - 
        20*w^3*y*z^3 - 116*s^2*x*y*z^3 - 232*s*w*x*y*z^3 + 156*w^2*x*y*z^3 - 
        116*s*x^2*y*z^3 + 68*w*x^2*y*z^3 + 52*x^3*y*z^3 + 34*s^2*y^2*z^3 + 
        68*s*w*y^2*z^3 - 6*w^2*y^2*z^3 - 116*s*x*y^2*z^3 + 68*w*x*y^2*z^3 + 
        34*x^2*y^2*z^3 + 52*s*y^3*z^3 - 4*w*y^3*z^3 + 52*x*y^3*z^3 - 
        5*y^4*z^3 - 5*s^3*z^4 - 9*s^2*w*z^4 - 15*s*w^2*z^4 - 35*w^3*z^4 - 
        43*s^2*x*z^4 - 86*s*w*x*z^4 - 15*w^2*x*z^4 - 43*s*x^2*z^4 - 
        9*w*x^2*z^4 - 5*x^3*z^4 - 43*s^2*y*z^4 - 86*s*w*y*z^4 - 
        15*w^2*y*z^4 + 94*s*x*y*z^4 - 86*w*x*y*z^4 - 43*x^2*y*z^4 - 
        43*s*y^2*z^4 - 9*w*y^2*z^4 - 43*x*y^2*z^4 - 5*y^3*z^4 + 9*s^2*z^5 + 
        18*s*w*z^5 + 21*w^2*z^5 + 22*s*x*z^5 + 18*w*x*z^5 + 9*x^2*z^5 + 
        22*s*y*z^5 + 18*w*y*z^5 + 22*x*y*z^5 + 9*y^2*z^5 - 5*s*z^6 - 
        7*w*z^6 - 5*x*z^6 - 5*y*z^6 + z^7)*JJ4[w, x, y, z])/
      OMEGA[s, w, x, y, z]
 
derivative[JJ4][0, 1, 0, 0][w_, x_, y_, z_] :=
    derivative[JJ4][1, 0, 0, 0][x, w, y, z]
 
derivative[JJ4][0, 0, 1, 0][w_, x_, y_, z_] :=
    derivative[JJ4][1, 0, 0, 0][y, w, x, z]

derivative[JJ4][0, 0, 0, 1][w_, x_, y_, z_] :=
    derivative[JJ4][1, 0, 0, 0][z, w, x, y]

sdds[II41][w_, x_, y_, z_] := (1 - 2*eps)*II41[w, x, y, z] - 
     x*II412[w, x, y, z] - y*II412[w, y, x, z] - z*II412[w, z, x, y] - 
     JJ4[w, x, y, z]
 
sdds[II412][w_, x_, y_, z_] := 
    II412[w, x, y, z]*(-eps + ((-1 + 2*eps)*(-2*s^7*w + 14*s^6*w^2 - 
          42*s^5*w^3 + 70*s^4*w^4 - 70*s^3*w^5 + 42*s^2*w^6 - 14*s*w^7 + 
          2*w^8 - 2*s^7*x + 20*s^6*w*x - 54*s^5*w^2*x + 40*s^4*w^3*x + 
          50*s^3*w^4*x - 108*s^2*w^5*x + 70*s*w^6*x - 16*w^7*x + 14*s^6*x^2 - 
          54*s^5*w*x^2 + 36*s^4*w^2*x^2 + 20*s^3*w^3*x^2 + 54*s^2*w^4*x^2 - 
          126*s*w^5*x^2 + 56*w^6*x^2 - 42*s^5*x^3 + 40*s^4*w*x^3 + 
          20*s^3*w^2*x^3 + 24*s^2*w^3*x^3 + 70*s*w^4*x^3 - 112*w^5*x^3 + 
          70*s^4*x^4 + 50*s^3*w*x^4 + 54*s^2*w^2*x^4 + 70*s*w^3*x^4 + 
          140*w^4*x^4 - 70*s^3*x^5 - 108*s^2*w*x^5 - 126*s*w^2*x^5 - 
          112*w^3*x^5 + 42*s^2*x^6 + 70*s*w*x^6 + 56*w^2*x^6 - 14*s*x^7 - 
          16*w*x^7 + 2*x^8 - s^7*y + 15*s^6*w*y - 45*s^5*w^2*y + 
          35*s^4*w^3*y + 45*s^3*w^4*y - 99*s^2*w^5*y + 65*s*w^6*y - 
          15*w^7*y + 15*s^6*x*y - 110*s^5*w*x*y + 301*s^4*w^2*x*y - 
          468*s^3*w^3*x*y + 473*s^2*w^4*x*y - 286*s*w^5*x*y + 75*w^6*x*y - 
          45*s^5*x^2*y + 301*s^4*w*x^2*y - 306*s^3*w^2*x^2*y - 
          374*s^2*w^3*x^2*y + 559*s*w^4*x^2*y - 135*w^5*x^2*y + 
          35*s^4*x^3*y - 468*s^3*w*x^3*y - 374*s^2*w^2*x^3*y - 
          676*s*w^3*x^3*y + 75*w^4*x^3*y + 45*s^3*x^4*y + 473*s^2*w*x^4*y + 
          559*s*w^2*x^4*y + 75*w^3*x^4*y - 99*s^2*x^5*y - 286*s*w*x^5*y - 
          135*w^2*x^5*y + 65*s*x^6*y + 75*w*x^6*y - 15*x^7*y + 7*s^6*y^2 - 
          36*s^5*w*y^2 + 27*s^4*w^2*y^2 + 16*s^3*w^3*y^2 + 45*s^2*w^4*y^2 - 
          108*s*w^5*y^2 + 49*w^6*y^2 - 36*s^5*x*y^2 + 258*s^4*w*x*y^2 - 
          272*s^3*w^2*x*y^2 - 340*s^2*w^3*x*y^2 + 516*s*w^4*x*y^2 - 
          126*w^5*x*y^2 + 27*s^4*x^2*y^2 - 272*s^3*w*x^2*y^2 + 
          2510*s^2*w^2*x^2*y^2 - 408*s*w^3*x^2*y^2 + 63*w^4*x^2*y^2 + 
          16*s^3*x^3*y^2 - 340*s^2*w*x^3*y^2 - 408*s*w^2*x^3*y^2 + 
          28*w^3*x^3*y^2 + 45*s^2*x^4*y^2 + 516*s*w*x^4*y^2 + 
          63*w^2*x^4*y^2 - 108*s*x^5*y^2 - 126*w*x^5*y^2 + 49*x^6*y^2 - 
          21*s^5*y^3 + 25*s^4*w*y^3 + 14*s^3*w^2*y^3 + 18*s^2*w^3*y^3 + 
          55*s*w^4*y^3 - 91*w^5*y^3 + 25*s^4*x*y^3 - 364*s^3*w*x*y^3 - 
          306*s^2*w^2*x*y^3 - 572*s*w^3*x*y^3 + 65*w^4*x*y^3 + 
          14*s^3*x^2*y^3 - 306*s^2*w*x^2*y^3 - 374*s*w^2*x^2*y^3 + 
          26*w^3*x^2*y^3 + 18*s^2*x^3*y^3 - 572*s*w*x^3*y^3 + 
          26*w^2*x^3*y^3 + 55*s*x^4*y^3 + 65*w*x^4*y^3 - 91*x^5*y^3 + 
          35*s^4*y^4 + 30*s^3*w*y^4 + 36*s^2*w^2*y^4 + 50*s*w^3*y^4 + 
          105*w^4*y^4 + 30*s^3*x*y^4 + 344*s^2*w*x*y^4 + 430*s*w^2*x*y^4 + 
          60*w^3*x*y^4 + 36*s^2*x^2*y^4 + 430*s*w*x^2*y^4 + 54*w^2*x^2*y^4 + 
          50*s*x^3*y^4 + 60*w*x^3*y^4 + 105*x^4*y^4 - 35*s^3*y^5 - 
          63*s^2*w*y^5 - 81*s*w^2*y^5 - 77*w^3*y^5 - 63*s^2*x*y^5 - 
          198*s*w*x*y^5 - 99*w^2*x*y^5 - 81*s*x^2*y^5 - 99*w*x^2*y^5 - 
          77*x^3*y^5 + 21*s^2*y^6 + 40*s*w*y^6 + 35*w^2*y^6 + 40*s*x*y^6 + 
          50*w*x*y^6 + 35*x^2*y^6 - 7*s*y^7 - 9*w*y^7 - 9*x*y^7 + y^8 - 
          s^7*z + 15*s^6*w*z - 45*s^5*w^2*z + 35*s^4*w^3*z + 45*s^3*w^4*z - 
          99*s^2*w^5*z + 65*s*w^6*z - 15*w^7*z + 15*s^6*x*z - 110*s^5*w*x*z + 
          301*s^4*w^2*x*z - 468*s^3*w^3*x*z + 473*s^2*w^4*x*z - 
          286*s*w^5*x*z + 75*w^6*x*z - 45*s^5*x^2*z + 301*s^4*w*x^2*z - 
          306*s^3*w^2*x^2*z - 374*s^2*w^3*x^2*z + 559*s*w^4*x^2*z - 
          135*w^5*x^2*z + 35*s^4*x^3*z - 468*s^3*w*x^3*z - 
          374*s^2*w^2*x^3*z - 676*s*w^3*x^3*z + 75*w^4*x^3*z + 45*s^3*x^4*z + 
          473*s^2*w*x^4*z + 559*s*w^2*x^4*z + 75*w^3*x^4*z - 99*s^2*x^5*z - 
          286*s*w*x^5*z - 135*w^2*x^5*z + 65*s*x^6*z + 75*w*x^6*z - 
          15*x^7*z + 10*s^6*y*z - 88*s^5*w*y*z + 258*s^4*w^2*y*z - 
          416*s^3*w^3*y*z + 430*s^2*w^4*y*z - 264*s*w^5*y*z + 70*w^6*y*z - 
          88*s^5*x*y*z - 564*s^4*w*x*y*z + 928*s^3*w^2*x*y*z + 
          1160*s^2*w^3*x*y*z - 1128*s*w^4*x*y*z - 308*w^5*x*y*z + 
          258*s^4*x^2*y*z + 928*s^3*w*x^2*y*z - 1900*s^2*w^2*x^2*y*z + 
          1392*s*w^3*x^2*y*z + 602*w^4*x^2*y*z - 416*s^3*x^3*y*z + 
          1160*s^2*w*x^3*y*z + 1392*s*w^2*x^3*y*z - 728*w^3*x^3*y*z + 
          430*s^2*x^4*y*z - 1128*s*w*x^4*y*z + 602*w^2*x^4*y*z - 
          264*s*x^5*y*z - 308*w*x^5*y*z + 70*x^6*y*z - 27*s^5*y^2*z + 
          215*s^4*w*y^2*z - 238*s^3*w^2*y^2*z - 306*s^2*w^3*y^2*z + 
          473*s*w^4*y^2*z - 117*w^5*y^2*z + 215*s^4*x*y^2*z + 
          812*s^3*w*x*y^2*z - 1710*s^2*w^2*x*y^2*z + 1276*s*w^3*x*y^2*z + 
          559*w^4*x*y^2*z - 238*s^3*x^2*y^2*z - 1710*s^2*w*x^2*y^2*z - 
          2090*s*w^2*x^2*y^2*z - 442*w^3*x^2*y^2*z - 306*s^2*x^3*y^2*z + 
          1276*s*w*x^3*y^2*z - 442*w^2*x^3*y^2*z + 473*s*x^4*y^2*z + 
          559*w*x^4*y^2*z - 117*x^5*y^2*z + 20*s^4*y^3*z - 312*s^3*w*y^3*z - 
          272*s^2*w^2*y^3*z - 520*s*w^3*y^3*z + 60*w^4*y^3*z - 
          312*s^3*x*y^3*z + 928*s^2*w*x*y^3*z + 1160*s*w^2*x*y^3*z - 
          624*w^3*x*y^3*z - 272*s^2*x^2*y^3*z + 1160*s*w*x^2*y^3*z - 
          408*w^2*x^2*y^3*z - 520*s*x^3*y^3*z - 624*w*x^3*y^3*z + 
          60*x^4*y^3*z + 25*s^3*y^4*z + 301*s^2*w*y^4*z + 387*s*w^2*y^4*z + 
          55*w^3*y^4*z + 301*s^2*x*y^4*z - 846*s*w*x*y^4*z + 
          473*w^2*x*y^4*z + 387*s*x^2*y^4*z + 473*w*x^2*y^4*z + 
          55*x^3*y^4*z - 54*s^2*y^5*z - 176*s*w*y^5*z - 90*w^2*y^5*z - 
          176*s*x*y^5*z - 220*w*x*y^5*z - 90*x^2*y^5*z + 35*s*y^6*z + 
          45*w*y^6*z + 45*x*y^6*z - 8*y^7*z + 7*s^6*z^2 - 36*s^5*w*z^2 + 
          27*s^4*w^2*z^2 + 16*s^3*w^3*z^2 + 45*s^2*w^4*z^2 - 108*s*w^5*z^2 + 
          49*w^6*z^2 - 36*s^5*x*z^2 + 258*s^4*w*x*z^2 - 272*s^3*w^2*x*z^2 - 
          340*s^2*w^3*x*z^2 + 516*s*w^4*x*z^2 - 126*w^5*x*z^2 + 
          27*s^4*x^2*z^2 - 272*s^3*w*x^2*z^2 + 2510*s^2*w^2*x^2*z^2 - 
          408*s*w^3*x^2*z^2 + 63*w^4*x^2*z^2 + 16*s^3*x^3*z^2 - 
          340*s^2*w*x^3*z^2 - 408*s*w^2*x^3*z^2 + 28*w^3*x^3*z^2 + 
          45*s^2*x^4*z^2 + 516*s*w*x^4*z^2 + 63*w^2*x^4*z^2 - 108*s*x^5*z^2 - 
          126*w*x^5*z^2 + 49*x^6*z^2 - 27*s^5*y*z^2 + 215*s^4*w*y*z^2 - 
          238*s^3*w^2*y*z^2 - 306*s^2*w^3*y*z^2 + 473*s*w^4*y*z^2 - 
          117*w^5*y*z^2 + 215*s^4*x*y*z^2 + 812*s^3*w*x*y*z^2 - 
          1710*s^2*w^2*x*y*z^2 + 1276*s*w^3*x*y*z^2 + 559*w^4*x*y*z^2 - 
          238*s^3*x^2*y*z^2 - 1710*s^2*w*x^2*y*z^2 - 2090*s*w^2*x^2*y*z^2 - 
          442*w^3*x^2*y*z^2 - 306*s^2*x^3*y*z^2 + 1276*s*w*x^3*y*z^2 - 
          442*w^2*x^3*y*z^2 + 473*s*x^4*y*z^2 + 559*w*x^4*y*z^2 - 
          117*x^5*y*z^2 + 18*s^4*y^2*z^2 - 204*s^3*w*y^2*z^2 + 
          2008*s^2*w^2*y^2*z^2 - 340*s*w^3*y^2*z^2 + 54*w^4*y^2*z^2 - 
          204*s^3*x*y^2*z^2 - 1520*s^2*w*x*y^2*z^2 - 1900*s*w^2*x*y^2*z^2 - 
          408*w^3*x*y^2*z^2 + 2008*s^2*x^2*y^2*z^2 - 1900*s*w*x^2*y^2*z^2 + 
          3012*w^2*x^2*y^2*z^2 - 340*s*x^3*y^2*z^2 - 408*w*x^3*y^2*z^2 + 
          54*x^4*y^2*z^2 + 10*s^3*y^3*z^2 - 238*s^2*w*y^3*z^2 - 
          306*s*w^2*y^3*z^2 + 22*w^3*y^3*z^2 - 238*s^2*x*y^3*z^2 + 
          1044*s*w*x*y^3*z^2 - 374*w^2*x*y^3*z^2 - 306*s*x^2*y^3*z^2 - 
          374*w*x^2*y^3*z^2 + 22*x^3*y^3*z^2 + 27*s^2*y^4*z^2 + 
          344*s*w*y^4*z^2 + 45*w^2*y^4*z^2 + 344*s*x*y^4*z^2 + 
          430*w*x*y^4*z^2 + 45*x^2*y^4*z^2 - 63*s*y^5*z^2 - 81*w*y^5*z^2 - 
          81*x*y^5*z^2 + 28*y^6*z^2 - 21*s^5*z^3 + 25*s^4*w*z^3 + 
          14*s^3*w^2*z^3 + 18*s^2*w^3*z^3 + 55*s*w^4*z^3 - 91*w^5*z^3 + 
          25*s^4*x*z^3 - 364*s^3*w*x*z^3 - 306*s^2*w^2*x*z^3 - 
          572*s*w^3*x*z^3 + 65*w^4*x*z^3 + 14*s^3*x^2*z^3 - 
          306*s^2*w*x^2*z^3 - 374*s*w^2*x^2*z^3 + 26*w^3*x^2*z^3 + 
          18*s^2*x^3*z^3 - 572*s*w*x^3*z^3 + 26*w^2*x^3*z^3 + 55*s*x^4*z^3 + 
          65*w*x^4*z^3 - 91*x^5*z^3 + 20*s^4*y*z^3 - 312*s^3*w*y*z^3 - 
          272*s^2*w^2*y*z^3 - 520*s*w^3*y*z^3 + 60*w^4*y*z^3 - 
          312*s^3*x*y*z^3 + 928*s^2*w*x*y*z^3 + 1160*s*w^2*x*y*z^3 - 
          624*w^3*x*y*z^3 - 272*s^2*x^2*y*z^3 + 1160*s*w*x^2*y*z^3 - 
          408*w^2*x^2*y*z^3 - 520*s*x^3*y*z^3 - 624*w*x^3*y*z^3 + 
          60*x^4*y*z^3 + 10*s^3*y^2*z^3 - 238*s^2*w*y^2*z^3 - 
          306*s*w^2*y^2*z^3 + 22*w^3*y^2*z^3 - 238*s^2*x*y^2*z^3 + 
          1044*s*w*x*y^2*z^3 - 374*w^2*x*y^2*z^3 - 306*s*x^2*y^2*z^3 - 
          374*w*x^2*y^2*z^3 + 22*x^3*y^2*z^3 + 12*s^2*y^3*z^3 - 
          416*s*w*y^3*z^3 + 20*w^2*y^3*z^3 - 416*s*x*y^3*z^3 - 
          520*w*x*y^3*z^3 + 20*x^2*y^3*z^3 + 35*s*y^4*z^3 + 45*w*y^4*z^3 + 
          45*x*y^4*z^3 - 56*y^5*z^3 + 35*s^4*z^4 + 30*s^3*w*z^4 + 
          36*s^2*w^2*z^4 + 50*s*w^3*z^4 + 105*w^4*z^4 + 30*s^3*x*z^4 + 
          344*s^2*w*x*z^4 + 430*s*w^2*x*z^4 + 60*w^3*x*z^4 + 36*s^2*x^2*z^4 + 
          430*s*w*x^2*z^4 + 54*w^2*x^2*z^4 + 50*s*x^3*z^4 + 60*w*x^3*z^4 + 
          105*x^4*z^4 + 25*s^3*y*z^4 + 301*s^2*w*y*z^4 + 387*s*w^2*y*z^4 + 
          55*w^3*y*z^4 + 301*s^2*x*y*z^4 - 846*s*w*x*y*z^4 + 
          473*w^2*x*y*z^4 + 387*s*x^2*y*z^4 + 473*w*x^2*y*z^4 + 
          55*x^3*y*z^4 + 27*s^2*y^2*z^4 + 344*s*w*y^2*z^4 + 45*w^2*y^2*z^4 + 
          344*s*x*y^2*z^4 + 430*w*x*y^2*z^4 + 45*x^2*y^2*z^4 + 35*s*y^3*z^4 + 
          45*w*y^3*z^4 + 45*x*y^3*z^4 + 70*y^4*z^4 - 35*s^3*z^5 - 
          63*s^2*w*z^5 - 81*s*w^2*z^5 - 77*w^3*z^5 - 63*s^2*x*z^5 - 
          198*s*w*x*z^5 - 99*w^2*x*z^5 - 81*s*x^2*z^5 - 99*w*x^2*z^5 - 
          77*x^3*z^5 - 54*s^2*y*z^5 - 176*s*w*y*z^5 - 90*w^2*y*z^5 - 
          176*s*x*y*z^5 - 220*w*x*y*z^5 - 90*x^2*y*z^5 - 63*s*y^2*z^5 - 
          81*w*y^2*z^5 - 81*x*y^2*z^5 - 56*y^3*z^5 + 21*s^2*z^6 + 
          40*s*w*z^6 + 35*w^2*z^6 + 40*s*x*z^6 + 50*w*x*z^6 + 35*x^2*z^6 + 
          35*s*y*z^6 + 45*w*y*z^6 + 45*x*y*z^6 + 28*y^2*z^6 - 7*s*z^7 - 
          9*w*z^7 - 9*x*z^7 - 8*y*z^7 + z^8))/OMEGA[s, w, x, y, z]) - 
     ((-1 + eps)^3*(s^7 - 5*s^6*w + 9*s^5*w^2 - 5*s^4*w^3 - 5*s^3*w^4 + 
        9*s^2*w^5 - 5*s*w^6 + w^7 - 5*s^6*x + 22*s^5*w*x - 43*s^4*w^2*x + 
        52*s^3*w^3*x - 43*s^2*w^4*x + 22*s*w^5*x - 5*w^6*x + 9*s^5*x^2 - 
        43*s^4*w*x^2 + 34*s^3*w^2*x^2 + 34*s^2*w^3*x^2 - 43*s*w^4*x^2 + 
        9*w^5*x^2 - 5*s^4*x^3 + 52*s^3*w*x^3 + 34*s^2*w^2*x^3 + 
        52*s*w^3*x^3 - 5*w^4*x^3 - 5*s^3*x^4 - 43*s^2*w*x^4 - 43*s*w^2*x^4 - 
        5*w^3*x^4 + 9*s^2*x^5 + 22*s*w*x^5 + 9*w^2*x^5 - 5*s*x^6 - 5*w*x^6 + 
        x^7 - 7*s^6*y + 18*s^5*w*y - 9*s^4*w^2*y - 4*s^3*w^3*y - 
        9*s^2*w^4*y + 18*s*w^5*y - 7*w^6*y + 18*s^5*x*y - 86*s^4*w*x*y + 
        68*s^3*w^2*x*y + 68*s^2*w^3*x*y - 86*s*w^4*x*y + 18*w^5*x*y - 
        9*s^4*x^2*y + 68*s^3*w*x^2*y - 502*s^2*w^2*x^2*y + 68*s*w^3*x^2*y - 
        9*w^4*x^2*y - 4*s^3*x^3*y + 68*s^2*w*x^3*y + 68*s*w^2*x^3*y - 
        4*w^3*x^3*y - 9*s^2*x^4*y - 86*s*w*x^4*y - 9*w^2*x^4*y + 18*s*x^5*y + 
        18*w*x^5*y - 7*x^6*y + 21*s^5*y^2 - 15*s^4*w*y^2 - 6*s^3*w^2*y^2 - 
        6*s^2*w^3*y^2 - 15*s*w^4*y^2 + 21*w^5*y^2 - 15*s^4*x*y^2 + 
        156*s^3*w*x*y^2 + 102*s^2*w^2*x*y^2 + 156*s*w^3*x*y^2 - 
        15*w^4*x*y^2 - 6*s^3*x^2*y^2 + 102*s^2*w*x^2*y^2 + 
        102*s*w^2*x^2*y^2 - 6*w^3*x^2*y^2 - 6*s^2*x^3*y^2 + 156*s*w*x^3*y^2 - 
        6*w^2*x^3*y^2 - 15*s*x^4*y^2 - 15*w*x^4*y^2 + 21*x^5*y^2 - 
        35*s^4*y^3 - 20*s^3*w*y^3 - 18*s^2*w^2*y^3 - 20*s*w^3*y^3 - 
        35*w^4*y^3 - 20*s^3*x*y^3 - 172*s^2*w*x*y^3 - 172*s*w^2*x*y^3 - 
        20*w^3*x*y^3 - 18*s^2*x^2*y^3 - 172*s*w*x^2*y^3 - 18*w^2*x^2*y^3 - 
        20*s*x^3*y^3 - 20*w*x^3*y^3 - 35*x^4*y^3 + 35*s^3*y^4 + 
        45*s^2*w*y^4 + 45*s*w^2*y^4 + 35*w^3*y^4 + 45*s^2*x*y^4 + 
        110*s*w*x*y^4 + 45*w^2*x*y^4 + 45*s*x^2*y^4 + 45*w*x^2*y^4 + 
        35*x^3*y^4 - 21*s^2*y^5 - 30*s*w*y^5 - 21*w^2*y^5 - 30*s*x*y^5 - 
        30*w*x*y^5 - 21*x^2*y^5 + 7*s*y^6 + 7*w*y^6 + 7*x*y^6 - y^7 - 
        5*s^6*z + 22*s^5*w*z - 43*s^4*w^2*z + 52*s^3*w^3*z - 43*s^2*w^4*z + 
        22*s*w^5*z - 5*w^6*z + 22*s^5*x*z + 94*s^4*w*x*z - 116*s^3*w^2*x*z - 
        116*s^2*w^3*x*z + 94*s*w^4*x*z + 22*w^5*x*z - 43*s^4*x^2*z - 
        116*s^3*w*x^2*z + 190*s^2*w^2*x^2*z - 116*s*w^3*x^2*z - 
        43*w^4*x^2*z + 52*s^3*x^3*z - 116*s^2*w*x^3*z - 116*s*w^2*x^3*z + 
        52*w^3*x^3*z - 43*s^2*x^4*z + 94*s*w*x^4*z - 43*w^2*x^4*z + 
        22*s*x^5*z + 22*w*x^5*z - 5*x^6*z + 18*s^5*y*z - 86*s^4*w*y*z + 
        68*s^3*w^2*y*z + 68*s^2*w^3*y*z - 86*s*w^4*y*z + 18*w^5*y*z - 
        86*s^4*x*y*z - 232*s^3*w*x*y*z + 380*s^2*w^2*x*y*z - 
        232*s*w^3*x*y*z - 86*w^4*x*y*z + 68*s^3*x^2*y*z + 380*s^2*w*x^2*y*z + 
        380*s*w^2*x^2*y*z + 68*w^3*x^2*y*z + 68*s^2*x^3*y*z - 
        232*s*w*x^3*y*z + 68*w^2*x^3*y*z - 86*s*x^4*y*z - 86*w*x^4*y*z + 
        18*x^5*y*z - 15*s^4*y^2*z + 156*s^3*w*y^2*z + 102*s^2*w^2*y^2*z + 
        156*s*w^3*y^2*z - 15*w^4*y^2*z + 156*s^3*x*y^2*z - 
        348*s^2*w*x*y^2*z - 348*s*w^2*x*y^2*z + 156*w^3*x*y^2*z + 
        102*s^2*x^2*y^2*z - 348*s*w*x^2*y^2*z + 102*w^2*x^2*y^2*z + 
        156*s*x^3*y^2*z + 156*w*x^3*y^2*z - 15*x^4*y^2*z - 20*s^3*y^3*z - 
        172*s^2*w*y^3*z - 172*s*w^2*y^3*z - 20*w^3*y^3*z - 172*s^2*x*y^3*z + 
        376*s*w*x*y^3*z - 172*w^2*x*y^3*z - 172*s*x^2*y^3*z - 
        172*w*x^2*y^3*z - 20*x^3*y^3*z + 45*s^2*y^4*z + 110*s*w*y^4*z + 
        45*w^2*y^4*z + 110*s*x*y^4*z + 110*w*x*y^4*z + 45*x^2*y^4*z - 
        30*s*y^5*z - 30*w*y^5*z - 30*x*y^5*z + 7*y^6*z + 9*s^5*z^2 - 
        43*s^4*w*z^2 + 34*s^3*w^2*z^2 + 34*s^2*w^3*z^2 - 43*s*w^4*z^2 + 
        9*w^5*z^2 - 43*s^4*x*z^2 - 116*s^3*w*x*z^2 + 190*s^2*w^2*x*z^2 - 
        116*s*w^3*x*z^2 - 43*w^4*x*z^2 + 34*s^3*x^2*z^2 + 190*s^2*w*x^2*z^2 + 
        190*s*w^2*x^2*z^2 + 34*w^3*x^2*z^2 + 34*s^2*x^3*z^2 - 
        116*s*w*x^3*z^2 + 34*w^2*x^3*z^2 - 43*s*x^4*z^2 - 43*w*x^4*z^2 + 
        9*x^5*z^2 - 9*s^4*y*z^2 + 68*s^3*w*y*z^2 - 502*s^2*w^2*y*z^2 + 
        68*s*w^3*y*z^2 - 9*w^4*y*z^2 + 68*s^3*x*y*z^2 + 380*s^2*w*x*y*z^2 + 
        380*s*w^2*x*y*z^2 + 68*w^3*x*y*z^2 - 502*s^2*x^2*y*z^2 + 
        380*s*w*x^2*y*z^2 - 502*w^2*x^2*y*z^2 + 68*s*x^3*y*z^2 + 
        68*w*x^3*y*z^2 - 9*x^4*y*z^2 - 6*s^3*y^2*z^2 + 102*s^2*w*y^2*z^2 + 
        102*s*w^2*y^2*z^2 - 6*w^3*y^2*z^2 + 102*s^2*x*y^2*z^2 - 
        348*s*w*x*y^2*z^2 + 102*w^2*x*y^2*z^2 + 102*s*x^2*y^2*z^2 + 
        102*w*x^2*y^2*z^2 - 6*x^3*y^2*z^2 - 18*s^2*y^3*z^2 - 
        172*s*w*y^3*z^2 - 18*w^2*y^3*z^2 - 172*s*x*y^3*z^2 - 
        172*w*x*y^3*z^2 - 18*x^2*y^3*z^2 + 45*s*y^4*z^2 + 45*w*y^4*z^2 + 
        45*x*y^4*z^2 - 21*y^5*z^2 - 5*s^4*z^3 + 52*s^3*w*z^3 + 
        34*s^2*w^2*z^3 + 52*s*w^3*z^3 - 5*w^4*z^3 + 52*s^3*x*z^3 - 
        116*s^2*w*x*z^3 - 116*s*w^2*x*z^3 + 52*w^3*x*z^3 + 34*s^2*x^2*z^3 - 
        116*s*w*x^2*z^3 + 34*w^2*x^2*z^3 + 52*s*x^3*z^3 + 52*w*x^3*z^3 - 
        5*x^4*z^3 - 4*s^3*y*z^3 + 68*s^2*w*y*z^3 + 68*s*w^2*y*z^3 - 
        4*w^3*y*z^3 + 68*s^2*x*y*z^3 - 232*s*w*x*y*z^3 + 68*w^2*x*y*z^3 + 
        68*s*x^2*y*z^3 + 68*w*x^2*y*z^3 - 4*x^3*y*z^3 - 6*s^2*y^2*z^3 + 
        156*s*w*y^2*z^3 - 6*w^2*y^2*z^3 + 156*s*x*y^2*z^3 + 156*w*x*y^2*z^3 - 
        6*x^2*y^2*z^3 - 20*s*y^3*z^3 - 20*w*y^3*z^3 - 20*x*y^3*z^3 + 
        35*y^4*z^3 - 5*s^3*z^4 - 43*s^2*w*z^4 - 43*s*w^2*z^4 - 5*w^3*z^4 - 
        43*s^2*x*z^4 + 94*s*w*x*z^4 - 43*w^2*x*z^4 - 43*s*x^2*z^4 - 
        43*w*x^2*z^4 - 5*x^3*z^4 - 9*s^2*y*z^4 - 86*s*w*y*z^4 - 9*w^2*y*z^4 - 
        86*s*x*y*z^4 - 86*w*x*y*z^4 - 9*x^2*y*z^4 - 15*s*y^2*z^4 - 
        15*w*y^2*z^4 - 15*x*y^2*z^4 - 35*y^3*z^4 + 9*s^2*z^5 + 22*s*w*z^5 + 
        9*w^2*z^5 + 22*s*x*z^5 + 22*w*x*z^5 + 9*x^2*z^5 + 18*s*y*z^5 + 
        18*w*y*z^5 + 18*x*y*z^5 + 21*y^2*z^5 - 5*s*z^6 - 5*w*z^6 - 5*x*z^6 - 
        7*y*z^6 + z^7)*AA[w]*AA[x]*AA[y])/(w*x*OMEGA[s, w, x, y, z]) - 
     ((-1 + eps)^3*(s^7 - 5*s^6*w + 9*s^5*w^2 - 5*s^4*w^3 - 5*s^3*w^4 + 
        9*s^2*w^5 - 5*s*w^6 + w^7 - 5*s^6*x + 22*s^5*w*x - 43*s^4*w^2*x + 
        52*s^3*w^3*x - 43*s^2*w^4*x + 22*s*w^5*x - 5*w^6*x + 9*s^5*x^2 - 
        43*s^4*w*x^2 + 34*s^3*w^2*x^2 + 34*s^2*w^3*x^2 - 43*s*w^4*x^2 + 
        9*w^5*x^2 - 5*s^4*x^3 + 52*s^3*w*x^3 + 34*s^2*w^2*x^3 + 
        52*s*w^3*x^3 - 5*w^4*x^3 - 5*s^3*x^4 - 43*s^2*w*x^4 - 43*s*w^2*x^4 - 
        5*w^3*x^4 + 9*s^2*x^5 + 22*s*w*x^5 + 9*w^2*x^5 - 5*s*x^6 - 5*w*x^6 + 
        x^7 - 5*s^6*y + 22*s^5*w*y - 43*s^4*w^2*y + 52*s^3*w^3*y - 
        43*s^2*w^4*y + 22*s*w^5*y - 5*w^6*y + 22*s^5*x*y + 94*s^4*w*x*y - 
        116*s^3*w^2*x*y - 116*s^2*w^3*x*y + 94*s*w^4*x*y + 22*w^5*x*y - 
        43*s^4*x^2*y - 116*s^3*w*x^2*y + 190*s^2*w^2*x^2*y - 
        116*s*w^3*x^2*y - 43*w^4*x^2*y + 52*s^3*x^3*y - 116*s^2*w*x^3*y - 
        116*s*w^2*x^3*y + 52*w^3*x^3*y - 43*s^2*x^4*y + 94*s*w*x^4*y - 
        43*w^2*x^4*y + 22*s*x^5*y + 22*w*x^5*y - 5*x^6*y + 9*s^5*y^2 - 
        43*s^4*w*y^2 + 34*s^3*w^2*y^2 + 34*s^2*w^3*y^2 - 43*s*w^4*y^2 + 
        9*w^5*y^2 - 43*s^4*x*y^2 - 116*s^3*w*x*y^2 + 190*s^2*w^2*x*y^2 - 
        116*s*w^3*x*y^2 - 43*w^4*x*y^2 + 34*s^3*x^2*y^2 + 190*s^2*w*x^2*y^2 + 
        190*s*w^2*x^2*y^2 + 34*w^3*x^2*y^2 + 34*s^2*x^3*y^2 - 
        116*s*w*x^3*y^2 + 34*w^2*x^3*y^2 - 43*s*x^4*y^2 - 43*w*x^4*y^2 + 
        9*x^5*y^2 - 5*s^4*y^3 + 52*s^3*w*y^3 + 34*s^2*w^2*y^3 + 
        52*s*w^3*y^3 - 5*w^4*y^3 + 52*s^3*x*y^3 - 116*s^2*w*x*y^3 - 
        116*s*w^2*x*y^3 + 52*w^3*x*y^3 + 34*s^2*x^2*y^3 - 116*s*w*x^2*y^3 + 
        34*w^2*x^2*y^3 + 52*s*x^3*y^3 + 52*w*x^3*y^3 - 5*x^4*y^3 - 
        5*s^3*y^4 - 43*s^2*w*y^4 - 43*s*w^2*y^4 - 5*w^3*y^4 - 43*s^2*x*y^4 + 
        94*s*w*x*y^4 - 43*w^2*x*y^4 - 43*s*x^2*y^4 - 43*w*x^2*y^4 - 
        5*x^3*y^4 + 9*s^2*y^5 + 22*s*w*y^5 + 9*w^2*y^5 + 22*s*x*y^5 + 
        22*w*x*y^5 + 9*x^2*y^5 - 5*s*y^6 - 5*w*y^6 - 5*x*y^6 + y^7 - 
        7*s^6*z + 18*s^5*w*z - 9*s^4*w^2*z - 4*s^3*w^3*z - 9*s^2*w^4*z + 
        18*s*w^5*z - 7*w^6*z + 18*s^5*x*z - 86*s^4*w*x*z + 68*s^3*w^2*x*z + 
        68*s^2*w^3*x*z - 86*s*w^4*x*z + 18*w^5*x*z - 9*s^4*x^2*z + 
        68*s^3*w*x^2*z - 502*s^2*w^2*x^2*z + 68*s*w^3*x^2*z - 9*w^4*x^2*z - 
        4*s^3*x^3*z + 68*s^2*w*x^3*z + 68*s*w^2*x^3*z - 4*w^3*x^3*z - 
        9*s^2*x^4*z - 86*s*w*x^4*z - 9*w^2*x^4*z + 18*s*x^5*z + 18*w*x^5*z - 
        7*x^6*z + 18*s^5*y*z - 86*s^4*w*y*z + 68*s^3*w^2*y*z + 
        68*s^2*w^3*y*z - 86*s*w^4*y*z + 18*w^5*y*z - 86*s^4*x*y*z - 
        232*s^3*w*x*y*z + 380*s^2*w^2*x*y*z - 232*s*w^3*x*y*z - 
        86*w^4*x*y*z + 68*s^3*x^2*y*z + 380*s^2*w*x^2*y*z + 
        380*s*w^2*x^2*y*z + 68*w^3*x^2*y*z + 68*s^2*x^3*y*z - 
        232*s*w*x^3*y*z + 68*w^2*x^3*y*z - 86*s*x^4*y*z - 86*w*x^4*y*z + 
        18*x^5*y*z - 9*s^4*y^2*z + 68*s^3*w*y^2*z - 502*s^2*w^2*y^2*z + 
        68*s*w^3*y^2*z - 9*w^4*y^2*z + 68*s^3*x*y^2*z + 380*s^2*w*x*y^2*z + 
        380*s*w^2*x*y^2*z + 68*w^3*x*y^2*z - 502*s^2*x^2*y^2*z + 
        380*s*w*x^2*y^2*z - 502*w^2*x^2*y^2*z + 68*s*x^3*y^2*z + 
        68*w*x^3*y^2*z - 9*x^4*y^2*z - 4*s^3*y^3*z + 68*s^2*w*y^3*z + 
        68*s*w^2*y^3*z - 4*w^3*y^3*z + 68*s^2*x*y^3*z - 232*s*w*x*y^3*z + 
        68*w^2*x*y^3*z + 68*s*x^2*y^3*z + 68*w*x^2*y^3*z - 4*x^3*y^3*z - 
        9*s^2*y^4*z - 86*s*w*y^4*z - 9*w^2*y^4*z - 86*s*x*y^4*z - 
        86*w*x*y^4*z - 9*x^2*y^4*z + 18*s*y^5*z + 18*w*y^5*z + 18*x*y^5*z - 
        7*y^6*z + 21*s^5*z^2 - 15*s^4*w*z^2 - 6*s^3*w^2*z^2 - 6*s^2*w^3*z^2 - 
        15*s*w^4*z^2 + 21*w^5*z^2 - 15*s^4*x*z^2 + 156*s^3*w*x*z^2 + 
        102*s^2*w^2*x*z^2 + 156*s*w^3*x*z^2 - 15*w^4*x*z^2 - 6*s^3*x^2*z^2 + 
        102*s^2*w*x^2*z^2 + 102*s*w^2*x^2*z^2 - 6*w^3*x^2*z^2 - 
        6*s^2*x^3*z^2 + 156*s*w*x^3*z^2 - 6*w^2*x^3*z^2 - 15*s*x^4*z^2 - 
        15*w*x^4*z^2 + 21*x^5*z^2 - 15*s^4*y*z^2 + 156*s^3*w*y*z^2 + 
        102*s^2*w^2*y*z^2 + 156*s*w^3*y*z^2 - 15*w^4*y*z^2 + 
        156*s^3*x*y*z^2 - 348*s^2*w*x*y*z^2 - 348*s*w^2*x*y*z^2 + 
        156*w^3*x*y*z^2 + 102*s^2*x^2*y*z^2 - 348*s*w*x^2*y*z^2 + 
        102*w^2*x^2*y*z^2 + 156*s*x^3*y*z^2 + 156*w*x^3*y*z^2 - 
        15*x^4*y*z^2 - 6*s^3*y^2*z^2 + 102*s^2*w*y^2*z^2 + 
        102*s*w^2*y^2*z^2 - 6*w^3*y^2*z^2 + 102*s^2*x*y^2*z^2 - 
        348*s*w*x*y^2*z^2 + 102*w^2*x*y^2*z^2 + 102*s*x^2*y^2*z^2 + 
        102*w*x^2*y^2*z^2 - 6*x^3*y^2*z^2 - 6*s^2*y^3*z^2 + 156*s*w*y^3*z^2 - 
        6*w^2*y^3*z^2 + 156*s*x*y^3*z^2 + 156*w*x*y^3*z^2 - 6*x^2*y^3*z^2 - 
        15*s*y^4*z^2 - 15*w*y^4*z^2 - 15*x*y^4*z^2 + 21*y^5*z^2 - 
        35*s^4*z^3 - 20*s^3*w*z^3 - 18*s^2*w^2*z^3 - 20*s*w^3*z^3 - 
        35*w^4*z^3 - 20*s^3*x*z^3 - 172*s^2*w*x*z^3 - 172*s*w^2*x*z^3 - 
        20*w^3*x*z^3 - 18*s^2*x^2*z^3 - 172*s*w*x^2*z^3 - 18*w^2*x^2*z^3 - 
        20*s*x^3*z^3 - 20*w*x^3*z^3 - 35*x^4*z^3 - 20*s^3*y*z^3 - 
        172*s^2*w*y*z^3 - 172*s*w^2*y*z^3 - 20*w^3*y*z^3 - 172*s^2*x*y*z^3 + 
        376*s*w*x*y*z^3 - 172*w^2*x*y*z^3 - 172*s*x^2*y*z^3 - 
        172*w*x^2*y*z^3 - 20*x^3*y*z^3 - 18*s^2*y^2*z^3 - 172*s*w*y^2*z^3 - 
        18*w^2*y^2*z^3 - 172*s*x*y^2*z^3 - 172*w*x*y^2*z^3 - 18*x^2*y^2*z^3 - 
        20*s*y^3*z^3 - 20*w*y^3*z^3 - 20*x*y^3*z^3 - 35*y^4*z^3 + 
        35*s^3*z^4 + 45*s^2*w*z^4 + 45*s*w^2*z^4 + 35*w^3*z^4 + 
        45*s^2*x*z^4 + 110*s*w*x*z^4 + 45*w^2*x*z^4 + 45*s*x^2*z^4 + 
        45*w*x^2*z^4 + 35*x^3*z^4 + 45*s^2*y*z^4 + 110*s*w*y*z^4 + 
        45*w^2*y*z^4 + 110*s*x*y*z^4 + 110*w*x*y*z^4 + 45*x^2*y*z^4 + 
        45*s*y^2*z^4 + 45*w*y^2*z^4 + 45*x*y^2*z^4 + 35*y^3*z^4 - 
        21*s^2*z^5 - 30*s*w*z^5 - 21*w^2*z^5 - 30*s*x*z^5 - 30*w*x*z^5 - 
        21*x^2*z^5 - 30*s*y*z^5 - 30*w*y*z^5 - 30*x*y*z^5 - 21*y^2*z^5 + 
        7*s*z^6 + 7*w*z^6 + 7*x*z^6 + 7*y*z^6 - z^7)*AA[w]*AA[x]*AA[z])/
      (w*x*OMEGA[s, w, x, y, z]) - 
     (2*(-1 + eps)^3*(3*s^6 + 6*s^5*w - 51*s^4*w^2 + 84*s^3*w^3 - 
        51*s^2*w^4 + 6*s*w^5 + 3*w^6 - 14*s^5*x + 10*s^4*w*x + 4*s^3*w^2*x + 
        4*s^2*w^3*x + 10*s*w^4*x - 14*w^5*x + 25*s^4*x^2 - 68*s^3*w*x^2 - 
        42*s^2*w^2*x^2 - 68*s*w^3*x^2 + 25*w^4*x^2 - 20*s^3*x^3 + 
        84*s^2*w*x^3 + 84*s*w^2*x^3 - 20*w^3*x^3 + 5*s^2*x^4 - 34*s*w*x^4 + 
        5*w^2*x^4 + 2*s*x^5 + 2*w*x^5 - x^6 - 14*s^5*y + 10*s^4*w*y + 
        4*s^3*w^2*y + 4*s^2*w^3*y + 10*s*w^4*y - 14*w^5*y + 30*s^4*x*y + 
        72*s^3*w*x*y + 52*s^2*w^2*x*y + 72*s*w^3*x*y + 30*w^4*x*y - 
        12*s^3*x^2*y - 52*s^2*w*x^2*y - 52*s*w^2*x^2*y - 12*w^3*x^2*y - 
        4*s^2*x^3*y - 24*s*w*x^3*y - 4*w^2*x^3*y - 6*s*x^4*y - 6*w*x^4*y + 
        6*x^5*y + 25*s^4*y^2 - 68*s^3*w*y^2 - 42*s^2*w^2*y^2 - 68*s*w^3*y^2 + 
        25*w^4*y^2 - 12*s^3*x*y^2 - 52*s^2*w*x*y^2 - 52*s*w^2*x*y^2 - 
        12*w^3*x*y^2 - 2*s^2*x^2*y^2 + 116*s*w*x^2*y^2 - 2*w^2*x^2*y^2 + 
        4*s*x^3*y^2 + 4*w*x^3*y^2 - 15*x^4*y^2 - 20*s^3*y^3 + 84*s^2*w*y^3 + 
        84*s*w^2*y^3 - 20*w^3*y^3 - 4*s^2*x*y^3 - 24*s*w*x*y^3 - 
        4*w^2*x*y^3 + 4*s*x^2*y^3 + 4*w*x^2*y^3 + 20*x^3*y^3 + 5*s^2*y^4 - 
        34*s*w*y^4 + 5*w^2*y^4 - 6*s*x*y^4 - 6*w*x*y^4 - 15*x^2*y^4 + 
        2*s*y^5 + 2*w*y^5 + 6*x*y^5 - y^6 - 14*s^5*z + 10*s^4*w*z + 
        4*s^3*w^2*z + 4*s^2*w^3*z + 10*s*w^4*z - 14*w^5*z + 30*s^4*x*z + 
        72*s^3*w*x*z + 52*s^2*w^2*x*z + 72*s*w^3*x*z + 30*w^4*x*z - 
        12*s^3*x^2*z - 52*s^2*w*x^2*z - 52*s*w^2*x^2*z - 12*w^3*x^2*z - 
        4*s^2*x^3*z - 24*s*w*x^3*z - 4*w^2*x^3*z - 6*s*x^4*z - 6*w*x^4*z + 
        6*x^5*z + 30*s^4*y*z + 72*s^3*w*y*z + 52*s^2*w^2*y*z + 72*s*w^3*y*z + 
        30*w^4*y*z - 168*s^3*x*y*z - 216*s^2*w*x*y*z - 216*s*w^2*x*y*z - 
        168*w^3*x*y*z + 100*s^2*x^2*y*z + 88*s*w*x^2*y*z + 100*w^2*x^2*y*z + 
        56*s*x^3*y*z + 56*w*x^3*y*z - 18*x^4*y*z - 12*s^3*y^2*z - 
        52*s^2*w*y^2*z - 52*s*w^2*y^2*z - 12*w^3*y^2*z + 100*s^2*x*y^2*z + 
        88*s*w*x*y^2*z + 100*w^2*x*y^2*z - 100*s*x^2*y^2*z - 
        100*w*x^2*y^2*z + 12*x^3*y^2*z - 4*s^2*y^3*z - 24*s*w*y^3*z - 
        4*w^2*y^3*z + 56*s*x*y^3*z + 56*w*x*y^3*z + 12*x^2*y^3*z - 
        6*s*y^4*z - 6*w*y^4*z - 18*x*y^4*z + 6*y^5*z + 25*s^4*z^2 - 
        68*s^3*w*z^2 - 42*s^2*w^2*z^2 - 68*s*w^3*z^2 + 25*w^4*z^2 - 
        12*s^3*x*z^2 - 52*s^2*w*x*z^2 - 52*s*w^2*x*z^2 - 12*w^3*x*z^2 - 
        2*s^2*x^2*z^2 + 116*s*w*x^2*z^2 - 2*w^2*x^2*z^2 + 4*s*x^3*z^2 + 
        4*w*x^3*z^2 - 15*x^4*z^2 - 12*s^3*y*z^2 - 52*s^2*w*y*z^2 - 
        52*s*w^2*y*z^2 - 12*w^3*y*z^2 + 100*s^2*x*y*z^2 + 88*s*w*x*y*z^2 + 
        100*w^2*x*y*z^2 - 100*s*x^2*y*z^2 - 100*w*x^2*y*z^2 + 12*x^3*y*z^2 - 
        2*s^2*y^2*z^2 + 116*s*w*y^2*z^2 - 2*w^2*y^2*z^2 - 100*s*x*y^2*z^2 - 
        100*w*x*y^2*z^2 + 6*x^2*y^2*z^2 + 4*s*y^3*z^2 + 4*w*y^3*z^2 + 
        12*x*y^3*z^2 - 15*y^4*z^2 - 20*s^3*z^3 + 84*s^2*w*z^3 + 
        84*s*w^2*z^3 - 20*w^3*z^3 - 4*s^2*x*z^3 - 24*s*w*x*z^3 - 
        4*w^2*x*z^3 + 4*s*x^2*z^3 + 4*w*x^2*z^3 + 20*x^3*z^3 - 4*s^2*y*z^3 - 
        24*s*w*y*z^3 - 4*w^2*y*z^3 + 56*s*x*y*z^3 + 56*w*x*y*z^3 + 
        12*x^2*y*z^3 + 4*s*y^2*z^3 + 4*w*y^2*z^3 + 12*x*y^2*z^3 + 
        20*y^3*z^3 + 5*s^2*z^4 - 34*s*w*z^4 + 5*w^2*z^4 - 6*s*x*z^4 - 
        6*w*x*z^4 - 15*x^2*z^4 - 6*s*y*z^4 - 6*w*y*z^4 - 18*x*y*z^4 - 
        15*y^2*z^4 + 2*s*z^5 + 2*w*z^5 + 6*x*z^5 + 6*y*z^5 - z^6)*AA[w]*AA[y]*
       AA[z])/(w*OMEGA[s, w, x, y, z]) - 
     (2*(-1 + eps)^3*(3*s^6 - 14*s^5*w + 25*s^4*w^2 - 20*s^3*w^3 + 
        5*s^2*w^4 + 2*s*w^5 - w^6 + 6*s^5*x + 10*s^4*w*x - 68*s^3*w^2*x + 
        84*s^2*w^3*x - 34*s*w^4*x + 2*w^5*x - 51*s^4*x^2 + 4*s^3*w*x^2 - 
        42*s^2*w^2*x^2 + 84*s*w^3*x^2 + 5*w^4*x^2 + 84*s^3*x^3 + 
        4*s^2*w*x^3 - 68*s*w^2*x^3 - 20*w^3*x^3 - 51*s^2*x^4 + 10*s*w*x^4 + 
        25*w^2*x^4 + 6*s*x^5 - 14*w*x^5 + 3*x^6 - 14*s^5*y + 30*s^4*w*y - 
        12*s^3*w^2*y - 4*s^2*w^3*y - 6*s*w^4*y + 6*w^5*y + 10*s^4*x*y + 
        72*s^3*w*x*y - 52*s^2*w^2*x*y - 24*s*w^3*x*y - 6*w^4*x*y + 
        4*s^3*x^2*y + 52*s^2*w*x^2*y - 52*s*w^2*x^2*y - 4*w^3*x^2*y + 
        4*s^2*x^3*y + 72*s*w*x^3*y - 12*w^2*x^3*y + 10*s*x^4*y + 30*w*x^4*y - 
        14*x^5*y + 25*s^4*y^2 - 12*s^3*w*y^2 - 2*s^2*w^2*y^2 + 4*s*w^3*y^2 - 
        15*w^4*y^2 - 68*s^3*x*y^2 - 52*s^2*w*x*y^2 + 116*s*w^2*x*y^2 + 
        4*w^3*x*y^2 - 42*s^2*x^2*y^2 - 52*s*w*x^2*y^2 - 2*w^2*x^2*y^2 - 
        68*s*x^3*y^2 - 12*w*x^3*y^2 + 25*x^4*y^2 - 20*s^3*y^3 - 4*s^2*w*y^3 + 
        4*s*w^2*y^3 + 20*w^3*y^3 + 84*s^2*x*y^3 - 24*s*w*x*y^3 + 
        4*w^2*x*y^3 + 84*s*x^2*y^3 - 4*w*x^2*y^3 - 20*x^3*y^3 + 5*s^2*y^4 - 
        6*s*w*y^4 - 15*w^2*y^4 - 34*s*x*y^4 - 6*w*x*y^4 + 5*x^2*y^4 + 
        2*s*y^5 + 6*w*y^5 + 2*x*y^5 - y^6 - 14*s^5*z + 30*s^4*w*z - 
        12*s^3*w^2*z - 4*s^2*w^3*z - 6*s*w^4*z + 6*w^5*z + 10*s^4*x*z + 
        72*s^3*w*x*z - 52*s^2*w^2*x*z - 24*s*w^3*x*z - 6*w^4*x*z + 
        4*s^3*x^2*z + 52*s^2*w*x^2*z - 52*s*w^2*x^2*z - 4*w^3*x^2*z + 
        4*s^2*x^3*z + 72*s*w*x^3*z - 12*w^2*x^3*z + 10*s*x^4*z + 30*w*x^4*z - 
        14*x^5*z + 30*s^4*y*z - 168*s^3*w*y*z + 100*s^2*w^2*y*z + 
        56*s*w^3*y*z - 18*w^4*y*z + 72*s^3*x*y*z - 216*s^2*w*x*y*z + 
        88*s*w^2*x*y*z + 56*w^3*x*y*z + 52*s^2*x^2*y*z - 216*s*w*x^2*y*z + 
        100*w^2*x^2*y*z + 72*s*x^3*y*z - 168*w*x^3*y*z + 30*x^4*y*z - 
        12*s^3*y^2*z + 100*s^2*w*y^2*z - 100*s*w^2*y^2*z + 12*w^3*y^2*z - 
        52*s^2*x*y^2*z + 88*s*w*x*y^2*z - 100*w^2*x*y^2*z - 52*s*x^2*y^2*z + 
        100*w*x^2*y^2*z - 12*x^3*y^2*z - 4*s^2*y^3*z + 56*s*w*y^3*z + 
        12*w^2*y^3*z - 24*s*x*y^3*z + 56*w*x*y^3*z - 4*x^2*y^3*z - 
        6*s*y^4*z - 18*w*y^4*z - 6*x*y^4*z + 6*y^5*z + 25*s^4*z^2 - 
        12*s^3*w*z^2 - 2*s^2*w^2*z^2 + 4*s*w^3*z^2 - 15*w^4*z^2 - 
        68*s^3*x*z^2 - 52*s^2*w*x*z^2 + 116*s*w^2*x*z^2 + 4*w^3*x*z^2 - 
        42*s^2*x^2*z^2 - 52*s*w*x^2*z^2 - 2*w^2*x^2*z^2 - 68*s*x^3*z^2 - 
        12*w*x^3*z^2 + 25*x^4*z^2 - 12*s^3*y*z^2 + 100*s^2*w*y*z^2 - 
        100*s*w^2*y*z^2 + 12*w^3*y*z^2 - 52*s^2*x*y*z^2 + 88*s*w*x*y*z^2 - 
        100*w^2*x*y*z^2 - 52*s*x^2*y*z^2 + 100*w*x^2*y*z^2 - 12*x^3*y*z^2 - 
        2*s^2*y^2*z^2 - 100*s*w*y^2*z^2 + 6*w^2*y^2*z^2 + 116*s*x*y^2*z^2 - 
        100*w*x*y^2*z^2 - 2*x^2*y^2*z^2 + 4*s*y^3*z^2 + 12*w*y^3*z^2 + 
        4*x*y^3*z^2 - 15*y^4*z^2 - 20*s^3*z^3 - 4*s^2*w*z^3 + 4*s*w^2*z^3 + 
        20*w^3*z^3 + 84*s^2*x*z^3 - 24*s*w*x*z^3 + 4*w^2*x*z^3 + 
        84*s*x^2*z^3 - 4*w*x^2*z^3 - 20*x^3*z^3 - 4*s^2*y*z^3 + 
        56*s*w*y*z^3 + 12*w^2*y*z^3 - 24*s*x*y*z^3 + 56*w*x*y*z^3 - 
        4*x^2*y*z^3 + 4*s*y^2*z^3 + 12*w*y^2*z^3 + 4*x*y^2*z^3 + 20*y^3*z^3 + 
        5*s^2*z^4 - 6*s*w*z^4 - 15*w^2*z^4 - 34*s*x*z^4 - 6*w*x*z^4 + 
        5*x^2*z^4 - 6*s*y*z^4 - 18*w*y*z^4 - 6*x*y*z^4 - 15*y^2*z^4 + 
        2*s*z^5 + 6*w*z^5 + 2*x*z^5 + 6*y*z^5 - z^6)*AA[x]*AA[y]*AA[z])/
      (x*OMEGA[s, w, x, y, z]) - ((-1 + 2*eps)*(-2 + 3*eps)*
       (s^7 - 5*s^6*w + 9*s^5*w^2 - 5*s^4*w^3 - 5*s^3*w^4 + 9*s^2*w^5 - 
        5*s*w^6 + w^7 - 7*s^6*x + 18*s^5*w*x - 9*s^4*w^2*x - 4*s^3*w^3*x - 
        9*s^2*w^4*x + 18*s*w^5*x - 7*w^6*x + 21*s^5*x^2 - 15*s^4*w*x^2 - 
        6*s^3*w^2*x^2 - 6*s^2*w^3*x^2 - 15*s*w^4*x^2 + 21*w^5*x^2 - 
        35*s^4*x^3 - 20*s^3*w*x^3 - 18*s^2*w^2*x^3 - 20*s*w^3*x^3 - 
        35*w^4*x^3 + 35*s^3*x^4 + 45*s^2*w*x^4 + 45*s*w^2*x^4 + 35*w^3*x^4 - 
        21*s^2*x^5 - 30*s*w*x^5 - 21*w^2*x^5 + 7*s*x^6 + 7*w*x^6 - x^7 - 
        5*s^6*y + 22*s^5*w*y - 43*s^4*w^2*y + 52*s^3*w^3*y - 43*s^2*w^4*y + 
        22*s*w^5*y - 5*w^6*y + 18*s^5*x*y - 86*s^4*w*x*y + 68*s^3*w^2*x*y + 
        68*s^2*w^3*x*y - 86*s*w^4*x*y + 18*w^5*x*y - 15*s^4*x^2*y + 
        156*s^3*w*x^2*y + 102*s^2*w^2*x^2*y + 156*s*w^3*x^2*y - 
        15*w^4*x^2*y - 20*s^3*x^3*y - 172*s^2*w*x^3*y - 172*s*w^2*x^3*y - 
        20*w^3*x^3*y + 45*s^2*x^4*y + 110*s*w*x^4*y + 45*w^2*x^4*y - 
        30*s*x^5*y - 30*w*x^5*y + 7*x^6*y + 9*s^5*y^2 - 43*s^4*w*y^2 + 
        34*s^3*w^2*y^2 + 34*s^2*w^3*y^2 - 43*s*w^4*y^2 + 9*w^5*y^2 - 
        9*s^4*x*y^2 + 68*s^3*w*x*y^2 - 502*s^2*w^2*x*y^2 + 68*s*w^3*x*y^2 - 
        9*w^4*x*y^2 - 6*s^3*x^2*y^2 + 102*s^2*w*x^2*y^2 + 102*s*w^2*x^2*y^2 - 
        6*w^3*x^2*y^2 - 18*s^2*x^3*y^2 - 172*s*w*x^3*y^2 - 18*w^2*x^3*y^2 + 
        45*s*x^4*y^2 + 45*w*x^4*y^2 - 21*x^5*y^2 - 5*s^4*y^3 + 52*s^3*w*y^3 + 
        34*s^2*w^2*y^3 + 52*s*w^3*y^3 - 5*w^4*y^3 - 4*s^3*x*y^3 + 
        68*s^2*w*x*y^3 + 68*s*w^2*x*y^3 - 4*w^3*x*y^3 - 6*s^2*x^2*y^3 + 
        156*s*w*x^2*y^3 - 6*w^2*x^2*y^3 - 20*s*x^3*y^3 - 20*w*x^3*y^3 + 
        35*x^4*y^3 - 5*s^3*y^4 - 43*s^2*w*y^4 - 43*s*w^2*y^4 - 5*w^3*y^4 - 
        9*s^2*x*y^4 - 86*s*w*x*y^4 - 9*w^2*x*y^4 - 15*s*x^2*y^4 - 
        15*w*x^2*y^4 - 35*x^3*y^4 + 9*s^2*y^5 + 22*s*w*y^5 + 9*w^2*y^5 + 
        18*s*x*y^5 + 18*w*x*y^5 + 21*x^2*y^5 - 5*s*y^6 - 5*w*y^6 - 7*x*y^6 + 
        y^7 - 5*s^6*z + 22*s^5*w*z - 43*s^4*w^2*z + 52*s^3*w^3*z - 
        43*s^2*w^4*z + 22*s*w^5*z - 5*w^6*z + 18*s^5*x*z - 86*s^4*w*x*z + 
        68*s^3*w^2*x*z + 68*s^2*w^3*x*z - 86*s*w^4*x*z + 18*w^5*x*z - 
        15*s^4*x^2*z + 156*s^3*w*x^2*z + 102*s^2*w^2*x^2*z + 
        156*s*w^3*x^2*z - 15*w^4*x^2*z - 20*s^3*x^3*z - 172*s^2*w*x^3*z - 
        172*s*w^2*x^3*z - 20*w^3*x^3*z + 45*s^2*x^4*z + 110*s*w*x^4*z + 
        45*w^2*x^4*z - 30*s*x^5*z - 30*w*x^5*z + 7*x^6*z + 22*s^5*y*z + 
        94*s^4*w*y*z - 116*s^3*w^2*y*z - 116*s^2*w^3*y*z + 94*s*w^4*y*z + 
        22*w^5*y*z - 86*s^4*x*y*z - 232*s^3*w*x*y*z + 380*s^2*w^2*x*y*z - 
        232*s*w^3*x*y*z - 86*w^4*x*y*z + 156*s^3*x^2*y*z - 
        348*s^2*w*x^2*y*z - 348*s*w^2*x^2*y*z + 156*w^3*x^2*y*z - 
        172*s^2*x^3*y*z + 376*s*w*x^3*y*z - 172*w^2*x^3*y*z + 110*s*x^4*y*z + 
        110*w*x^4*y*z - 30*x^5*y*z - 43*s^4*y^2*z - 116*s^3*w*y^2*z + 
        190*s^2*w^2*y^2*z - 116*s*w^3*y^2*z - 43*w^4*y^2*z + 68*s^3*x*y^2*z + 
        380*s^2*w*x*y^2*z + 380*s*w^2*x*y^2*z + 68*w^3*x*y^2*z + 
        102*s^2*x^2*y^2*z - 348*s*w*x^2*y^2*z + 102*w^2*x^2*y^2*z - 
        172*s*x^3*y^2*z - 172*w*x^3*y^2*z + 45*x^4*y^2*z + 52*s^3*y^3*z - 
        116*s^2*w*y^3*z - 116*s*w^2*y^3*z + 52*w^3*y^3*z + 68*s^2*x*y^3*z - 
        232*s*w*x*y^3*z + 68*w^2*x*y^3*z + 156*s*x^2*y^3*z + 
        156*w*x^2*y^3*z - 20*x^3*y^3*z - 43*s^2*y^4*z + 94*s*w*y^4*z - 
        43*w^2*y^4*z - 86*s*x*y^4*z - 86*w*x*y^4*z - 15*x^2*y^4*z + 
        22*s*y^5*z + 22*w*y^5*z + 18*x*y^5*z - 5*y^6*z + 9*s^5*z^2 - 
        43*s^4*w*z^2 + 34*s^3*w^2*z^2 + 34*s^2*w^3*z^2 - 43*s*w^4*z^2 + 
        9*w^5*z^2 - 9*s^4*x*z^2 + 68*s^3*w*x*z^2 - 502*s^2*w^2*x*z^2 + 
        68*s*w^3*x*z^2 - 9*w^4*x*z^2 - 6*s^3*x^2*z^2 + 102*s^2*w*x^2*z^2 + 
        102*s*w^2*x^2*z^2 - 6*w^3*x^2*z^2 - 18*s^2*x^3*z^2 - 
        172*s*w*x^3*z^2 - 18*w^2*x^3*z^2 + 45*s*x^4*z^2 + 45*w*x^4*z^2 - 
        21*x^5*z^2 - 43*s^4*y*z^2 - 116*s^3*w*y*z^2 + 190*s^2*w^2*y*z^2 - 
        116*s*w^3*y*z^2 - 43*w^4*y*z^2 + 68*s^3*x*y*z^2 + 380*s^2*w*x*y*z^2 + 
        380*s*w^2*x*y*z^2 + 68*w^3*x*y*z^2 + 102*s^2*x^2*y*z^2 - 
        348*s*w*x^2*y*z^2 + 102*w^2*x^2*y*z^2 - 172*s*x^3*y*z^2 - 
        172*w*x^3*y*z^2 + 45*x^4*y*z^2 + 34*s^3*y^2*z^2 + 190*s^2*w*y^2*z^2 + 
        190*s*w^2*y^2*z^2 + 34*w^3*y^2*z^2 - 502*s^2*x*y^2*z^2 + 
        380*s*w*x*y^2*z^2 - 502*w^2*x*y^2*z^2 + 102*s*x^2*y^2*z^2 + 
        102*w*x^2*y^2*z^2 - 18*x^3*y^2*z^2 + 34*s^2*y^3*z^2 - 
        116*s*w*y^3*z^2 + 34*w^2*y^3*z^2 + 68*s*x*y^3*z^2 + 68*w*x*y^3*z^2 - 
        6*x^2*y^3*z^2 - 43*s*y^4*z^2 - 43*w*y^4*z^2 - 9*x*y^4*z^2 + 
        9*y^5*z^2 - 5*s^4*z^3 + 52*s^3*w*z^3 + 34*s^2*w^2*z^3 + 
        52*s*w^3*z^3 - 5*w^4*z^3 - 4*s^3*x*z^3 + 68*s^2*w*x*z^3 + 
        68*s*w^2*x*z^3 - 4*w^3*x*z^3 - 6*s^2*x^2*z^3 + 156*s*w*x^2*z^3 - 
        6*w^2*x^2*z^3 - 20*s*x^3*z^3 - 20*w*x^3*z^3 + 35*x^4*z^3 + 
        52*s^3*y*z^3 - 116*s^2*w*y*z^3 - 116*s*w^2*y*z^3 + 52*w^3*y*z^3 + 
        68*s^2*x*y*z^3 - 232*s*w*x*y*z^3 + 68*w^2*x*y*z^3 + 156*s*x^2*y*z^3 + 
        156*w*x^2*y*z^3 - 20*x^3*y*z^3 + 34*s^2*y^2*z^3 - 116*s*w*y^2*z^3 + 
        34*w^2*y^2*z^3 + 68*s*x*y^2*z^3 + 68*w*x*y^2*z^3 - 6*x^2*y^2*z^3 + 
        52*s*y^3*z^3 + 52*w*y^3*z^3 - 4*x*y^3*z^3 - 5*y^4*z^3 - 5*s^3*z^4 - 
        43*s^2*w*z^4 - 43*s*w^2*z^4 - 5*w^3*z^4 - 9*s^2*x*z^4 - 
        86*s*w*x*z^4 - 9*w^2*x*z^4 - 15*s*x^2*z^4 - 15*w*x^2*z^4 - 
        35*x^3*z^4 - 43*s^2*y*z^4 + 94*s*w*y*z^4 - 43*w^2*y*z^4 - 
        86*s*x*y*z^4 - 86*w*x*y*z^4 - 15*x^2*y*z^4 - 43*s*y^2*z^4 - 
        43*w*y^2*z^4 - 9*x*y^2*z^4 - 5*y^3*z^4 + 9*s^2*z^5 + 22*s*w*z^5 + 
        9*w^2*z^5 + 18*s*x*z^5 + 18*w*x*z^5 + 21*x^2*z^5 + 22*s*y*z^5 + 
        22*w*y*z^5 + 18*x*y*z^5 + 9*y^2*z^5 - 5*s*z^6 - 5*w*z^6 - 7*x*z^6 - 
        5*y*z^6 + z^7)*II41[w, x, y, z])/OMEGA[s, w, x, y, z] - 
     ((-1 + 2*eps)*(-2 + 3*eps)*(s^7 - 7*s^6*w + 21*s^5*w^2 - 35*s^4*w^3 + 
        35*s^3*w^4 - 21*s^2*w^5 + 7*s*w^6 - w^7 - 5*s^6*x + 18*s^5*w*x - 
        15*s^4*w^2*x - 20*s^3*w^3*x + 45*s^2*w^4*x - 30*s*w^5*x + 7*w^6*x + 
        9*s^5*x^2 - 9*s^4*w*x^2 - 6*s^3*w^2*x^2 - 18*s^2*w^3*x^2 + 
        45*s*w^4*x^2 - 21*w^5*x^2 - 5*s^4*x^3 - 4*s^3*w*x^3 - 6*s^2*w^2*x^3 - 
        20*s*w^3*x^3 + 35*w^4*x^3 - 5*s^3*x^4 - 9*s^2*w*x^4 - 15*s*w^2*x^4 - 
        35*w^3*x^4 + 9*s^2*x^5 + 18*s*w*x^5 + 21*w^2*x^5 - 5*s*x^6 - 
        7*w*x^6 + x^7 - 5*s^6*y + 18*s^5*w*y - 15*s^4*w^2*y - 20*s^3*w^3*y + 
        45*s^2*w^4*y - 30*s*w^5*y + 7*w^6*y + 22*s^5*x*y - 86*s^4*w*x*y + 
        156*s^3*w^2*x*y - 172*s^2*w^3*x*y + 110*s*w^4*x*y - 30*w^5*x*y - 
        43*s^4*x^2*y + 68*s^3*w*x^2*y + 102*s^2*w^2*x^2*y - 172*s*w^3*x^2*y + 
        45*w^4*x^2*y + 52*s^3*x^3*y + 68*s^2*w*x^3*y + 156*s*w^2*x^3*y - 
        20*w^3*x^3*y - 43*s^2*x^4*y - 86*s*w*x^4*y - 15*w^2*x^4*y + 
        22*s*x^5*y + 18*w*x^5*y - 5*x^6*y + 9*s^5*y^2 - 9*s^4*w*y^2 - 
        6*s^3*w^2*y^2 - 18*s^2*w^3*y^2 + 45*s*w^4*y^2 - 21*w^5*y^2 - 
        43*s^4*x*y^2 + 68*s^3*w*x*y^2 + 102*s^2*w^2*x*y^2 - 172*s*w^3*x*y^2 + 
        45*w^4*x*y^2 + 34*s^3*x^2*y^2 - 502*s^2*w*x^2*y^2 + 
        102*s*w^2*x^2*y^2 - 18*w^3*x^2*y^2 + 34*s^2*x^3*y^2 + 
        68*s*w*x^3*y^2 - 6*w^2*x^3*y^2 - 43*s*x^4*y^2 - 9*w*x^4*y^2 + 
        9*x^5*y^2 - 5*s^4*y^3 - 4*s^3*w*y^3 - 6*s^2*w^2*y^3 - 20*s*w^3*y^3 + 
        35*w^4*y^3 + 52*s^3*x*y^3 + 68*s^2*w*x*y^3 + 156*s*w^2*x*y^3 - 
        20*w^3*x*y^3 + 34*s^2*x^2*y^3 + 68*s*w*x^2*y^3 - 6*w^2*x^2*y^3 + 
        52*s*x^3*y^3 - 4*w*x^3*y^3 - 5*x^4*y^3 - 5*s^3*y^4 - 9*s^2*w*y^4 - 
        15*s*w^2*y^4 - 35*w^3*y^4 - 43*s^2*x*y^4 - 86*s*w*x*y^4 - 
        15*w^2*x*y^4 - 43*s*x^2*y^4 - 9*w*x^2*y^4 - 5*x^3*y^4 + 9*s^2*y^5 + 
        18*s*w*y^5 + 21*w^2*y^5 + 22*s*x*y^5 + 18*w*x*y^5 + 9*x^2*y^5 - 
        5*s*y^6 - 7*w*y^6 - 5*x*y^6 + y^7 - 5*s^6*z + 18*s^5*w*z - 
        15*s^4*w^2*z - 20*s^3*w^3*z + 45*s^2*w^4*z - 30*s*w^5*z + 7*w^6*z + 
        22*s^5*x*z - 86*s^4*w*x*z + 156*s^3*w^2*x*z - 172*s^2*w^3*x*z + 
        110*s*w^4*x*z - 30*w^5*x*z - 43*s^4*x^2*z + 68*s^3*w*x^2*z + 
        102*s^2*w^2*x^2*z - 172*s*w^3*x^2*z + 45*w^4*x^2*z + 52*s^3*x^3*z + 
        68*s^2*w*x^3*z + 156*s*w^2*x^3*z - 20*w^3*x^3*z - 43*s^2*x^4*z - 
        86*s*w*x^4*z - 15*w^2*x^4*z + 22*s*x^5*z + 18*w*x^5*z - 5*x^6*z + 
        22*s^5*y*z - 86*s^4*w*y*z + 156*s^3*w^2*y*z - 172*s^2*w^3*y*z + 
        110*s*w^4*y*z - 30*w^5*y*z + 94*s^4*x*y*z - 232*s^3*w*x*y*z - 
        348*s^2*w^2*x*y*z + 376*s*w^3*x*y*z + 110*w^4*x*y*z - 
        116*s^3*x^2*y*z + 380*s^2*w*x^2*y*z - 348*s*w^2*x^2*y*z - 
        172*w^3*x^2*y*z - 116*s^2*x^3*y*z - 232*s*w*x^3*y*z + 
        156*w^2*x^3*y*z + 94*s*x^4*y*z - 86*w*x^4*y*z + 22*x^5*y*z - 
        43*s^4*y^2*z + 68*s^3*w*y^2*z + 102*s^2*w^2*y^2*z - 172*s*w^3*y^2*z + 
        45*w^4*y^2*z - 116*s^3*x*y^2*z + 380*s^2*w*x*y^2*z - 
        348*s*w^2*x*y^2*z - 172*w^3*x*y^2*z + 190*s^2*x^2*y^2*z + 
        380*s*w*x^2*y^2*z + 102*w^2*x^2*y^2*z - 116*s*x^3*y^2*z + 
        68*w*x^3*y^2*z - 43*x^4*y^2*z + 52*s^3*y^3*z + 68*s^2*w*y^3*z + 
        156*s*w^2*y^3*z - 20*w^3*y^3*z - 116*s^2*x*y^3*z - 232*s*w*x*y^3*z + 
        156*w^2*x*y^3*z - 116*s*x^2*y^3*z + 68*w*x^2*y^3*z + 52*x^3*y^3*z - 
        43*s^2*y^4*z - 86*s*w*y^4*z - 15*w^2*y^4*z + 94*s*x*y^4*z - 
        86*w*x*y^4*z - 43*x^2*y^4*z + 22*s*y^5*z + 18*w*y^5*z + 22*x*y^5*z - 
        5*y^6*z + 9*s^5*z^2 - 9*s^4*w*z^2 - 6*s^3*w^2*z^2 - 18*s^2*w^3*z^2 + 
        45*s*w^4*z^2 - 21*w^5*z^2 - 43*s^4*x*z^2 + 68*s^3*w*x*z^2 + 
        102*s^2*w^2*x*z^2 - 172*s*w^3*x*z^2 + 45*w^4*x*z^2 + 34*s^3*x^2*z^2 - 
        502*s^2*w*x^2*z^2 + 102*s*w^2*x^2*z^2 - 18*w^3*x^2*z^2 + 
        34*s^2*x^3*z^2 + 68*s*w*x^3*z^2 - 6*w^2*x^3*z^2 - 43*s*x^4*z^2 - 
        9*w*x^4*z^2 + 9*x^5*z^2 - 43*s^4*y*z^2 + 68*s^3*w*y*z^2 + 
        102*s^2*w^2*y*z^2 - 172*s*w^3*y*z^2 + 45*w^4*y*z^2 - 
        116*s^3*x*y*z^2 + 380*s^2*w*x*y*z^2 - 348*s*w^2*x*y*z^2 - 
        172*w^3*x*y*z^2 + 190*s^2*x^2*y*z^2 + 380*s*w*x^2*y*z^2 + 
        102*w^2*x^2*y*z^2 - 116*s*x^3*y*z^2 + 68*w*x^3*y*z^2 - 43*x^4*y*z^2 + 
        34*s^3*y^2*z^2 - 502*s^2*w*y^2*z^2 + 102*s*w^2*y^2*z^2 - 
        18*w^3*y^2*z^2 + 190*s^2*x*y^2*z^2 + 380*s*w*x*y^2*z^2 + 
        102*w^2*x*y^2*z^2 + 190*s*x^2*y^2*z^2 - 502*w*x^2*y^2*z^2 + 
        34*x^3*y^2*z^2 + 34*s^2*y^3*z^2 + 68*s*w*y^3*z^2 - 6*w^2*y^3*z^2 - 
        116*s*x*y^3*z^2 + 68*w*x*y^3*z^2 + 34*x^2*y^3*z^2 - 43*s*y^4*z^2 - 
        9*w*y^4*z^2 - 43*x*y^4*z^2 + 9*y^5*z^2 - 5*s^4*z^3 - 4*s^3*w*z^3 - 
        6*s^2*w^2*z^3 - 20*s*w^3*z^3 + 35*w^4*z^3 + 52*s^3*x*z^3 + 
        68*s^2*w*x*z^3 + 156*s*w^2*x*z^3 - 20*w^3*x*z^3 + 34*s^2*x^2*z^3 + 
        68*s*w*x^2*z^3 - 6*w^2*x^2*z^3 + 52*s*x^3*z^3 - 4*w*x^3*z^3 - 
        5*x^4*z^3 + 52*s^3*y*z^3 + 68*s^2*w*y*z^3 + 156*s*w^2*y*z^3 - 
        20*w^3*y*z^3 - 116*s^2*x*y*z^3 - 232*s*w*x*y*z^3 + 156*w^2*x*y*z^3 - 
        116*s*x^2*y*z^3 + 68*w*x^2*y*z^3 + 52*x^3*y*z^3 + 34*s^2*y^2*z^3 + 
        68*s*w*y^2*z^3 - 6*w^2*y^2*z^3 - 116*s*x*y^2*z^3 + 68*w*x*y^2*z^3 + 
        34*x^2*y^2*z^3 + 52*s*y^3*z^3 - 4*w*y^3*z^3 + 52*x*y^3*z^3 - 
        5*y^4*z^3 - 5*s^3*z^4 - 9*s^2*w*z^4 - 15*s*w^2*z^4 - 35*w^3*z^4 - 
        43*s^2*x*z^4 - 86*s*w*x*z^4 - 15*w^2*x*z^4 - 43*s*x^2*z^4 - 
        9*w*x^2*z^4 - 5*x^3*z^4 - 43*s^2*y*z^4 - 86*s*w*y*z^4 - 
        15*w^2*y*z^4 + 94*s*x*y*z^4 - 86*w*x*y*z^4 - 43*x^2*y*z^4 - 
        43*s*y^2*z^4 - 9*w*y^2*z^4 - 43*x*y^2*z^4 - 5*y^3*z^4 + 9*s^2*z^5 + 
        18*s*w*z^5 + 21*w^2*z^5 + 22*s*x*z^5 + 18*w*x*z^5 + 9*x^2*z^5 + 
        22*s*y*z^5 + 18*w*y*z^5 + 22*x*y*z^5 + 9*y^2*z^5 - 5*s*z^6 - 
        7*w*z^6 - 5*x*z^6 - 5*y*z^6 + z^7)*II41[x, w, y, z])/
      OMEGA[s, w, x, y, z] + (2*(-1 + 2*eps)*(-2 + 3*eps)*y*
       (-3*s^6 + 14*s^5*w - 25*s^4*w^2 + 20*s^3*w^3 - 5*s^2*w^4 - 2*s*w^5 + 
        w^6 + 14*s^5*x - 30*s^4*w*x + 12*s^3*w^2*x + 4*s^2*w^3*x + 
        6*s*w^4*x - 6*w^5*x - 25*s^4*x^2 + 12*s^3*w*x^2 + 2*s^2*w^2*x^2 - 
        4*s*w^3*x^2 + 15*w^4*x^2 + 20*s^3*x^3 + 4*s^2*w*x^3 - 4*s*w^2*x^3 - 
        20*w^3*x^3 - 5*s^2*x^4 + 6*s*w*x^4 + 15*w^2*x^4 - 2*s*x^5 - 6*w*x^5 + 
        x^6 + 14*s^5*y - 30*s^4*w*y + 12*s^3*w^2*y + 4*s^2*w^3*y + 
        6*s*w^4*y - 6*w^5*y - 30*s^4*x*y + 168*s^3*w*x*y - 100*s^2*w^2*x*y - 
        56*s*w^3*x*y + 18*w^4*x*y + 12*s^3*x^2*y - 100*s^2*w*x^2*y + 
        100*s*w^2*x^2*y - 12*w^3*x^2*y + 4*s^2*x^3*y - 56*s*w*x^3*y - 
        12*w^2*x^3*y + 6*s*x^4*y + 18*w*x^4*y - 6*x^5*y - 25*s^4*y^2 + 
        12*s^3*w*y^2 + 2*s^2*w^2*y^2 - 4*s*w^3*y^2 + 15*w^4*y^2 + 
        12*s^3*x*y^2 - 100*s^2*w*x*y^2 + 100*s*w^2*x*y^2 - 12*w^3*x*y^2 + 
        2*s^2*x^2*y^2 + 100*s*w*x^2*y^2 - 6*w^2*x^2*y^2 - 4*s*x^3*y^2 - 
        12*w*x^3*y^2 + 15*x^4*y^2 + 20*s^3*y^3 + 4*s^2*w*y^3 - 4*s*w^2*y^3 - 
        20*w^3*y^3 + 4*s^2*x*y^3 - 56*s*w*x*y^3 - 12*w^2*x*y^3 - 
        4*s*x^2*y^3 - 12*w*x^2*y^3 - 20*x^3*y^3 - 5*s^2*y^4 + 6*s*w*y^4 + 
        15*w^2*y^4 + 6*s*x*y^4 + 18*w*x*y^4 + 15*x^2*y^4 - 2*s*y^5 - 
        6*w*y^5 - 6*x*y^5 + y^6 - 6*s^5*z - 10*s^4*w*z + 68*s^3*w^2*z - 
        84*s^2*w^3*z + 34*s*w^4*z - 2*w^5*z - 10*s^4*x*z - 72*s^3*w*x*z + 
        52*s^2*w^2*x*z + 24*s*w^3*x*z + 6*w^4*x*z + 68*s^3*x^2*z + 
        52*s^2*w*x^2*z - 116*s*w^2*x^2*z - 4*w^3*x^2*z - 84*s^2*x^3*z + 
        24*s*w*x^3*z - 4*w^2*x^3*z + 34*s*x^4*z + 6*w*x^4*z - 2*x^5*z - 
        10*s^4*y*z - 72*s^3*w*y*z + 52*s^2*w^2*y*z + 24*s*w^3*y*z + 
        6*w^4*y*z - 72*s^3*x*y*z + 216*s^2*w*x*y*z - 88*s*w^2*x*y*z - 
        56*w^3*x*y*z + 52*s^2*x^2*y*z - 88*s*w*x^2*y*z + 100*w^2*x^2*y*z + 
        24*s*x^3*y*z - 56*w*x^3*y*z + 6*x^4*y*z + 68*s^3*y^2*z + 
        52*s^2*w*y^2*z - 116*s*w^2*y^2*z - 4*w^3*y^2*z + 52*s^2*x*y^2*z - 
        88*s*w*x*y^2*z + 100*w^2*x*y^2*z - 116*s*x^2*y^2*z + 
        100*w*x^2*y^2*z - 4*x^3*y^2*z - 84*s^2*y^3*z + 24*s*w*y^3*z - 
        4*w^2*y^3*z + 24*s*x*y^3*z - 56*w*x*y^3*z - 4*x^2*y^3*z + 
        34*s*y^4*z + 6*w*y^4*z + 6*x*y^4*z - 2*y^5*z + 51*s^4*z^2 - 
        4*s^3*w*z^2 + 42*s^2*w^2*z^2 - 84*s*w^3*z^2 - 5*w^4*z^2 - 
        4*s^3*x*z^2 - 52*s^2*w*x*z^2 + 52*s*w^2*x*z^2 + 4*w^3*x*z^2 + 
        42*s^2*x^2*z^2 + 52*s*w*x^2*z^2 + 2*w^2*x^2*z^2 - 84*s*x^3*z^2 + 
        4*w*x^3*z^2 - 5*x^4*z^2 - 4*s^3*y*z^2 - 52*s^2*w*y*z^2 + 
        52*s*w^2*y*z^2 + 4*w^3*y*z^2 - 52*s^2*x*y*z^2 + 216*s*w*x*y*z^2 - 
        100*w^2*x*y*z^2 + 52*s*x^2*y*z^2 - 100*w*x^2*y*z^2 + 4*x^3*y*z^2 + 
        42*s^2*y^2*z^2 + 52*s*w*y^2*z^2 + 2*w^2*y^2*z^2 + 52*s*x*y^2*z^2 - 
        100*w*x*y^2*z^2 + 2*x^2*y^2*z^2 - 84*s*y^3*z^2 + 4*w*y^3*z^2 + 
        4*x*y^3*z^2 - 5*y^4*z^2 - 84*s^3*z^3 - 4*s^2*w*z^3 + 68*s*w^2*z^3 + 
        20*w^3*z^3 - 4*s^2*x*z^3 - 72*s*w*x*z^3 + 12*w^2*x*z^3 + 
        68*s*x^2*z^3 + 12*w*x^2*z^3 + 20*x^3*z^3 - 4*s^2*y*z^3 - 
        72*s*w*y*z^3 + 12*w^2*y*z^3 - 72*s*x*y*z^3 + 168*w*x*y*z^3 + 
        12*x^2*y*z^3 + 68*s*y^2*z^3 + 12*w*y^2*z^3 + 12*x*y^2*z^3 + 
        20*y^3*z^3 + 51*s^2*z^4 - 10*s*w*z^4 - 25*w^2*z^4 - 10*s*x*z^4 - 
        30*w*x*z^4 - 25*x^2*z^4 - 10*s*y*z^4 - 30*w*y*z^4 - 30*x*y*z^4 - 
        25*y^2*z^4 - 6*s*z^5 + 14*w*z^5 + 14*x*z^5 + 14*y*z^5 - 3*z^6)*
       II41[y, w, x, z])/OMEGA[s, w, x, y, z] - 
     (2*(-1 + 2*eps)*(-2 + 3*eps)*z*(3*s^6 - 14*s^5*w + 25*s^4*w^2 - 
        20*s^3*w^3 + 5*s^2*w^4 + 2*s*w^5 - w^6 - 14*s^5*x + 30*s^4*w*x - 
        12*s^3*w^2*x - 4*s^2*w^3*x - 6*s*w^4*x + 6*w^5*x + 25*s^4*x^2 - 
        12*s^3*w*x^2 - 2*s^2*w^2*x^2 + 4*s*w^3*x^2 - 15*w^4*x^2 - 
        20*s^3*x^3 - 4*s^2*w*x^3 + 4*s*w^2*x^3 + 20*w^3*x^3 + 5*s^2*x^4 - 
        6*s*w*x^4 - 15*w^2*x^4 + 2*s*x^5 + 6*w*x^5 - x^6 + 6*s^5*y + 
        10*s^4*w*y - 68*s^3*w^2*y + 84*s^2*w^3*y - 34*s*w^4*y + 2*w^5*y + 
        10*s^4*x*y + 72*s^3*w*x*y - 52*s^2*w^2*x*y - 24*s*w^3*x*y - 
        6*w^4*x*y - 68*s^3*x^2*y - 52*s^2*w*x^2*y + 116*s*w^2*x^2*y + 
        4*w^3*x^2*y + 84*s^2*x^3*y - 24*s*w*x^3*y + 4*w^2*x^3*y - 
        34*s*x^4*y - 6*w*x^4*y + 2*x^5*y - 51*s^4*y^2 + 4*s^3*w*y^2 - 
        42*s^2*w^2*y^2 + 84*s*w^3*y^2 + 5*w^4*y^2 + 4*s^3*x*y^2 + 
        52*s^2*w*x*y^2 - 52*s*w^2*x*y^2 - 4*w^3*x*y^2 - 42*s^2*x^2*y^2 - 
        52*s*w*x^2*y^2 - 2*w^2*x^2*y^2 + 84*s*x^3*y^2 - 4*w*x^3*y^2 + 
        5*x^4*y^2 + 84*s^3*y^3 + 4*s^2*w*y^3 - 68*s*w^2*y^3 - 20*w^3*y^3 + 
        4*s^2*x*y^3 + 72*s*w*x*y^3 - 12*w^2*x*y^3 - 68*s*x^2*y^3 - 
        12*w*x^2*y^3 - 20*x^3*y^3 - 51*s^2*y^4 + 10*s*w*y^4 + 25*w^2*y^4 + 
        10*s*x*y^4 + 30*w*x*y^4 + 25*x^2*y^4 + 6*s*y^5 - 14*w*y^5 - 
        14*x*y^5 + 3*y^6 - 14*s^5*z + 30*s^4*w*z - 12*s^3*w^2*z - 
        4*s^2*w^3*z - 6*s*w^4*z + 6*w^5*z + 30*s^4*x*z - 168*s^3*w*x*z + 
        100*s^2*w^2*x*z + 56*s*w^3*x*z - 18*w^4*x*z - 12*s^3*x^2*z + 
        100*s^2*w*x^2*z - 100*s*w^2*x^2*z + 12*w^3*x^2*z - 4*s^2*x^3*z + 
        56*s*w*x^3*z + 12*w^2*x^3*z - 6*s*x^4*z - 18*w*x^4*z + 6*x^5*z + 
        10*s^4*y*z + 72*s^3*w*y*z - 52*s^2*w^2*y*z - 24*s*w^3*y*z - 
        6*w^4*y*z + 72*s^3*x*y*z - 216*s^2*w*x*y*z + 88*s*w^2*x*y*z + 
        56*w^3*x*y*z - 52*s^2*x^2*y*z + 88*s*w*x^2*y*z - 100*w^2*x^2*y*z - 
        24*s*x^3*y*z + 56*w*x^3*y*z - 6*x^4*y*z + 4*s^3*y^2*z + 
        52*s^2*w*y^2*z - 52*s*w^2*y^2*z - 4*w^3*y^2*z + 52*s^2*x*y^2*z - 
        216*s*w*x*y^2*z + 100*w^2*x*y^2*z - 52*s*x^2*y^2*z + 
        100*w*x^2*y^2*z - 4*x^3*y^2*z + 4*s^2*y^3*z + 72*s*w*y^3*z - 
        12*w^2*y^3*z + 72*s*x*y^3*z - 168*w*x*y^3*z - 12*x^2*y^3*z + 
        10*s*y^4*z + 30*w*y^4*z + 30*x*y^4*z - 14*y^5*z + 25*s^4*z^2 - 
        12*s^3*w*z^2 - 2*s^2*w^2*z^2 + 4*s*w^3*z^2 - 15*w^4*z^2 - 
        12*s^3*x*z^2 + 100*s^2*w*x*z^2 - 100*s*w^2*x*z^2 + 12*w^3*x*z^2 - 
        2*s^2*x^2*z^2 - 100*s*w*x^2*z^2 + 6*w^2*x^2*z^2 + 4*s*x^3*z^2 + 
        12*w*x^3*z^2 - 15*x^4*z^2 - 68*s^3*y*z^2 - 52*s^2*w*y*z^2 + 
        116*s*w^2*y*z^2 + 4*w^3*y*z^2 - 52*s^2*x*y*z^2 + 88*s*w*x*y*z^2 - 
        100*w^2*x*y*z^2 + 116*s*x^2*y*z^2 - 100*w*x^2*y*z^2 + 4*x^3*y*z^2 - 
        42*s^2*y^2*z^2 - 52*s*w*y^2*z^2 - 2*w^2*y^2*z^2 - 52*s*x*y^2*z^2 + 
        100*w*x*y^2*z^2 - 2*x^2*y^2*z^2 - 68*s*y^3*z^2 - 12*w*y^3*z^2 - 
        12*x*y^3*z^2 + 25*y^4*z^2 - 20*s^3*z^3 - 4*s^2*w*z^3 + 4*s*w^2*z^3 + 
        20*w^3*z^3 - 4*s^2*x*z^3 + 56*s*w*x*z^3 + 12*w^2*x*z^3 + 
        4*s*x^2*z^3 + 12*w*x^2*z^3 + 20*x^3*z^3 + 84*s^2*y*z^3 - 
        24*s*w*y*z^3 + 4*w^2*y*z^3 - 24*s*x*y*z^3 + 56*w*x*y*z^3 + 
        4*x^2*y*z^3 + 84*s*y^2*z^3 - 4*w*y^2*z^3 - 4*x*y^2*z^3 - 20*y^3*z^3 + 
        5*s^2*z^4 - 6*s*w*z^4 - 15*w^2*z^4 - 6*s*x*z^4 - 18*w*x*z^4 - 
        15*x^2*z^4 - 34*s*y*z^4 - 6*w*y*z^4 - 6*x*y*z^4 + 5*y^2*z^4 + 
        2*s*z^5 + 6*w*z^5 + 6*x*z^5 + 2*y*z^5 - z^6)*II41[z, w, x, y])/
      OMEGA[s, w, x, y, z] - ((-1 + 2*eps)*y*(3*s^7 - 3*s^6*w - 29*s^5*w^2 + 
        85*s^4*w^3 - 95*s^3*w^4 + 47*s^2*w^5 - 7*s*w^6 - w^7 - 19*s^6*x + 
        2*s^5*w*x + 59*s^4*w^2*x - 4*s^3*w^3*x - 77*s^2*w^4*x + 34*s*w^5*x + 
        5*w^6*x + 51*s^5*x^2 + 27*s^4*w*x^2 - 26*s^3*w^2*x^2 + 
        14*s^2*w^3*x^2 - 57*s*w^4*x^2 - 9*w^5*x^2 - 75*s^4*x^3 - 
        68*s^3*w*x^3 - 18*s^2*w^2*x^3 + 28*s*w^3*x^3 + 5*w^4*x^3 + 
        65*s^3*x^4 + 67*s^2*w*x^4 + 23*s*w^2*x^4 + 5*w^3*x^4 - 33*s^2*x^5 - 
        30*s*w*x^5 - 9*w^2*x^5 + 9*s*x^6 + 5*w*x^6 - x^7 - 17*s^6*y + 
        6*s^5*w*y + 25*s^4*w^2*y + 52*s^3*w^3*y - 111*s^2*w^4*y + 
        38*s*w^5*y + 7*w^6*y + 54*s^5*x*y - 138*s^4*w*x*y - 468*s^3*w^2*x*y + 
        604*s^2*w^3*x*y - 34*s*w^4*x*y - 18*w^5*x*y - 39*s^4*x^2*y + 
        332*s^3*w*x^2*y + 102*s^2*w^2*x^2*y - 20*s*w^3*x^2*y + 9*w^4*x^2*y - 
        44*s^3*x^3*y - 292*s^2*w*x^3*y - 52*s*w^2*x^3*y + 4*w^3*x^3*y + 
        81*s^2*x^4*y + 110*s*w*x^4*y + 9*w^2*x^4*y - 42*s*x^5*y - 
        18*w*x^5*y + 7*x^6*y + 39*s^5*y^2 - s^4*w*y^2 + 14*s^3*w^2*y^2 + 
        54*s^2*w^3*y^2 - 85*s*w^4*y^2 - 21*w^5*y^2 - 33*s^4*x*y^2 + 
        244*s^3*w*x*y^2 - 502*s^2*w^2*x*y^2 - 108*s*w^3*x*y^2 + 
        15*w^4*x*y^2 - 18*s^3*x^2*y^2 + 298*s^2*w*x^2*y^2 - 
        94*s*w^2*x^2*y^2 + 6*w^3*x^2*y^2 - 42*s^2*x^3*y^2 - 172*s*w*x^3*y^2 + 
        6*w^2*x^3*y^2 + 75*s*x^4*y^2 + 15*w*x^4*y^2 - 21*x^5*y^2 - 
        45*s^4*y^3 + 4*s^3*w*y^3 + 34*s^2*w^2*y^3 + 100*s*w^3*y^3 + 
        35*w^4*y^3 - 28*s^3*x*y^3 - 52*s^2*w*x*y^3 + 188*s*w^2*x*y^3 + 
        20*w^3*x*y^3 - 30*s^2*x^2*y^3 + 156*s*w*x^2*y^3 + 18*w^2*x^2*y^3 - 
        60*s*x^3*y^3 + 20*w*x^3*y^3 + 35*x^4*y^3 + 25*s^3*y^4 - 
        21*s^2*w*y^4 - 65*s*w^2*y^4 - 35*w^3*y^4 + 27*s^2*x*y^4 - 
        86*s*w*x*y^4 - 45*w^2*x*y^4 + 15*s*x^2*y^4 - 45*w*x^2*y^4 - 
        35*x^3*y^4 - 3*s^2*y^5 + 22*s*w*y^5 + 21*w^2*y^5 + 6*s*x*y^5 + 
        30*w*x*y^5 + 21*x^2*y^5 - 3*s*y^6 - 7*w*y^6 - 7*x*y^6 + y^7 - 
        9*s^6*z + 102*s^5*w*z - 191*s^4*w^2*z + 52*s^3*w^3*z + 
        105*s^2*w^4*z - 58*s*w^5*z - w^6*z + 30*s^5*x*z - 18*s^4*w*x*z + 
        316*s^3*w^2*x*z - 180*s^2*w^3*x*z - 154*s*w^4*x*z + 6*w^5*x*z - 
        23*s^4*x^2*z - 212*s^3*w*x^2*z + 102*s^2*w^2*x^2*z + 
        524*s*w^3*x^2*z - 7*w^4*x^2*z - 28*s^3*x^3*z + 44*s^2*w*x^3*z - 
        388*s*w^2*x^3*z - 12*w^3*x^3*z + 57*s^2*x^4*z + 110*s*w*x^4*z + 
        33*w^2*x^4*z - 34*s*x^5*z - 26*w*x^5*z + 7*x^6*z + 34*s^5*y*z + 
        162*s^4*w*y*z + 132*s^3*w^2*y*z - 364*s^2*w^3*y*z + 26*s*w^4*y*z + 
        10*w^5*y*z - 198*s^4*x*y*z - 264*s^3*w*x*y*z + 380*s^2*w^2*x*y*z - 
        200*s*w^3*x*y*z + 26*w^4*x*y*z + 356*s^3*x^2*y*z - 
        628*s^2*w*x^2*y*z - 68*s*w^2*x^2*y*z - 44*w^3*x^2*y*z - 
        284*s^2*x^3*y*z + 376*s*w*x^3*y*z - 60*w^2*x^3*y*z + 122*s*x^4*y*z + 
        98*w*x^4*y*z - 30*x^5*y*z - 51*s^4*y^2*z - 484*s^3*w*y^2*z + 
        190*s^2*w^2*y^2*z + 252*s*w^3*y^2*z - 35*w^4*y^2*z + 
        268*s^3*x*y^2*z + 100*s^2*w*x*y^2*z + 660*s*w^2*x*y^2*z - 
        132*w^3*x*y^2*z + 302*s^2*x^2*y^2*z - 348*s*w*x^2*y^2*z - 
        98*w^2*x^2*y^2*z - 180*s*x^3*y^2*z - 164*w*x^3*y^2*z + 45*x^4*y^2*z + 
        44*s^3*y^3*z + 100*s^2*w*y^3*z - 332*s*w^2*y^3*z + 60*w^3*y^3*z - 
        44*s^2*x*y^3*z - 232*s*w*x*y^3*z + 180*w^2*x*y^3*z + 
        148*s*x^2*y^3*z + 164*w*x^2*y^3*z - 20*x^3*y^3*z - 31*s^2*y^4*z + 
        94*s*w*y^4*z - 55*w^2*y^4*z - 74*s*x*y^4*z - 98*w*x*y^4*z - 
        15*x^2*y^4*z + 18*s*y^5*z + 26*w*y^5*z + 18*x*y^5*z - 5*y^6*z - 
        s^5*z^2 - 313*s^4*w*z^2 + 126*s^3*w^2*z^2 - 58*s^2*w^3*z^2 + 
        227*s*w^4*z^2 + 19*w^5*z^2 - s^4*x*z^2 + 180*s^3*w*x*z^2 - 
        502*s^2*w^2*x*z^2 - 44*s*w^3*x*z^2 - 17*w^4*x*z^2 - 2*s^3*x^2*z^2 + 
        122*s^2*w*x^2*z^2 + 82*s*w^2*x^2*z^2 - 10*w^3*x^2*z^2 - 
        10*s^2*x^3*z^2 - 172*s*w*x^3*z^2 - 26*w^2*x^3*z^2 + 35*s*x^4*z^2 + 
        55*w*x^4*z^2 - 21*x^5*z^2 - 35*s^4*y*z^2 - 4*s^3*w*y*z^2 + 
        190*s^2*w^2*y*z^2 - 228*s*w^3*y*z^2 - 51*w^4*y*z^2 - 
        132*s^3*x*y*z^2 + 916*s^2*w*x*y*z^2 - 156*s*w^2*x*y*z^2 + 
        268*w^3*x*y*z^2 - 98*s^2*x^2*y*z^2 - 348*s*w*x^2*y*z^2 + 
        302*w^2*x^2*y*z^2 - 164*s*x^3*y*z^2 - 180*w*x^3*y*z^2 + 
        45*x^4*y*z^2 + 38*s^3*y^2*z^2 + 210*s^2*w*y^2*z^2 + 
        170*s*w^2*y^2*z^2 + 30*w^3*y^2*z^2 - 702*s^2*x*y^2*z^2 + 
        380*s*w*x*y^2*z^2 - 302*w^2*x*y^2*z^2 + 106*s*x^2*y^2*z^2 + 
        98*w*x^2*y^2*z^2 - 18*x^3*y^2*z^2 + 42*s^2*y^3*z^2 - 
        116*s*w*y^3*z^2 + 26*w^2*y^3*z^2 + 76*s*x*y^3*z^2 + 60*w*x*y^3*z^2 - 
        6*x^2*y^3*z^2 - 53*s*y^4*z^2 - 33*w*y^4*z^2 - 9*x*y^4*z^2 + 
        9*y^5*z^2 + 35*s^4*z^3 + 356*s^3*w*z^3 + 34*s^2*w^2*z^3 - 
        252*s*w^3*z^3 - 45*w^4*z^3 + 20*s^3*x*z^3 - 68*s^2*w*x*z^3 + 
        204*s*w^2*x*z^3 - 28*w^3*x*z^3 + 18*s^2*x^2*z^3 + 156*s*w*x^2*z^3 - 
        30*w^2*x^2*z^3 + 20*s*x^3*z^3 - 60*w*x^3*z^3 + 35*x^4*z^3 + 
        76*s^3*y*z^3 - 252*s^2*w*y*z^3 + 20*s*w^2*y*z^3 + 28*w^3*y*z^3 + 
        404*s^2*x*y*z^3 - 232*s*w*x*y*z^3 - 268*w^2*x*y*z^3 + 
        180*s*x^2*y*z^3 + 132*w*x^2*y*z^3 - 20*x^3*y*z^3 + 58*s^2*y^2*z^3 - 
        116*s*w*y^2*z^3 + 10*w^2*y^2*z^3 + 92*s*x*y^2*z^3 + 44*w*x*y^2*z^3 - 
        6*x^2*y^2*z^3 + 92*s*y^3*z^3 + 12*w*y^3*z^3 - 4*x*y^3*z^3 - 
        5*y^4*z^3 - 55*s^3*z^4 - 165*s^2*w*z^4 + 79*s*w^2*z^4 + 45*w^3*z^4 - 
        69*s^2*x*z^4 - 86*s*w*x*z^4 + 51*w^2*x*z^4 - 65*s*x^2*z^4 + 
        35*w*x^2*z^4 - 35*x^3*z^4 - 103*s^2*y*z^4 + 94*s*w*y*z^4 + 
        17*w^2*y*z^4 - 146*s*x*y*z^4 - 26*w*x*y*z^4 - 15*x^2*y*z^4 - 
        93*s*y^2*z^4 + 7*w*y^2*z^4 - 9*x*y^2*z^4 - 5*y^3*z^4 + 37*s^2*z^5 + 
        22*s*w*z^5 - 19*w^2*z^5 + 46*s*x*z^5 - 10*w*x*z^5 + 21*x^2*z^5 + 
        50*s*y*z^5 - 6*w*y*z^5 + 18*x*y*z^5 + 9*y^2*z^5 - 11*s*z^6 + w*z^6 - 
        7*x*z^6 - 5*y*z^6 + z^7)*II412[w, y, x, z])/OMEGA[s, w, x, y, z] - 
     ((-1 + 2*eps)*z*(3*s^7 - 3*s^6*w - 29*s^5*w^2 + 85*s^4*w^3 - 
        95*s^3*w^4 + 47*s^2*w^5 - 7*s*w^6 - w^7 - 19*s^6*x + 2*s^5*w*x + 
        59*s^4*w^2*x - 4*s^3*w^3*x - 77*s^2*w^4*x + 34*s*w^5*x + 5*w^6*x + 
        51*s^5*x^2 + 27*s^4*w*x^2 - 26*s^3*w^2*x^2 + 14*s^2*w^3*x^2 - 
        57*s*w^4*x^2 - 9*w^5*x^2 - 75*s^4*x^3 - 68*s^3*w*x^3 - 
        18*s^2*w^2*x^3 + 28*s*w^3*x^3 + 5*w^4*x^3 + 65*s^3*x^4 + 
        67*s^2*w*x^4 + 23*s*w^2*x^4 + 5*w^3*x^4 - 33*s^2*x^5 - 30*s*w*x^5 - 
        9*w^2*x^5 + 9*s*x^6 + 5*w*x^6 - x^7 - 9*s^6*y + 102*s^5*w*y - 
        191*s^4*w^2*y + 52*s^3*w^3*y + 105*s^2*w^4*y - 58*s*w^5*y - w^6*y + 
        30*s^5*x*y - 18*s^4*w*x*y + 316*s^3*w^2*x*y - 180*s^2*w^3*x*y - 
        154*s*w^4*x*y + 6*w^5*x*y - 23*s^4*x^2*y - 212*s^3*w*x^2*y + 
        102*s^2*w^2*x^2*y + 524*s*w^3*x^2*y - 7*w^4*x^2*y - 28*s^3*x^3*y + 
        44*s^2*w*x^3*y - 388*s*w^2*x^3*y - 12*w^3*x^3*y + 57*s^2*x^4*y + 
        110*s*w*x^4*y + 33*w^2*x^4*y - 34*s*x^5*y - 26*w*x^5*y + 7*x^6*y - 
        s^5*y^2 - 313*s^4*w*y^2 + 126*s^3*w^2*y^2 - 58*s^2*w^3*y^2 + 
        227*s*w^4*y^2 + 19*w^5*y^2 - s^4*x*y^2 + 180*s^3*w*x*y^2 - 
        502*s^2*w^2*x*y^2 - 44*s*w^3*x*y^2 - 17*w^4*x*y^2 - 2*s^3*x^2*y^2 + 
        122*s^2*w*x^2*y^2 + 82*s*w^2*x^2*y^2 - 10*w^3*x^2*y^2 - 
        10*s^2*x^3*y^2 - 172*s*w*x^3*y^2 - 26*w^2*x^3*y^2 + 35*s*x^4*y^2 + 
        55*w*x^4*y^2 - 21*x^5*y^2 + 35*s^4*y^3 + 356*s^3*w*y^3 + 
        34*s^2*w^2*y^3 - 252*s*w^3*y^3 - 45*w^4*y^3 + 20*s^3*x*y^3 - 
        68*s^2*w*x*y^3 + 204*s*w^2*x*y^3 - 28*w^3*x*y^3 + 18*s^2*x^2*y^3 + 
        156*s*w*x^2*y^3 - 30*w^2*x^2*y^3 + 20*s*x^3*y^3 - 60*w*x^3*y^3 + 
        35*x^4*y^3 - 55*s^3*y^4 - 165*s^2*w*y^4 + 79*s*w^2*y^4 + 45*w^3*y^4 - 
        69*s^2*x*y^4 - 86*s*w*x*y^4 + 51*w^2*x*y^4 - 65*s*x^2*y^4 + 
        35*w*x^2*y^4 - 35*x^3*y^4 + 37*s^2*y^5 + 22*s*w*y^5 - 19*w^2*y^5 + 
        46*s*x*y^5 - 10*w*x*y^5 + 21*x^2*y^5 - 11*s*y^6 + w*y^6 - 7*x*y^6 + 
        y^7 - 17*s^6*z + 6*s^5*w*z + 25*s^4*w^2*z + 52*s^3*w^3*z - 
        111*s^2*w^4*z + 38*s*w^5*z + 7*w^6*z + 54*s^5*x*z - 138*s^4*w*x*z - 
        468*s^3*w^2*x*z + 604*s^2*w^3*x*z - 34*s*w^4*x*z - 18*w^5*x*z - 
        39*s^4*x^2*z + 332*s^3*w*x^2*z + 102*s^2*w^2*x^2*z - 20*s*w^3*x^2*z + 
        9*w^4*x^2*z - 44*s^3*x^3*z - 292*s^2*w*x^3*z - 52*s*w^2*x^3*z + 
        4*w^3*x^3*z + 81*s^2*x^4*z + 110*s*w*x^4*z + 9*w^2*x^4*z - 
        42*s*x^5*z - 18*w*x^5*z + 7*x^6*z + 34*s^5*y*z + 162*s^4*w*y*z + 
        132*s^3*w^2*y*z - 364*s^2*w^3*y*z + 26*s*w^4*y*z + 10*w^5*y*z - 
        198*s^4*x*y*z - 264*s^3*w*x*y*z + 380*s^2*w^2*x*y*z - 
        200*s*w^3*x*y*z + 26*w^4*x*y*z + 356*s^3*x^2*y*z - 
        628*s^2*w*x^2*y*z - 68*s*w^2*x^2*y*z - 44*w^3*x^2*y*z - 
        284*s^2*x^3*y*z + 376*s*w*x^3*y*z - 60*w^2*x^3*y*z + 122*s*x^4*y*z + 
        98*w*x^4*y*z - 30*x^5*y*z - 35*s^4*y^2*z - 4*s^3*w*y^2*z + 
        190*s^2*w^2*y^2*z - 228*s*w^3*y^2*z - 51*w^4*y^2*z - 
        132*s^3*x*y^2*z + 916*s^2*w*x*y^2*z - 156*s*w^2*x*y^2*z + 
        268*w^3*x*y^2*z - 98*s^2*x^2*y^2*z - 348*s*w*x^2*y^2*z + 
        302*w^2*x^2*y^2*z - 164*s*x^3*y^2*z - 180*w*x^3*y^2*z + 
        45*x^4*y^2*z + 76*s^3*y^3*z - 252*s^2*w*y^3*z + 20*s*w^2*y^3*z + 
        28*w^3*y^3*z + 404*s^2*x*y^3*z - 232*s*w*x*y^3*z - 268*w^2*x*y^3*z + 
        180*s*x^2*y^3*z + 132*w*x^2*y^3*z - 20*x^3*y^3*z - 103*s^2*y^4*z + 
        94*s*w*y^4*z + 17*w^2*y^4*z - 146*s*x*y^4*z - 26*w*x*y^4*z - 
        15*x^2*y^4*z + 50*s*y^5*z - 6*w*y^5*z + 18*x*y^5*z - 5*y^6*z + 
        39*s^5*z^2 - s^4*w*z^2 + 14*s^3*w^2*z^2 + 54*s^2*w^3*z^2 - 
        85*s*w^4*z^2 - 21*w^5*z^2 - 33*s^4*x*z^2 + 244*s^3*w*x*z^2 - 
        502*s^2*w^2*x*z^2 - 108*s*w^3*x*z^2 + 15*w^4*x*z^2 - 18*s^3*x^2*z^2 + 
        298*s^2*w*x^2*z^2 - 94*s*w^2*x^2*z^2 + 6*w^3*x^2*z^2 - 
        42*s^2*x^3*z^2 - 172*s*w*x^3*z^2 + 6*w^2*x^3*z^2 + 75*s*x^4*z^2 + 
        15*w*x^4*z^2 - 21*x^5*z^2 - 51*s^4*y*z^2 - 484*s^3*w*y*z^2 + 
        190*s^2*w^2*y*z^2 + 252*s*w^3*y*z^2 - 35*w^4*y*z^2 + 
        268*s^3*x*y*z^2 + 100*s^2*w*x*y*z^2 + 660*s*w^2*x*y*z^2 - 
        132*w^3*x*y*z^2 + 302*s^2*x^2*y*z^2 - 348*s*w*x^2*y*z^2 - 
        98*w^2*x^2*y*z^2 - 180*s*x^3*y*z^2 - 164*w*x^3*y*z^2 + 45*x^4*y*z^2 + 
        38*s^3*y^2*z^2 + 210*s^2*w*y^2*z^2 + 170*s*w^2*y^2*z^2 + 
        30*w^3*y^2*z^2 - 702*s^2*x*y^2*z^2 + 380*s*w*x*y^2*z^2 - 
        302*w^2*x*y^2*z^2 + 106*s*x^2*y^2*z^2 + 98*w*x^2*y^2*z^2 - 
        18*x^3*y^2*z^2 + 58*s^2*y^3*z^2 - 116*s*w*y^3*z^2 + 10*w^2*y^3*z^2 + 
        92*s*x*y^3*z^2 + 44*w*x*y^3*z^2 - 6*x^2*y^3*z^2 - 93*s*y^4*z^2 + 
        7*w*y^4*z^2 - 9*x*y^4*z^2 + 9*y^5*z^2 - 45*s^4*z^3 + 4*s^3*w*z^3 + 
        34*s^2*w^2*z^3 + 100*s*w^3*z^3 + 35*w^4*z^3 - 28*s^3*x*z^3 - 
        52*s^2*w*x*z^3 + 188*s*w^2*x*z^3 + 20*w^3*x*z^3 - 30*s^2*x^2*z^3 + 
        156*s*w*x^2*z^3 + 18*w^2*x^2*z^3 - 60*s*x^3*z^3 + 20*w*x^3*z^3 + 
        35*x^4*z^3 + 44*s^3*y*z^3 + 100*s^2*w*y*z^3 - 332*s*w^2*y*z^3 + 
        60*w^3*y*z^3 - 44*s^2*x*y*z^3 - 232*s*w*x*y*z^3 + 180*w^2*x*y*z^3 + 
        148*s*x^2*y*z^3 + 164*w*x^2*y*z^3 - 20*x^3*y*z^3 + 42*s^2*y^2*z^3 - 
        116*s*w*y^2*z^3 + 26*w^2*y^2*z^3 + 76*s*x*y^2*z^3 + 60*w*x*y^2*z^3 - 
        6*x^2*y^2*z^3 + 92*s*y^3*z^3 + 12*w*y^3*z^3 - 4*x*y^3*z^3 - 
        5*y^4*z^3 + 25*s^3*z^4 - 21*s^2*w*z^4 - 65*s*w^2*z^4 - 35*w^3*z^4 + 
        27*s^2*x*z^4 - 86*s*w*x*z^4 - 45*w^2*x*z^4 + 15*s*x^2*z^4 - 
        45*w*x^2*z^4 - 35*x^3*z^4 - 31*s^2*y*z^4 + 94*s*w*y*z^4 - 
        55*w^2*y*z^4 - 74*s*x*y*z^4 - 98*w*x*y*z^4 - 15*x^2*y*z^4 - 
        53*s*y^2*z^4 - 33*w*y^2*z^4 - 9*x*y^2*z^4 - 5*y^3*z^4 - 3*s^2*z^5 + 
        22*s*w*z^5 + 21*w^2*z^5 + 6*s*x*z^5 + 30*w*x*z^5 + 21*x^2*z^5 + 
        18*s*y*z^5 + 26*w*y*z^5 + 18*x*y*z^5 + 9*y^2*z^5 - 3*s*z^6 - 
        7*w*z^6 - 7*x*z^6 - 5*y*z^6 + z^7)*II412[w, z, x, y])/
      OMEGA[s, w, x, y, z] - ((-1 + 2*eps)*y*(3*s^7 - 19*s^6*w + 51*s^5*w^2 - 
        75*s^4*w^3 + 65*s^3*w^4 - 33*s^2*w^5 + 9*s*w^6 - w^7 - 3*s^6*x + 
        2*s^5*w*x + 27*s^4*w^2*x - 68*s^3*w^3*x + 67*s^2*w^4*x - 30*s*w^5*x + 
        5*w^6*x - 29*s^5*x^2 + 59*s^4*w*x^2 - 26*s^3*w^2*x^2 - 
        18*s^2*w^3*x^2 + 23*s*w^4*x^2 - 9*w^5*x^2 + 85*s^4*x^3 - 
        4*s^3*w*x^3 + 14*s^2*w^2*x^3 + 28*s*w^3*x^3 + 5*w^4*x^3 - 
        95*s^3*x^4 - 77*s^2*w*x^4 - 57*s*w^2*x^4 + 5*w^3*x^4 + 47*s^2*x^5 + 
        34*s*w*x^5 - 9*w^2*x^5 - 7*s*x^6 + 5*w*x^6 - x^7 - 17*s^6*y + 
        54*s^5*w*y - 39*s^4*w^2*y - 44*s^3*w^3*y + 81*s^2*w^4*y - 
        42*s*w^5*y + 7*w^6*y + 6*s^5*x*y - 138*s^4*w*x*y + 332*s^3*w^2*x*y - 
        292*s^2*w^3*x*y + 110*s*w^4*x*y - 18*w^5*x*y + 25*s^4*x^2*y - 
        468*s^3*w*x^2*y + 102*s^2*w^2*x^2*y - 52*s*w^3*x^2*y + 9*w^4*x^2*y + 
        52*s^3*x^3*y + 604*s^2*w*x^3*y - 20*s*w^2*x^3*y + 4*w^3*x^3*y - 
        111*s^2*x^4*y - 34*s*w*x^4*y + 9*w^2*x^4*y + 38*s*x^5*y - 
        18*w*x^5*y + 7*x^6*y + 39*s^5*y^2 - 33*s^4*w*y^2 - 18*s^3*w^2*y^2 - 
        42*s^2*w^3*y^2 + 75*s*w^4*y^2 - 21*w^5*y^2 - s^4*x*y^2 + 
        244*s^3*w*x*y^2 + 298*s^2*w^2*x*y^2 - 172*s*w^3*x*y^2 + 
        15*w^4*x*y^2 + 14*s^3*x^2*y^2 - 502*s^2*w*x^2*y^2 - 
        94*s*w^2*x^2*y^2 + 6*w^3*x^2*y^2 + 54*s^2*x^3*y^2 - 108*s*w*x^3*y^2 + 
        6*w^2*x^3*y^2 - 85*s*x^4*y^2 + 15*w*x^4*y^2 - 21*x^5*y^2 - 
        45*s^4*y^3 - 28*s^3*w*y^3 - 30*s^2*w^2*y^3 - 60*s*w^3*y^3 + 
        35*w^4*y^3 + 4*s^3*x*y^3 - 52*s^2*w*x*y^3 + 156*s*w^2*x*y^3 + 
        20*w^3*x*y^3 + 34*s^2*x^2*y^3 + 188*s*w*x^2*y^3 + 18*w^2*x^2*y^3 + 
        100*s*x^3*y^3 + 20*w*x^3*y^3 + 35*x^4*y^3 + 25*s^3*y^4 + 
        27*s^2*w*y^4 + 15*s*w^2*y^4 - 35*w^3*y^4 - 21*s^2*x*y^4 - 
        86*s*w*x*y^4 - 45*w^2*x*y^4 - 65*s*x^2*y^4 - 45*w*x^2*y^4 - 
        35*x^3*y^4 - 3*s^2*y^5 + 6*s*w*y^5 + 21*w^2*y^5 + 22*s*x*y^5 + 
        30*w*x*y^5 + 21*x^2*y^5 - 3*s*y^6 - 7*w*y^6 - 7*x*y^6 + y^7 - 
        9*s^6*z + 30*s^5*w*z - 23*s^4*w^2*z - 28*s^3*w^3*z + 57*s^2*w^4*z - 
        34*s*w^5*z + 7*w^6*z + 102*s^5*x*z - 18*s^4*w*x*z - 212*s^3*w^2*x*z + 
        44*s^2*w^3*x*z + 110*s*w^4*x*z - 26*w^5*x*z - 191*s^4*x^2*z + 
        316*s^3*w*x^2*z + 102*s^2*w^2*x^2*z - 388*s*w^3*x^2*z + 
        33*w^4*x^2*z + 52*s^3*x^3*z - 180*s^2*w*x^3*z + 524*s*w^2*x^3*z - 
        12*w^3*x^3*z + 105*s^2*x^4*z - 154*s*w*x^4*z - 7*w^2*x^4*z - 
        58*s*x^5*z + 6*w*x^5*z - x^6*z + 34*s^5*y*z - 198*s^4*w*y*z + 
        356*s^3*w^2*y*z - 284*s^2*w^3*y*z + 122*s*w^4*y*z - 30*w^5*y*z + 
        162*s^4*x*y*z - 264*s^3*w*x*y*z - 628*s^2*w^2*x*y*z + 
        376*s*w^3*x*y*z + 98*w^4*x*y*z + 132*s^3*x^2*y*z + 
        380*s^2*w*x^2*y*z - 68*s*w^2*x^2*y*z - 60*w^3*x^2*y*z - 
        364*s^2*x^3*y*z - 200*s*w*x^3*y*z - 44*w^2*x^3*y*z + 26*s*x^4*y*z + 
        26*w*x^4*y*z + 10*x^5*y*z - 51*s^4*y^2*z + 268*s^3*w*y^2*z + 
        302*s^2*w^2*y^2*z - 180*s*w^3*y^2*z + 45*w^4*y^2*z - 
        484*s^3*x*y^2*z + 100*s^2*w*x*y^2*z - 348*s*w^2*x*y^2*z - 
        164*w^3*x*y^2*z + 190*s^2*x^2*y^2*z + 660*s*w*x^2*y^2*z - 
        98*w^2*x^2*y^2*z + 252*s*x^3*y^2*z - 132*w*x^3*y^2*z - 35*x^4*y^2*z + 
        44*s^3*y^3*z - 44*s^2*w*y^3*z + 148*s*w^2*y^3*z - 20*w^3*y^3*z + 
        100*s^2*x*y^3*z - 232*s*w*x*y^3*z + 164*w^2*x*y^3*z - 
        332*s*x^2*y^3*z + 180*w*x^2*y^3*z + 60*x^3*y^3*z - 31*s^2*y^4*z - 
        74*s*w*y^4*z - 15*w^2*y^4*z + 94*s*x*y^4*z - 98*w*x*y^4*z - 
        55*x^2*y^4*z + 18*s*y^5*z + 18*w*y^5*z + 26*x*y^5*z - 5*y^6*z - 
        s^5*z^2 - s^4*w*z^2 - 2*s^3*w^2*z^2 - 10*s^2*w^3*z^2 + 35*s*w^4*z^2 - 
        21*w^5*z^2 - 313*s^4*x*z^2 + 180*s^3*w*x*z^2 + 122*s^2*w^2*x*z^2 - 
        172*s*w^3*x*z^2 + 55*w^4*x*z^2 + 126*s^3*x^2*z^2 - 
        502*s^2*w*x^2*z^2 + 82*s*w^2*x^2*z^2 - 26*w^3*x^2*z^2 - 
        58*s^2*x^3*z^2 - 44*s*w*x^3*z^2 - 10*w^2*x^3*z^2 + 227*s*x^4*z^2 - 
        17*w*x^4*z^2 + 19*x^5*z^2 - 35*s^4*y*z^2 - 132*s^3*w*y*z^2 - 
        98*s^2*w^2*y*z^2 - 164*s*w^3*y*z^2 + 45*w^4*y*z^2 - 4*s^3*x*y*z^2 + 
        916*s^2*w*x*y*z^2 - 348*s*w^2*x*y*z^2 - 180*w^3*x*y*z^2 + 
        190*s^2*x^2*y*z^2 - 156*s*w*x^2*y*z^2 + 302*w^2*x^2*y*z^2 - 
        228*s*x^3*y*z^2 + 268*w*x^3*y*z^2 - 51*x^4*y*z^2 + 38*s^3*y^2*z^2 - 
        702*s^2*w*y^2*z^2 + 106*s*w^2*y^2*z^2 - 18*w^3*y^2*z^2 + 
        210*s^2*x*y^2*z^2 + 380*s*w*x*y^2*z^2 + 98*w^2*x*y^2*z^2 + 
        170*s*x^2*y^2*z^2 - 302*w*x^2*y^2*z^2 + 30*x^3*y^2*z^2 + 
        42*s^2*y^3*z^2 + 76*s*w*y^3*z^2 - 6*w^2*y^3*z^2 - 116*s*x*y^3*z^2 + 
        60*w*x*y^3*z^2 + 26*x^2*y^3*z^2 - 53*s*y^4*z^2 - 9*w*y^4*z^2 - 
        33*x*y^4*z^2 + 9*y^5*z^2 + 35*s^4*z^3 + 20*s^3*w*z^3 + 
        18*s^2*w^2*z^3 + 20*s*w^3*z^3 + 35*w^4*z^3 + 356*s^3*x*z^3 - 
        68*s^2*w*x*z^3 + 156*s*w^2*x*z^3 - 60*w^3*x*z^3 + 34*s^2*x^2*z^3 + 
        204*s*w*x^2*z^3 - 30*w^2*x^2*z^3 - 252*s*x^3*z^3 - 28*w*x^3*z^3 - 
        45*x^4*z^3 + 76*s^3*y*z^3 + 404*s^2*w*y*z^3 + 180*s*w^2*y*z^3 - 
        20*w^3*y*z^3 - 252*s^2*x*y*z^3 - 232*s*w*x*y*z^3 + 132*w^2*x*y*z^3 + 
        20*s*x^2*y*z^3 - 268*w*x^2*y*z^3 + 28*x^3*y*z^3 + 58*s^2*y^2*z^3 + 
        92*s*w*y^2*z^3 - 6*w^2*y^2*z^3 - 116*s*x*y^2*z^3 + 44*w*x*y^2*z^3 + 
        10*x^2*y^2*z^3 + 92*s*y^3*z^3 - 4*w*y^3*z^3 + 12*x*y^3*z^3 - 
        5*y^4*z^3 - 55*s^3*z^4 - 69*s^2*w*z^4 - 65*s*w^2*z^4 - 35*w^3*z^4 - 
        165*s^2*x*z^4 - 86*s*w*x*z^4 + 35*w^2*x*z^4 + 79*s*x^2*z^4 + 
        51*w*x^2*z^4 + 45*x^3*z^4 - 103*s^2*y*z^4 - 146*s*w*y*z^4 - 
        15*w^2*y*z^4 + 94*s*x*y*z^4 - 26*w*x*y*z^4 + 17*x^2*y*z^4 - 
        93*s*y^2*z^4 - 9*w*y^2*z^4 + 7*x*y^2*z^4 - 5*y^3*z^4 + 37*s^2*z^5 + 
        46*s*w*z^5 + 21*w^2*z^5 + 22*s*x*z^5 - 10*w*x*z^5 - 19*x^2*z^5 + 
        50*s*y*z^5 + 18*w*y*z^5 - 6*x*y*z^5 + 9*y^2*z^5 - 11*s*z^6 - 
        7*w*z^6 + x*z^6 - 5*y*z^6 + z^7)*II412[x, y, w, z])/
      OMEGA[s, w, x, y, z] - ((-1 + 2*eps)*z*(3*s^7 - 19*s^6*w + 51*s^5*w^2 - 
        75*s^4*w^3 + 65*s^3*w^4 - 33*s^2*w^5 + 9*s*w^6 - w^7 - 3*s^6*x + 
        2*s^5*w*x + 27*s^4*w^2*x - 68*s^3*w^3*x + 67*s^2*w^4*x - 30*s*w^5*x + 
        5*w^6*x - 29*s^5*x^2 + 59*s^4*w*x^2 - 26*s^3*w^2*x^2 - 
        18*s^2*w^3*x^2 + 23*s*w^4*x^2 - 9*w^5*x^2 + 85*s^4*x^3 - 
        4*s^3*w*x^3 + 14*s^2*w^2*x^3 + 28*s*w^3*x^3 + 5*w^4*x^3 - 
        95*s^3*x^4 - 77*s^2*w*x^4 - 57*s*w^2*x^4 + 5*w^3*x^4 + 47*s^2*x^5 + 
        34*s*w*x^5 - 9*w^2*x^5 - 7*s*x^6 + 5*w*x^6 - x^7 - 9*s^6*y + 
        30*s^5*w*y - 23*s^4*w^2*y - 28*s^3*w^3*y + 57*s^2*w^4*y - 
        34*s*w^5*y + 7*w^6*y + 102*s^5*x*y - 18*s^4*w*x*y - 212*s^3*w^2*x*y + 
        44*s^2*w^3*x*y + 110*s*w^4*x*y - 26*w^5*x*y - 191*s^4*x^2*y + 
        316*s^3*w*x^2*y + 102*s^2*w^2*x^2*y - 388*s*w^3*x^2*y + 
        33*w^4*x^2*y + 52*s^3*x^3*y - 180*s^2*w*x^3*y + 524*s*w^2*x^3*y - 
        12*w^3*x^3*y + 105*s^2*x^4*y - 154*s*w*x^4*y - 7*w^2*x^4*y - 
        58*s*x^5*y + 6*w*x^5*y - x^6*y - s^5*y^2 - s^4*w*y^2 - 
        2*s^3*w^2*y^2 - 10*s^2*w^3*y^2 + 35*s*w^4*y^2 - 21*w^5*y^2 - 
        313*s^4*x*y^2 + 180*s^3*w*x*y^2 + 122*s^2*w^2*x*y^2 - 
        172*s*w^3*x*y^2 + 55*w^4*x*y^2 + 126*s^3*x^2*y^2 - 
        502*s^2*w*x^2*y^2 + 82*s*w^2*x^2*y^2 - 26*w^3*x^2*y^2 - 
        58*s^2*x^3*y^2 - 44*s*w*x^3*y^2 - 10*w^2*x^3*y^2 + 227*s*x^4*y^2 - 
        17*w*x^4*y^2 + 19*x^5*y^2 + 35*s^4*y^3 + 20*s^3*w*y^3 + 
        18*s^2*w^2*y^3 + 20*s*w^3*y^3 + 35*w^4*y^3 + 356*s^3*x*y^3 - 
        68*s^2*w*x*y^3 + 156*s*w^2*x*y^3 - 60*w^3*x*y^3 + 34*s^2*x^2*y^3 + 
        204*s*w*x^2*y^3 - 30*w^2*x^2*y^3 - 252*s*x^3*y^3 - 28*w*x^3*y^3 - 
        45*x^4*y^3 - 55*s^3*y^4 - 69*s^2*w*y^4 - 65*s*w^2*y^4 - 35*w^3*y^4 - 
        165*s^2*x*y^4 - 86*s*w*x*y^4 + 35*w^2*x*y^4 + 79*s*x^2*y^4 + 
        51*w*x^2*y^4 + 45*x^3*y^4 + 37*s^2*y^5 + 46*s*w*y^5 + 21*w^2*y^5 + 
        22*s*x*y^5 - 10*w*x*y^5 - 19*x^2*y^5 - 11*s*y^6 - 7*w*y^6 + x*y^6 + 
        y^7 - 17*s^6*z + 54*s^5*w*z - 39*s^4*w^2*z - 44*s^3*w^3*z + 
        81*s^2*w^4*z - 42*s*w^5*z + 7*w^6*z + 6*s^5*x*z - 138*s^4*w*x*z + 
        332*s^3*w^2*x*z - 292*s^2*w^3*x*z + 110*s*w^4*x*z - 18*w^5*x*z + 
        25*s^4*x^2*z - 468*s^3*w*x^2*z + 102*s^2*w^2*x^2*z - 52*s*w^3*x^2*z + 
        9*w^4*x^2*z + 52*s^3*x^3*z + 604*s^2*w*x^3*z - 20*s*w^2*x^3*z + 
        4*w^3*x^3*z - 111*s^2*x^4*z - 34*s*w*x^4*z + 9*w^2*x^4*z + 
        38*s*x^5*z - 18*w*x^5*z + 7*x^6*z + 34*s^5*y*z - 198*s^4*w*y*z + 
        356*s^3*w^2*y*z - 284*s^2*w^3*y*z + 122*s*w^4*y*z - 30*w^5*y*z + 
        162*s^4*x*y*z - 264*s^3*w*x*y*z - 628*s^2*w^2*x*y*z + 
        376*s*w^3*x*y*z + 98*w^4*x*y*z + 132*s^3*x^2*y*z + 
        380*s^2*w*x^2*y*z - 68*s*w^2*x^2*y*z - 60*w^3*x^2*y*z - 
        364*s^2*x^3*y*z - 200*s*w*x^3*y*z - 44*w^2*x^3*y*z + 26*s*x^4*y*z + 
        26*w*x^4*y*z + 10*x^5*y*z - 35*s^4*y^2*z - 132*s^3*w*y^2*z - 
        98*s^2*w^2*y^2*z - 164*s*w^3*y^2*z + 45*w^4*y^2*z - 4*s^3*x*y^2*z + 
        916*s^2*w*x*y^2*z - 348*s*w^2*x*y^2*z - 180*w^3*x*y^2*z + 
        190*s^2*x^2*y^2*z - 156*s*w*x^2*y^2*z + 302*w^2*x^2*y^2*z - 
        228*s*x^3*y^2*z + 268*w*x^3*y^2*z - 51*x^4*y^2*z + 76*s^3*y^3*z + 
        404*s^2*w*y^3*z + 180*s*w^2*y^3*z - 20*w^3*y^3*z - 252*s^2*x*y^3*z - 
        232*s*w*x*y^3*z + 132*w^2*x*y^3*z + 20*s*x^2*y^3*z - 
        268*w*x^2*y^3*z + 28*x^3*y^3*z - 103*s^2*y^4*z - 146*s*w*y^4*z - 
        15*w^2*y^4*z + 94*s*x*y^4*z - 26*w*x*y^4*z + 17*x^2*y^4*z + 
        50*s*y^5*z + 18*w*y^5*z - 6*x*y^5*z - 5*y^6*z + 39*s^5*z^2 - 
        33*s^4*w*z^2 - 18*s^3*w^2*z^2 - 42*s^2*w^3*z^2 + 75*s*w^4*z^2 - 
        21*w^5*z^2 - s^4*x*z^2 + 244*s^3*w*x*z^2 + 298*s^2*w^2*x*z^2 - 
        172*s*w^3*x*z^2 + 15*w^4*x*z^2 + 14*s^3*x^2*z^2 - 502*s^2*w*x^2*z^2 - 
        94*s*w^2*x^2*z^2 + 6*w^3*x^2*z^2 + 54*s^2*x^3*z^2 - 108*s*w*x^3*z^2 + 
        6*w^2*x^3*z^2 - 85*s*x^4*z^2 + 15*w*x^4*z^2 - 21*x^5*z^2 - 
        51*s^4*y*z^2 + 268*s^3*w*y*z^2 + 302*s^2*w^2*y*z^2 - 
        180*s*w^3*y*z^2 + 45*w^4*y*z^2 - 484*s^3*x*y*z^2 + 
        100*s^2*w*x*y*z^2 - 348*s*w^2*x*y*z^2 - 164*w^3*x*y*z^2 + 
        190*s^2*x^2*y*z^2 + 660*s*w*x^2*y*z^2 - 98*w^2*x^2*y*z^2 + 
        252*s*x^3*y*z^2 - 132*w*x^3*y*z^2 - 35*x^4*y*z^2 + 38*s^3*y^2*z^2 - 
        702*s^2*w*y^2*z^2 + 106*s*w^2*y^2*z^2 - 18*w^3*y^2*z^2 + 
        210*s^2*x*y^2*z^2 + 380*s*w*x*y^2*z^2 + 98*w^2*x*y^2*z^2 + 
        170*s*x^2*y^2*z^2 - 302*w*x^2*y^2*z^2 + 30*x^3*y^2*z^2 + 
        58*s^2*y^3*z^2 + 92*s*w*y^3*z^2 - 6*w^2*y^3*z^2 - 116*s*x*y^3*z^2 + 
        44*w*x*y^3*z^2 + 10*x^2*y^3*z^2 - 93*s*y^4*z^2 - 9*w*y^4*z^2 + 
        7*x*y^4*z^2 + 9*y^5*z^2 - 45*s^4*z^3 - 28*s^3*w*z^3 - 
        30*s^2*w^2*z^3 - 60*s*w^3*z^3 + 35*w^4*z^3 + 4*s^3*x*z^3 - 
        52*s^2*w*x*z^3 + 156*s*w^2*x*z^3 + 20*w^3*x*z^3 + 34*s^2*x^2*z^3 + 
        188*s*w*x^2*z^3 + 18*w^2*x^2*z^3 + 100*s*x^3*z^3 + 20*w*x^3*z^3 + 
        35*x^4*z^3 + 44*s^3*y*z^3 - 44*s^2*w*y*z^3 + 148*s*w^2*y*z^3 - 
        20*w^3*y*z^3 + 100*s^2*x*y*z^3 - 232*s*w*x*y*z^3 + 164*w^2*x*y*z^3 - 
        332*s*x^2*y*z^3 + 180*w*x^2*y*z^3 + 60*x^3*y*z^3 + 42*s^2*y^2*z^3 + 
        76*s*w*y^2*z^3 - 6*w^2*y^2*z^3 - 116*s*x*y^2*z^3 + 60*w*x*y^2*z^3 + 
        26*x^2*y^2*z^3 + 92*s*y^3*z^3 - 4*w*y^3*z^3 + 12*x*y^3*z^3 - 
        5*y^4*z^3 + 25*s^3*z^4 + 27*s^2*w*z^4 + 15*s*w^2*z^4 - 35*w^3*z^4 - 
        21*s^2*x*z^4 - 86*s*w*x*z^4 - 45*w^2*x*z^4 - 65*s*x^2*z^4 - 
        45*w*x^2*z^4 - 35*x^3*z^4 - 31*s^2*y*z^4 - 74*s*w*y*z^4 - 
        15*w^2*y*z^4 + 94*s*x*y*z^4 - 98*w*x*y*z^4 - 55*x^2*y*z^4 - 
        53*s*y^2*z^4 - 9*w*y^2*z^4 - 33*x*y^2*z^4 - 5*y^3*z^4 - 3*s^2*z^5 + 
        6*s*w*z^5 + 21*w^2*z^5 + 22*s*x*z^5 + 30*w*x*z^5 + 21*x^2*z^5 + 
        18*s*y*z^5 + 18*w*y*z^5 + 26*x*y*z^5 + 9*y^2*z^5 - 3*s*z^6 - 
        7*w*z^6 - 7*x*z^6 - 5*y*z^6 + z^7)*II412[x, z, w, y])/
      OMEGA[s, w, x, y, z] - (4*(-1 + 2*eps)*y*z*(9*s^6 - 32*s^5*w + 
        37*s^4*w^2 - 8*s^3*w^3 - 13*s^2*w^4 + 8*s*w^5 - w^6 - 32*s^5*x + 
        70*s^4*w*x - 56*s^3*w^2*x + 36*s^2*w^3*x - 24*s*w^4*x + 6*w^5*x + 
        37*s^4*x^2 - 56*s^3*w*x^2 - 46*s^2*w^2*x^2 + 16*s*w^3*x^2 - 
        15*w^4*x^2 - 8*s^3*x^3 + 36*s^2*w*x^3 + 16*s*w^2*x^3 + 20*w^3*x^3 - 
        13*s^2*x^4 - 24*s*w*x^4 - 15*w^2*x^4 + 8*s*x^5 + 6*w*x^5 - x^6 - 
        22*s^5*y + 60*s^4*w*y - 84*s^3*w^2*y + 80*s^2*w^3*y - 38*s*w^4*y + 
        4*w^5*y + 60*s^4*x*y - 24*s^3*w*x*y + 48*s^2*w^2*x*y + 56*s*w^3*x*y - 
        12*w^4*x*y - 84*s^3*x^2*y + 48*s^2*w*x^2*y - 36*s*w^2*x^2*y + 
        8*w^3*x^2*y + 80*s^2*x^3*y + 56*s*w*x^3*y + 8*w^2*x^3*y - 
        38*s*x^4*y - 12*w*x^4*y + 4*x^5*y - s^4*y^2 - 48*s^3*w*y^2 - 
        66*s^2*w^2*y^2 + 56*s*w^3*y^2 - 5*w^4*y^2 - 48*s^3*x*y^2 + 
        100*s^2*w*x*y^2 - 120*s*w^2*x*y^2 + 4*w^3*x*y^2 - 66*s^2*x^2*y^2 - 
        120*s*w*x^2*y^2 + 2*w^2*x^2*y^2 + 56*s*x^3*y^2 + 4*w*x^3*y^2 - 
        5*x^4*y^2 + 44*s^3*y^3 + 40*s^2*w*y^3 - 20*s*w^2*y^3 + 40*s^2*x*y^3 + 
        104*s*w*x*y^3 - 20*s*x^2*y^3 - 41*s^2*y^4 - 16*s*w*y^4 + 5*w^2*y^4 - 
        16*s*x*y^4 + 6*w*x*y^4 + 5*x^2*y^4 + 10*s*y^5 - 4*w*y^5 - 4*x*y^5 + 
        y^6 - 22*s^5*z + 60*s^4*w*z - 84*s^3*w^2*z + 80*s^2*w^3*z - 
        38*s*w^4*z + 4*w^5*z + 60*s^4*x*z - 24*s^3*w*x*z + 48*s^2*w^2*x*z + 
        56*s*w^3*x*z - 12*w^4*x*z - 84*s^3*x^2*z + 48*s^2*w*x^2*z - 
        36*s*w^2*x^2*z + 8*w^3*x^2*z + 80*s^2*x^3*z + 56*s*w*x^3*z + 
        8*w^2*x^3*z - 38*s*x^4*z - 12*w*x^4*z + 4*x^5*z + 50*s^4*y*z + 
        96*s^3*w*y*z - 28*s^2*w^2*y*z + 16*s*w^3*y*z - 6*w^4*y*z + 
        96*s^3*x*y*z - 648*s^2*w*x*y*z + 112*s*w^2*x*y*z + 56*w^3*x*y*z - 
        28*s^2*x^2*y*z + 112*s*w*x^2*y*z - 100*w^2*x^2*y*z + 16*s*x^3*y*z + 
        56*w*x^3*y*z - 6*x^4*y*z - 76*s^3*y^2*z + 24*s^2*w*y^2*z - 
        12*s*w^2*y^2*z + 24*s^2*x*y^2*z - 40*s*w*x*y^2*z - 12*s*x^2*y^2*z + 
        84*s^2*y^3*z + 64*s*w*y^3*z - 4*w^2*y^3*z + 64*s*x*y^3*z - 
        56*w*x*y^3*z - 4*x^2*y^3*z - 30*s*y^4*z + 12*w*y^4*z + 12*x*y^4*z - 
        6*y^5*z - s^4*z^2 - 48*s^3*w*z^2 - 66*s^2*w^2*z^2 + 56*s*w^3*z^2 - 
        5*w^4*z^2 - 48*s^3*x*z^2 + 100*s^2*w*x*z^2 - 120*s*w^2*x*z^2 + 
        4*w^3*x*z^2 - 66*s^2*x^2*z^2 - 120*s*w*x^2*z^2 + 2*w^2*x^2*z^2 + 
        56*s*x^3*z^2 + 4*w*x^3*z^2 - 5*x^4*z^2 - 76*s^3*y*z^2 + 
        24*s^2*w*y*z^2 - 12*s*w^2*y*z^2 + 24*s^2*x*y*z^2 - 40*s*w*x*y*z^2 - 
        12*s*x^2*y*z^2 - 86*s^2*y^2*z^2 - 96*s*w*y^2*z^2 - 2*w^2*y^2*z^2 - 
        96*s*x*y^2*z^2 + 100*w*x*y^2*z^2 - 2*x^2*y^2*z^2 + 20*s*y^3*z^2 - 
        8*w*y^3*z^2 - 8*x*y^3*z^2 + 15*y^4*z^2 + 44*s^3*z^3 + 40*s^2*w*z^3 - 
        20*s*w^2*z^3 + 40*s^2*x*z^3 + 104*s*w*x*z^3 - 20*s*x^2*z^3 + 
        84*s^2*y*z^3 + 64*s*w*y*z^3 - 4*w^2*y*z^3 + 64*s*x*y*z^3 - 
        56*w*x*y*z^3 - 4*x^2*y*z^3 + 20*s*y^2*z^3 - 8*w*y^2*z^3 - 
        8*x*y^2*z^3 - 20*y^3*z^3 - 41*s^2*z^4 - 16*s*w*z^4 + 5*w^2*z^4 - 
        16*s*x*z^4 + 6*w*x*z^4 + 5*x^2*z^4 - 30*s*y*z^4 + 12*w*y*z^4 + 
        12*x*y*z^4 + 15*y^2*z^4 + 10*s*z^5 - 4*w*z^5 - 4*x*z^5 - 6*y*z^5 + 
        z^6)*II412[y, z, w, x])/OMEGA[s, w, x, y, z] + 
     (6*(-1 + 2*eps)*s*(-s^6 + 6*s^5*w - 15*s^4*w^2 + 20*s^3*w^3 - 
        15*s^2*w^4 + 6*s*w^5 - w^6 + 6*s^5*x - 18*s^4*w*x + 12*s^3*w^2*x + 
        12*s^2*w^3*x - 18*s*w^4*x + 6*w^5*x - 15*s^4*x^2 + 12*s^3*w*x^2 + 
        6*s^2*w^2*x^2 + 12*s*w^3*x^2 - 15*w^4*x^2 + 20*s^3*x^3 + 
        12*s^2*w*x^3 + 12*s*w^2*x^3 + 20*w^3*x^3 - 15*s^2*x^4 - 18*s*w*x^4 - 
        15*w^2*x^4 + 6*s*x^5 + 6*w*x^5 - x^6 + 2*s^5*y - 6*s^4*w*y + 
        4*s^3*w^2*y + 4*s^2*w^3*y - 6*s*w^4*y + 2*w^5*y - 6*s^4*x*y + 
        56*s^3*w*x*y - 100*s^2*w^2*x*y + 56*s*w^3*x*y - 6*w^4*x*y + 
        4*s^3*x^2*y - 100*s^2*w*x^2*y - 100*s*w^2*x^2*y + 4*w^3*x^2*y + 
        4*s^2*x^3*y + 56*s*w*x^3*y + 4*w^2*x^3*y - 6*s*x^4*y - 6*w*x^4*y + 
        2*x^5*y + 5*s^4*y^2 - 4*s^3*w*y^2 - 2*s^2*w^2*y^2 - 4*s*w^3*y^2 + 
        5*w^4*y^2 - 4*s^3*x*y^2 + 100*s^2*w*x*y^2 + 100*s*w^2*x*y^2 - 
        4*w^3*x*y^2 - 2*s^2*x^2*y^2 + 100*s*w*x^2*y^2 - 2*w^2*x^2*y^2 - 
        4*s*x^3*y^2 - 4*w*x^3*y^2 + 5*x^4*y^2 - 20*s^3*y^3 - 12*s^2*w*y^3 - 
        12*s*w^2*y^3 - 20*w^3*y^3 - 12*s^2*x*y^3 - 168*s*w*x*y^3 - 
        12*w^2*x*y^3 - 12*s*x^2*y^3 - 12*w*x^2*y^3 - 20*x^3*y^3 + 
        25*s^2*y^4 + 30*s*w*y^4 + 25*w^2*y^4 + 30*s*x*y^4 + 30*w*x*y^4 + 
        25*x^2*y^4 - 14*s*y^5 - 14*w*y^5 - 14*x*y^5 + 3*y^6 + 2*s^5*z - 
        6*s^4*w*z + 4*s^3*w^2*z + 4*s^2*w^3*z - 6*s*w^4*z + 2*w^5*z - 
        6*s^4*x*z + 56*s^3*w*x*z - 100*s^2*w^2*x*z + 56*s*w^3*x*z - 
        6*w^4*x*z + 4*s^3*x^2*z - 100*s^2*w*x^2*z - 100*s*w^2*x^2*z + 
        4*w^3*x^2*z + 4*s^2*x^3*z + 56*s*w*x^3*z + 4*w^2*x^3*z - 6*s*x^4*z - 
        6*w*x^4*z + 2*x^5*z - 34*s^4*y*z - 24*s^3*w*y*z + 116*s^2*w^2*y*z - 
        24*s*w^3*y*z - 34*w^4*y*z - 24*s^3*x*y*z + 88*s^2*w*x*y*z + 
        88*s*w^2*x*y*z - 24*w^3*x*y*z + 116*s^2*x^2*y*z + 88*s*w*x^2*y*z + 
        116*w^2*x^2*y*z - 24*s*x^3*y*z - 24*w*x^3*y*z - 34*x^4*y*z + 
        84*s^3*y^2*z - 52*s^2*w*y^2*z - 52*s*w^2*y^2*z + 84*w^3*y^2*z - 
        52*s^2*x*y^2*z - 216*s*w*x*y^2*z - 52*w^2*x*y^2*z - 52*s*x^2*y^2*z - 
        52*w*x^2*y^2*z + 84*x^3*y^2*z - 68*s^2*y^3*z + 72*s*w*y^3*z - 
        68*w^2*y^3*z + 72*s*x*y^3*z + 72*w*x*y^3*z - 68*x^2*y^3*z + 
        10*s*y^4*z + 10*w*y^4*z + 10*x*y^4*z + 6*y^5*z + 5*s^4*z^2 - 
        4*s^3*w*z^2 - 2*s^2*w^2*z^2 - 4*s*w^3*z^2 + 5*w^4*z^2 - 4*s^3*x*z^2 + 
        100*s^2*w*x*z^2 + 100*s*w^2*x*z^2 - 4*w^3*x*z^2 - 2*s^2*x^2*z^2 + 
        100*s*w*x^2*z^2 - 2*w^2*x^2*z^2 - 4*s*x^3*z^2 - 4*w*x^3*z^2 + 
        5*x^4*z^2 + 84*s^3*y*z^2 - 52*s^2*w*y*z^2 - 52*s*w^2*y*z^2 + 
        84*w^3*y*z^2 - 52*s^2*x*y*z^2 - 216*s*w*x*y*z^2 - 52*w^2*x*y*z^2 - 
        52*s*x^2*y*z^2 - 52*w*x^2*y*z^2 + 84*x^3*y*z^2 - 42*s^2*y^2*z^2 + 
        52*s*w*y^2*z^2 - 42*w^2*y^2*z^2 + 52*s*x*y^2*z^2 + 52*w*x*y^2*z^2 - 
        42*x^2*y^2*z^2 + 4*s*y^3*z^2 + 4*w*y^3*z^2 + 4*x*y^3*z^2 - 
        51*y^4*z^2 - 20*s^3*z^3 - 12*s^2*w*z^3 - 12*s*w^2*z^3 - 20*w^3*z^3 - 
        12*s^2*x*z^3 - 168*s*w*x*z^3 - 12*w^2*x*z^3 - 12*s*x^2*z^3 - 
        12*w*x^2*z^3 - 20*x^3*z^3 - 68*s^2*y*z^3 + 72*s*w*y*z^3 - 
        68*w^2*y*z^3 + 72*s*x*y*z^3 + 72*w*x*y*z^3 - 68*x^2*y*z^3 + 
        4*s*y^2*z^3 + 4*w*y^2*z^3 + 4*x*y^2*z^3 + 84*y^3*z^3 + 25*s^2*z^4 + 
        30*s*w*z^4 + 25*w^2*z^4 + 30*s*x*z^4 + 30*w*x*z^4 + 25*x^2*z^4 + 
        10*s*y*z^4 + 10*w*y*z^4 + 10*x*y*z^4 - 51*y^2*z^4 - 14*s*z^5 - 
        14*w*z^5 - 14*x*z^5 + 6*y*z^5 + 3*z^6)*JJ4[w, x, y, z])/
      OMEGA[s, w, x, y, z]

sdds[JJ4][w_, x_, y_, z_] := 
    JJ4[w, x, y, z]*(1 - 3*eps + (3*(-1 + 2*eps)*(-(s^7*w) + 7*s^6*w^2 - 
          21*s^5*w^3 + 35*s^4*w^4 - 35*s^3*w^5 + 21*s^2*w^6 - 7*s*w^7 + w^8 - 
          s^7*x + 10*s^6*w*x - 27*s^5*w^2*x + 20*s^4*w^3*x + 25*s^3*w^4*x - 
          54*s^2*w^5*x + 35*s*w^6*x - 8*w^7*x + 7*s^6*x^2 - 27*s^5*w*x^2 + 
          18*s^4*w^2*x^2 + 10*s^3*w^3*x^2 + 27*s^2*w^4*x^2 - 63*s*w^5*x^2 + 
          28*w^6*x^2 - 21*s^5*x^3 + 20*s^4*w*x^3 + 10*s^3*w^2*x^3 + 
          12*s^2*w^3*x^3 + 35*s*w^4*x^3 - 56*w^5*x^3 + 35*s^4*x^4 + 
          25*s^3*w*x^4 + 27*s^2*w^2*x^4 + 35*s*w^3*x^4 + 70*w^4*x^4 - 
          35*s^3*x^5 - 54*s^2*w*x^5 - 63*s*w^2*x^5 - 56*w^3*x^5 + 
          21*s^2*x^6 + 35*s*w*x^6 + 28*w^2*x^6 - 7*s*x^7 - 8*w*x^7 + x^8 - 
          s^7*y + 10*s^6*w*y - 27*s^5*w^2*y + 20*s^4*w^3*y + 25*s^3*w^4*y - 
          54*s^2*w^5*y + 35*s*w^6*y - 8*w^7*y + 10*s^6*x*y - 66*s^5*w*x*y + 
          172*s^4*w^2*x*y - 260*s^3*w^3*x*y + 258*s^2*w^4*x*y - 
          154*s*w^5*x*y + 40*w^6*x*y - 27*s^5*x^2*y + 172*s^4*w*x^2*y - 
          170*s^3*w^2*x^2*y - 204*s^2*w^3*x^2*y + 301*s*w^4*x^2*y - 
          72*w^5*x^2*y + 20*s^4*x^3*y - 260*s^3*w*x^3*y - 204*s^2*w^2*x^3*y - 
          364*s*w^3*x^3*y + 40*w^4*x^3*y + 25*s^3*x^4*y + 258*s^2*w*x^4*y + 
          301*s*w^2*x^4*y + 40*w^3*x^4*y - 54*s^2*x^5*y - 154*s*w*x^5*y - 
          72*w^2*x^5*y + 35*s*x^6*y + 40*w*x^6*y - 8*x^7*y + 7*s^6*y^2 - 
          27*s^5*w*y^2 + 18*s^4*w^2*y^2 + 10*s^3*w^3*y^2 + 27*s^2*w^4*y^2 - 
          63*s*w^5*y^2 + 28*w^6*y^2 - 27*s^5*x*y^2 + 172*s^4*w*x*y^2 - 
          170*s^3*w^2*x*y^2 - 204*s^2*w^3*x*y^2 + 301*s*w^4*x*y^2 - 
          72*w^5*x*y^2 + 18*s^4*x^2*y^2 - 170*s^3*w*x^2*y^2 + 
          1506*s^2*w^2*x^2*y^2 - 238*s*w^3*x^2*y^2 + 36*w^4*x^2*y^2 + 
          10*s^3*x^3*y^2 - 204*s^2*w*x^3*y^2 - 238*s*w^2*x^3*y^2 + 
          16*w^3*x^3*y^2 + 27*s^2*x^4*y^2 + 301*s*w*x^4*y^2 + 
          36*w^2*x^4*y^2 - 63*s*x^5*y^2 - 72*w*x^5*y^2 + 28*x^6*y^2 - 
          21*s^5*y^3 + 20*s^4*w*y^3 + 10*s^3*w^2*y^3 + 12*s^2*w^3*y^3 + 
          35*s*w^4*y^3 - 56*w^5*y^3 + 20*s^4*x*y^3 - 260*s^3*w*x*y^3 - 
          204*s^2*w^2*x*y^3 - 364*s*w^3*x*y^3 + 40*w^4*x*y^3 + 
          10*s^3*x^2*y^3 - 204*s^2*w*x^2*y^3 - 238*s*w^2*x^2*y^3 + 
          16*w^3*x^2*y^3 + 12*s^2*x^3*y^3 - 364*s*w*x^3*y^3 + 
          16*w^2*x^3*y^3 + 35*s*x^4*y^3 + 40*w*x^4*y^3 - 56*x^5*y^3 + 
          35*s^4*y^4 + 25*s^3*w*y^4 + 27*s^2*w^2*y^4 + 35*s*w^3*y^4 + 
          70*w^4*y^4 + 25*s^3*x*y^4 + 258*s^2*w*x*y^4 + 301*s*w^2*x*y^4 + 
          40*w^3*x*y^4 + 27*s^2*x^2*y^4 + 301*s*w*x^2*y^4 + 36*w^2*x^2*y^4 + 
          35*s*x^3*y^4 + 40*w*x^3*y^4 + 70*x^4*y^4 - 35*s^3*y^5 - 
          54*s^2*w*y^5 - 63*s*w^2*y^5 - 56*w^3*y^5 - 54*s^2*x*y^5 - 
          154*s*w*x*y^5 - 72*w^2*x*y^5 - 63*s*x^2*y^5 - 72*w*x^2*y^5 - 
          56*x^3*y^5 + 21*s^2*y^6 + 35*s*w*y^6 + 28*w^2*y^6 + 35*s*x*y^6 + 
          40*w*x*y^6 + 28*x^2*y^6 - 7*s*y^7 - 8*w*y^7 - 8*x*y^7 + y^8 - 
          s^7*z + 10*s^6*w*z - 27*s^5*w^2*z + 20*s^4*w^3*z + 25*s^3*w^4*z - 
          54*s^2*w^5*z + 35*s*w^6*z - 8*w^7*z + 10*s^6*x*z - 66*s^5*w*x*z + 
          172*s^4*w^2*x*z - 260*s^3*w^3*x*z + 258*s^2*w^4*x*z - 
          154*s*w^5*x*z + 40*w^6*x*z - 27*s^5*x^2*z + 172*s^4*w*x^2*z - 
          170*s^3*w^2*x^2*z - 204*s^2*w^3*x^2*z + 301*s*w^4*x^2*z - 
          72*w^5*x^2*z + 20*s^4*x^3*z - 260*s^3*w*x^3*z - 204*s^2*w^2*x^3*z - 
          364*s*w^3*x^3*z + 40*w^4*x^3*z + 25*s^3*x^4*z + 258*s^2*w*x^4*z + 
          301*s*w^2*x^4*z + 40*w^3*x^4*z - 54*s^2*x^5*z - 154*s*w*x^5*z - 
          72*w^2*x^5*z + 35*s*x^6*z + 40*w*x^6*z - 8*x^7*z + 10*s^6*y*z - 
          66*s^5*w*y*z + 172*s^4*w^2*y*z - 260*s^3*w^3*y*z + 
          258*s^2*w^4*y*z - 154*s*w^5*y*z + 40*w^6*y*z - 66*s^5*x*y*z - 
          376*s^4*w*x*y*z + 580*s^3*w^2*x*y*z + 696*s^2*w^3*x*y*z - 
          658*s*w^4*x*y*z - 176*w^5*x*y*z + 172*s^4*x^2*y*z + 
          580*s^3*w*x^2*y*z - 1140*s^2*w^2*x^2*y*z + 812*s*w^3*x^2*y*z + 
          344*w^4*x^2*y*z - 260*s^3*x^3*y*z + 696*s^2*w*x^3*y*z + 
          812*s*w^2*x^3*y*z - 416*w^3*x^3*y*z + 258*s^2*x^4*y*z - 
          658*s*w*x^4*y*z + 344*w^2*x^4*y*z - 154*s*x^5*y*z - 176*w*x^5*y*z + 
          40*x^6*y*z - 27*s^5*y^2*z + 172*s^4*w*y^2*z - 170*s^3*w^2*y^2*z - 
          204*s^2*w^3*y^2*z + 301*s*w^4*y^2*z - 72*w^5*y^2*z + 
          172*s^4*x*y^2*z + 580*s^3*w*x*y^2*z - 1140*s^2*w^2*x*y^2*z + 
          812*s*w^3*x*y^2*z + 344*w^4*x*y^2*z - 170*s^3*x^2*y^2*z - 
          1140*s^2*w*x^2*y^2*z - 1330*s*w^2*x^2*y^2*z - 272*w^3*x^2*y^2*z - 
          204*s^2*x^3*y^2*z + 812*s*w*x^3*y^2*z - 272*w^2*x^3*y^2*z + 
          301*s*x^4*y^2*z + 344*w*x^4*y^2*z - 72*x^5*y^2*z + 20*s^4*y^3*z - 
          260*s^3*w*y^3*z - 204*s^2*w^2*y^3*z - 364*s*w^3*y^3*z + 
          40*w^4*y^3*z - 260*s^3*x*y^3*z + 696*s^2*w*x*y^3*z + 
          812*s*w^2*x*y^3*z - 416*w^3*x*y^3*z - 204*s^2*x^2*y^3*z + 
          812*s*w*x^2*y^3*z - 272*w^2*x^2*y^3*z - 364*s*x^3*y^3*z - 
          416*w*x^3*y^3*z + 40*x^4*y^3*z + 25*s^3*y^4*z + 258*s^2*w*y^4*z + 
          301*s*w^2*y^4*z + 40*w^3*y^4*z + 258*s^2*x*y^4*z - 
          658*s*w*x*y^4*z + 344*w^2*x*y^4*z + 301*s*x^2*y^4*z + 
          344*w*x^2*y^4*z + 40*x^3*y^4*z - 54*s^2*y^5*z - 154*s*w*y^5*z - 
          72*w^2*y^5*z - 154*s*x*y^5*z - 176*w*x*y^5*z - 72*x^2*y^5*z + 
          35*s*y^6*z + 40*w*y^6*z + 40*x*y^6*z - 8*y^7*z + 7*s^6*z^2 - 
          27*s^5*w*z^2 + 18*s^4*w^2*z^2 + 10*s^3*w^3*z^2 + 27*s^2*w^4*z^2 - 
          63*s*w^5*z^2 + 28*w^6*z^2 - 27*s^5*x*z^2 + 172*s^4*w*x*z^2 - 
          170*s^3*w^2*x*z^2 - 204*s^2*w^3*x*z^2 + 301*s*w^4*x*z^2 - 
          72*w^5*x*z^2 + 18*s^4*x^2*z^2 - 170*s^3*w*x^2*z^2 + 
          1506*s^2*w^2*x^2*z^2 - 238*s*w^3*x^2*z^2 + 36*w^4*x^2*z^2 + 
          10*s^3*x^3*z^2 - 204*s^2*w*x^3*z^2 - 238*s*w^2*x^3*z^2 + 
          16*w^3*x^3*z^2 + 27*s^2*x^4*z^2 + 301*s*w*x^4*z^2 + 
          36*w^2*x^4*z^2 - 63*s*x^5*z^2 - 72*w*x^5*z^2 + 28*x^6*z^2 - 
          27*s^5*y*z^2 + 172*s^4*w*y*z^2 - 170*s^3*w^2*y*z^2 - 
          204*s^2*w^3*y*z^2 + 301*s*w^4*y*z^2 - 72*w^5*y*z^2 + 
          172*s^4*x*y*z^2 + 580*s^3*w*x*y*z^2 - 1140*s^2*w^2*x*y*z^2 + 
          812*s*w^3*x*y*z^2 + 344*w^4*x*y*z^2 - 170*s^3*x^2*y*z^2 - 
          1140*s^2*w*x^2*y*z^2 - 1330*s*w^2*x^2*y*z^2 - 272*w^3*x^2*y*z^2 - 
          204*s^2*x^3*y*z^2 + 812*s*w*x^3*y*z^2 - 272*w^2*x^3*y*z^2 + 
          301*s*x^4*y*z^2 + 344*w*x^4*y*z^2 - 72*x^5*y*z^2 + 18*s^4*y^2*z^2 - 
          170*s^3*w*y^2*z^2 + 1506*s^2*w^2*y^2*z^2 - 238*s*w^3*y^2*z^2 + 
          36*w^4*y^2*z^2 - 170*s^3*x*y^2*z^2 - 1140*s^2*w*x*y^2*z^2 - 
          1330*s*w^2*x*y^2*z^2 - 272*w^3*x*y^2*z^2 + 1506*s^2*x^2*y^2*z^2 - 
          1330*s*w*x^2*y^2*z^2 + 2008*w^2*x^2*y^2*z^2 - 238*s*x^3*y^2*z^2 - 
          272*w*x^3*y^2*z^2 + 36*x^4*y^2*z^2 + 10*s^3*y^3*z^2 - 
          204*s^2*w*y^3*z^2 - 238*s*w^2*y^3*z^2 + 16*w^3*y^3*z^2 - 
          204*s^2*x*y^3*z^2 + 812*s*w*x*y^3*z^2 - 272*w^2*x*y^3*z^2 - 
          238*s*x^2*y^3*z^2 - 272*w*x^2*y^3*z^2 + 16*x^3*y^3*z^2 + 
          27*s^2*y^4*z^2 + 301*s*w*y^4*z^2 + 36*w^2*y^4*z^2 + 
          301*s*x*y^4*z^2 + 344*w*x*y^4*z^2 + 36*x^2*y^4*z^2 - 63*s*y^5*z^2 - 
          72*w*y^5*z^2 - 72*x*y^5*z^2 + 28*y^6*z^2 - 21*s^5*z^3 + 
          20*s^4*w*z^3 + 10*s^3*w^2*z^3 + 12*s^2*w^3*z^3 + 35*s*w^4*z^3 - 
          56*w^5*z^3 + 20*s^4*x*z^3 - 260*s^3*w*x*z^3 - 204*s^2*w^2*x*z^3 - 
          364*s*w^3*x*z^3 + 40*w^4*x*z^3 + 10*s^3*x^2*z^3 - 
          204*s^2*w*x^2*z^3 - 238*s*w^2*x^2*z^3 + 16*w^3*x^2*z^3 + 
          12*s^2*x^3*z^3 - 364*s*w*x^3*z^3 + 16*w^2*x^3*z^3 + 35*s*x^4*z^3 + 
          40*w*x^4*z^3 - 56*x^5*z^3 + 20*s^4*y*z^3 - 260*s^3*w*y*z^3 - 
          204*s^2*w^2*y*z^3 - 364*s*w^3*y*z^3 + 40*w^4*y*z^3 - 
          260*s^3*x*y*z^3 + 696*s^2*w*x*y*z^3 + 812*s*w^2*x*y*z^3 - 
          416*w^3*x*y*z^3 - 204*s^2*x^2*y*z^3 + 812*s*w*x^2*y*z^3 - 
          272*w^2*x^2*y*z^3 - 364*s*x^3*y*z^3 - 416*w*x^3*y*z^3 + 
          40*x^4*y*z^3 + 10*s^3*y^2*z^3 - 204*s^2*w*y^2*z^3 - 
          238*s*w^2*y^2*z^3 + 16*w^3*y^2*z^3 - 204*s^2*x*y^2*z^3 + 
          812*s*w*x*y^2*z^3 - 272*w^2*x*y^2*z^3 - 238*s*x^2*y^2*z^3 - 
          272*w*x^2*y^2*z^3 + 16*x^3*y^2*z^3 + 12*s^2*y^3*z^3 - 
          364*s*w*y^3*z^3 + 16*w^2*y^3*z^3 - 364*s*x*y^3*z^3 - 
          416*w*x*y^3*z^3 + 16*x^2*y^3*z^3 + 35*s*y^4*z^3 + 40*w*y^4*z^3 + 
          40*x*y^4*z^3 - 56*y^5*z^3 + 35*s^4*z^4 + 25*s^3*w*z^4 + 
          27*s^2*w^2*z^4 + 35*s*w^3*z^4 + 70*w^4*z^4 + 25*s^3*x*z^4 + 
          258*s^2*w*x*z^4 + 301*s*w^2*x*z^4 + 40*w^3*x*z^4 + 27*s^2*x^2*z^4 + 
          301*s*w*x^2*z^4 + 36*w^2*x^2*z^4 + 35*s*x^3*z^4 + 40*w*x^3*z^4 + 
          70*x^4*z^4 + 25*s^3*y*z^4 + 258*s^2*w*y*z^4 + 301*s*w^2*y*z^4 + 
          40*w^3*y*z^4 + 258*s^2*x*y*z^4 - 658*s*w*x*y*z^4 + 
          344*w^2*x*y*z^4 + 301*s*x^2*y*z^4 + 344*w*x^2*y*z^4 + 
          40*x^3*y*z^4 + 27*s^2*y^2*z^4 + 301*s*w*y^2*z^4 + 36*w^2*y^2*z^4 + 
          301*s*x*y^2*z^4 + 344*w*x*y^2*z^4 + 36*x^2*y^2*z^4 + 35*s*y^3*z^4 + 
          40*w*y^3*z^4 + 40*x*y^3*z^4 + 70*y^4*z^4 - 35*s^3*z^5 - 
          54*s^2*w*z^5 - 63*s*w^2*z^5 - 56*w^3*z^5 - 54*s^2*x*z^5 - 
          154*s*w*x*z^5 - 72*w^2*x*z^5 - 63*s*x^2*z^5 - 72*w*x^2*z^5 - 
          56*x^3*z^5 - 54*s^2*y*z^5 - 154*s*w*y*z^5 - 72*w^2*y*z^5 - 
          154*s*x*y*z^5 - 176*w*x*y*z^5 - 72*x^2*y*z^5 - 63*s*y^2*z^5 - 
          72*w*y^2*z^5 - 72*x*y^2*z^5 - 56*y^3*z^5 + 21*s^2*z^6 + 
          35*s*w*z^6 + 28*w^2*z^6 + 35*s*x*z^6 + 40*w*x*z^6 + 28*x^2*z^6 + 
          35*s*y*z^6 + 40*w*y*z^6 + 40*x*y*z^6 + 28*y^2*z^6 - 7*s*z^7 - 
          8*w*z^7 - 8*x*z^7 - 8*y*z^7 + z^8))/OMEGA[s, w, x, y, z]) - 
     (2*(-1 + eps)^3*(3*s^6 - 14*s^5*w + 25*s^4*w^2 - 20*s^3*w^3 + 
        5*s^2*w^4 + 2*s*w^5 - w^6 - 14*s^5*x + 30*s^4*w*x - 12*s^3*w^2*x - 
        4*s^2*w^3*x - 6*s*w^4*x + 6*w^5*x + 25*s^4*x^2 - 12*s^3*w*x^2 - 
        2*s^2*w^2*x^2 + 4*s*w^3*x^2 - 15*w^4*x^2 - 20*s^3*x^3 - 4*s^2*w*x^3 + 
        4*s*w^2*x^3 + 20*w^3*x^3 + 5*s^2*x^4 - 6*s*w*x^4 - 15*w^2*x^4 + 
        2*s*x^5 + 6*w*x^5 - x^6 - 14*s^5*y + 30*s^4*w*y - 12*s^3*w^2*y - 
        4*s^2*w^3*y - 6*s*w^4*y + 6*w^5*y + 30*s^4*x*y - 168*s^3*w*x*y + 
        100*s^2*w^2*x*y + 56*s*w^3*x*y - 18*w^4*x*y - 12*s^3*x^2*y + 
        100*s^2*w*x^2*y - 100*s*w^2*x^2*y + 12*w^3*x^2*y - 4*s^2*x^3*y + 
        56*s*w*x^3*y + 12*w^2*x^3*y - 6*s*x^4*y - 18*w*x^4*y + 6*x^5*y + 
        25*s^4*y^2 - 12*s^3*w*y^2 - 2*s^2*w^2*y^2 + 4*s*w^3*y^2 - 
        15*w^4*y^2 - 12*s^3*x*y^2 + 100*s^2*w*x*y^2 - 100*s*w^2*x*y^2 + 
        12*w^3*x*y^2 - 2*s^2*x^2*y^2 - 100*s*w*x^2*y^2 + 6*w^2*x^2*y^2 + 
        4*s*x^3*y^2 + 12*w*x^3*y^2 - 15*x^4*y^2 - 20*s^3*y^3 - 4*s^2*w*y^3 + 
        4*s*w^2*y^3 + 20*w^3*y^3 - 4*s^2*x*y^3 + 56*s*w*x*y^3 + 
        12*w^2*x*y^3 + 4*s*x^2*y^3 + 12*w*x^2*y^3 + 20*x^3*y^3 + 5*s^2*y^4 - 
        6*s*w*y^4 - 15*w^2*y^4 - 6*s*x*y^4 - 18*w*x*y^4 - 15*x^2*y^4 + 
        2*s*y^5 + 6*w*y^5 + 6*x*y^5 - y^6 + 6*s^5*z + 10*s^4*w*z - 
        68*s^3*w^2*z + 84*s^2*w^3*z - 34*s*w^4*z + 2*w^5*z + 10*s^4*x*z + 
        72*s^3*w*x*z - 52*s^2*w^2*x*z - 24*s*w^3*x*z - 6*w^4*x*z - 
        68*s^3*x^2*z - 52*s^2*w*x^2*z + 116*s*w^2*x^2*z + 4*w^3*x^2*z + 
        84*s^2*x^3*z - 24*s*w*x^3*z + 4*w^2*x^3*z - 34*s*x^4*z - 6*w*x^4*z + 
        2*x^5*z + 10*s^4*y*z + 72*s^3*w*y*z - 52*s^2*w^2*y*z - 24*s*w^3*y*z - 
        6*w^4*y*z + 72*s^3*x*y*z - 216*s^2*w*x*y*z + 88*s*w^2*x*y*z + 
        56*w^3*x*y*z - 52*s^2*x^2*y*z + 88*s*w*x^2*y*z - 100*w^2*x^2*y*z - 
        24*s*x^3*y*z + 56*w*x^3*y*z - 6*x^4*y*z - 68*s^3*y^2*z - 
        52*s^2*w*y^2*z + 116*s*w^2*y^2*z + 4*w^3*y^2*z - 52*s^2*x*y^2*z + 
        88*s*w*x*y^2*z - 100*w^2*x*y^2*z + 116*s*x^2*y^2*z - 
        100*w*x^2*y^2*z + 4*x^3*y^2*z + 84*s^2*y^3*z - 24*s*w*y^3*z + 
        4*w^2*y^3*z - 24*s*x*y^3*z + 56*w*x*y^3*z + 4*x^2*y^3*z - 
        34*s*y^4*z - 6*w*y^4*z - 6*x*y^4*z + 2*y^5*z - 51*s^4*z^2 + 
        4*s^3*w*z^2 - 42*s^2*w^2*z^2 + 84*s*w^3*z^2 + 5*w^4*z^2 + 
        4*s^3*x*z^2 + 52*s^2*w*x*z^2 - 52*s*w^2*x*z^2 - 4*w^3*x*z^2 - 
        42*s^2*x^2*z^2 - 52*s*w*x^2*z^2 - 2*w^2*x^2*z^2 + 84*s*x^3*z^2 - 
        4*w*x^3*z^2 + 5*x^4*z^2 + 4*s^3*y*z^2 + 52*s^2*w*y*z^2 - 
        52*s*w^2*y*z^2 - 4*w^3*y*z^2 + 52*s^2*x*y*z^2 - 216*s*w*x*y*z^2 + 
        100*w^2*x*y*z^2 - 52*s*x^2*y*z^2 + 100*w*x^2*y*z^2 - 4*x^3*y*z^2 - 
        42*s^2*y^2*z^2 - 52*s*w*y^2*z^2 - 2*w^2*y^2*z^2 - 52*s*x*y^2*z^2 + 
        100*w*x*y^2*z^2 - 2*x^2*y^2*z^2 + 84*s*y^3*z^2 - 4*w*y^3*z^2 - 
        4*x*y^3*z^2 + 5*y^4*z^2 + 84*s^3*z^3 + 4*s^2*w*z^3 - 68*s*w^2*z^3 - 
        20*w^3*z^3 + 4*s^2*x*z^3 + 72*s*w*x*z^3 - 12*w^2*x*z^3 - 
        68*s*x^2*z^3 - 12*w*x^2*z^3 - 20*x^3*z^3 + 4*s^2*y*z^3 + 
        72*s*w*y*z^3 - 12*w^2*y*z^3 + 72*s*x*y*z^3 - 168*w*x*y*z^3 - 
        12*x^2*y*z^3 - 68*s*y^2*z^3 - 12*w*y^2*z^3 - 12*x*y^2*z^3 - 
        20*y^3*z^3 - 51*s^2*z^4 + 10*s*w*z^4 + 25*w^2*z^4 + 10*s*x*z^4 + 
        30*w*x*z^4 + 25*x^2*z^4 + 10*s*y*z^4 + 30*w*y*z^4 + 30*x*y*z^4 + 
        25*y^2*z^4 + 6*s*z^5 - 14*w*z^5 - 14*x*z^5 - 14*y*z^5 + 3*z^6)*AA[w]*
       AA[x]*AA[y])/OMEGA[s, w, x, y, z] - 
     (2*(-1 + eps)^3*(3*s^6 - 14*s^5*w + 25*s^4*w^2 - 20*s^3*w^3 + 
        5*s^2*w^4 + 2*s*w^5 - w^6 - 14*s^5*x + 30*s^4*w*x - 12*s^3*w^2*x - 
        4*s^2*w^3*x - 6*s*w^4*x + 6*w^5*x + 25*s^4*x^2 - 12*s^3*w*x^2 - 
        2*s^2*w^2*x^2 + 4*s*w^3*x^2 - 15*w^4*x^2 - 20*s^3*x^3 - 4*s^2*w*x^3 + 
        4*s*w^2*x^3 + 20*w^3*x^3 + 5*s^2*x^4 - 6*s*w*x^4 - 15*w^2*x^4 + 
        2*s*x^5 + 6*w*x^5 - x^6 + 6*s^5*y + 10*s^4*w*y - 68*s^3*w^2*y + 
        84*s^2*w^3*y - 34*s*w^4*y + 2*w^5*y + 10*s^4*x*y + 72*s^3*w*x*y - 
        52*s^2*w^2*x*y - 24*s*w^3*x*y - 6*w^4*x*y - 68*s^3*x^2*y - 
        52*s^2*w*x^2*y + 116*s*w^2*x^2*y + 4*w^3*x^2*y + 84*s^2*x^3*y - 
        24*s*w*x^3*y + 4*w^2*x^3*y - 34*s*x^4*y - 6*w*x^4*y + 2*x^5*y - 
        51*s^4*y^2 + 4*s^3*w*y^2 - 42*s^2*w^2*y^2 + 84*s*w^3*y^2 + 
        5*w^4*y^2 + 4*s^3*x*y^2 + 52*s^2*w*x*y^2 - 52*s*w^2*x*y^2 - 
        4*w^3*x*y^2 - 42*s^2*x^2*y^2 - 52*s*w*x^2*y^2 - 2*w^2*x^2*y^2 + 
        84*s*x^3*y^2 - 4*w*x^3*y^2 + 5*x^4*y^2 + 84*s^3*y^3 + 4*s^2*w*y^3 - 
        68*s*w^2*y^3 - 20*w^3*y^3 + 4*s^2*x*y^3 + 72*s*w*x*y^3 - 
        12*w^2*x*y^3 - 68*s*x^2*y^3 - 12*w*x^2*y^3 - 20*x^3*y^3 - 
        51*s^2*y^4 + 10*s*w*y^4 + 25*w^2*y^4 + 10*s*x*y^4 + 30*w*x*y^4 + 
        25*x^2*y^4 + 6*s*y^5 - 14*w*y^5 - 14*x*y^5 + 3*y^6 - 14*s^5*z + 
        30*s^4*w*z - 12*s^3*w^2*z - 4*s^2*w^3*z - 6*s*w^4*z + 6*w^5*z + 
        30*s^4*x*z - 168*s^3*w*x*z + 100*s^2*w^2*x*z + 56*s*w^3*x*z - 
        18*w^4*x*z - 12*s^3*x^2*z + 100*s^2*w*x^2*z - 100*s*w^2*x^2*z + 
        12*w^3*x^2*z - 4*s^2*x^3*z + 56*s*w*x^3*z + 12*w^2*x^3*z - 
        6*s*x^4*z - 18*w*x^4*z + 6*x^5*z + 10*s^4*y*z + 72*s^3*w*y*z - 
        52*s^2*w^2*y*z - 24*s*w^3*y*z - 6*w^4*y*z + 72*s^3*x*y*z - 
        216*s^2*w*x*y*z + 88*s*w^2*x*y*z + 56*w^3*x*y*z - 52*s^2*x^2*y*z + 
        88*s*w*x^2*y*z - 100*w^2*x^2*y*z - 24*s*x^3*y*z + 56*w*x^3*y*z - 
        6*x^4*y*z + 4*s^3*y^2*z + 52*s^2*w*y^2*z - 52*s*w^2*y^2*z - 
        4*w^3*y^2*z + 52*s^2*x*y^2*z - 216*s*w*x*y^2*z + 100*w^2*x*y^2*z - 
        52*s*x^2*y^2*z + 100*w*x^2*y^2*z - 4*x^3*y^2*z + 4*s^2*y^3*z + 
        72*s*w*y^3*z - 12*w^2*y^3*z + 72*s*x*y^3*z - 168*w*x*y^3*z - 
        12*x^2*y^3*z + 10*s*y^4*z + 30*w*y^4*z + 30*x*y^4*z - 14*y^5*z + 
        25*s^4*z^2 - 12*s^3*w*z^2 - 2*s^2*w^2*z^2 + 4*s*w^3*z^2 - 
        15*w^4*z^2 - 12*s^3*x*z^2 + 100*s^2*w*x*z^2 - 100*s*w^2*x*z^2 + 
        12*w^3*x*z^2 - 2*s^2*x^2*z^2 - 100*s*w*x^2*z^2 + 6*w^2*x^2*z^2 + 
        4*s*x^3*z^2 + 12*w*x^3*z^2 - 15*x^4*z^2 - 68*s^3*y*z^2 - 
        52*s^2*w*y*z^2 + 116*s*w^2*y*z^2 + 4*w^3*y*z^2 - 52*s^2*x*y*z^2 + 
        88*s*w*x*y*z^2 - 100*w^2*x*y*z^2 + 116*s*x^2*y*z^2 - 
        100*w*x^2*y*z^2 + 4*x^3*y*z^2 - 42*s^2*y^2*z^2 - 52*s*w*y^2*z^2 - 
        2*w^2*y^2*z^2 - 52*s*x*y^2*z^2 + 100*w*x*y^2*z^2 - 2*x^2*y^2*z^2 - 
        68*s*y^3*z^2 - 12*w*y^3*z^2 - 12*x*y^3*z^2 + 25*y^4*z^2 - 
        20*s^3*z^3 - 4*s^2*w*z^3 + 4*s*w^2*z^3 + 20*w^3*z^3 - 4*s^2*x*z^3 + 
        56*s*w*x*z^3 + 12*w^2*x*z^3 + 4*s*x^2*z^3 + 12*w*x^2*z^3 + 
        20*x^3*z^3 + 84*s^2*y*z^3 - 24*s*w*y*z^3 + 4*w^2*y*z^3 - 
        24*s*x*y*z^3 + 56*w*x*y*z^3 + 4*x^2*y*z^3 + 84*s*y^2*z^3 - 
        4*w*y^2*z^3 - 4*x*y^2*z^3 - 20*y^3*z^3 + 5*s^2*z^4 - 6*s*w*z^4 - 
        15*w^2*z^4 - 6*s*x*z^4 - 18*w*x*z^4 - 15*x^2*z^4 - 34*s*y*z^4 - 
        6*w*y*z^4 - 6*x*y*z^4 + 5*y^2*z^4 + 2*s*z^5 + 6*w*z^5 + 6*x*z^5 + 
        2*y*z^5 - z^6)*AA[w]*AA[x]*AA[z])/OMEGA[s, w, x, y, z] - 
     (2*(-1 + eps)^3*(3*s^6 - 14*s^5*w + 25*s^4*w^2 - 20*s^3*w^3 + 
        5*s^2*w^4 + 2*s*w^5 - w^6 + 6*s^5*x + 10*s^4*w*x - 68*s^3*w^2*x + 
        84*s^2*w^3*x - 34*s*w^4*x + 2*w^5*x - 51*s^4*x^2 + 4*s^3*w*x^2 - 
        42*s^2*w^2*x^2 + 84*s*w^3*x^2 + 5*w^4*x^2 + 84*s^3*x^3 + 
        4*s^2*w*x^3 - 68*s*w^2*x^3 - 20*w^3*x^3 - 51*s^2*x^4 + 10*s*w*x^4 + 
        25*w^2*x^4 + 6*s*x^5 - 14*w*x^5 + 3*x^6 - 14*s^5*y + 30*s^4*w*y - 
        12*s^3*w^2*y - 4*s^2*w^3*y - 6*s*w^4*y + 6*w^5*y + 10*s^4*x*y + 
        72*s^3*w*x*y - 52*s^2*w^2*x*y - 24*s*w^3*x*y - 6*w^4*x*y + 
        4*s^3*x^2*y + 52*s^2*w*x^2*y - 52*s*w^2*x^2*y - 4*w^3*x^2*y + 
        4*s^2*x^3*y + 72*s*w*x^3*y - 12*w^2*x^3*y + 10*s*x^4*y + 30*w*x^4*y - 
        14*x^5*y + 25*s^4*y^2 - 12*s^3*w*y^2 - 2*s^2*w^2*y^2 + 4*s*w^3*y^2 - 
        15*w^4*y^2 - 68*s^3*x*y^2 - 52*s^2*w*x*y^2 + 116*s*w^2*x*y^2 + 
        4*w^3*x*y^2 - 42*s^2*x^2*y^2 - 52*s*w*x^2*y^2 - 2*w^2*x^2*y^2 - 
        68*s*x^3*y^2 - 12*w*x^3*y^2 + 25*x^4*y^2 - 20*s^3*y^3 - 4*s^2*w*y^3 + 
        4*s*w^2*y^3 + 20*w^3*y^3 + 84*s^2*x*y^3 - 24*s*w*x*y^3 + 
        4*w^2*x*y^3 + 84*s*x^2*y^3 - 4*w*x^2*y^3 - 20*x^3*y^3 + 5*s^2*y^4 - 
        6*s*w*y^4 - 15*w^2*y^4 - 34*s*x*y^4 - 6*w*x*y^4 + 5*x^2*y^4 + 
        2*s*y^5 + 6*w*y^5 + 2*x*y^5 - y^6 - 14*s^5*z + 30*s^4*w*z - 
        12*s^3*w^2*z - 4*s^2*w^3*z - 6*s*w^4*z + 6*w^5*z + 10*s^4*x*z + 
        72*s^3*w*x*z - 52*s^2*w^2*x*z - 24*s*w^3*x*z - 6*w^4*x*z + 
        4*s^3*x^2*z + 52*s^2*w*x^2*z - 52*s*w^2*x^2*z - 4*w^3*x^2*z + 
        4*s^2*x^3*z + 72*s*w*x^3*z - 12*w^2*x^3*z + 10*s*x^4*z + 30*w*x^4*z - 
        14*x^5*z + 30*s^4*y*z - 168*s^3*w*y*z + 100*s^2*w^2*y*z + 
        56*s*w^3*y*z - 18*w^4*y*z + 72*s^3*x*y*z - 216*s^2*w*x*y*z + 
        88*s*w^2*x*y*z + 56*w^3*x*y*z + 52*s^2*x^2*y*z - 216*s*w*x^2*y*z + 
        100*w^2*x^2*y*z + 72*s*x^3*y*z - 168*w*x^3*y*z + 30*x^4*y*z - 
        12*s^3*y^2*z + 100*s^2*w*y^2*z - 100*s*w^2*y^2*z + 12*w^3*y^2*z - 
        52*s^2*x*y^2*z + 88*s*w*x*y^2*z - 100*w^2*x*y^2*z - 52*s*x^2*y^2*z + 
        100*w*x^2*y^2*z - 12*x^3*y^2*z - 4*s^2*y^3*z + 56*s*w*y^3*z + 
        12*w^2*y^3*z - 24*s*x*y^3*z + 56*w*x*y^3*z - 4*x^2*y^3*z - 
        6*s*y^4*z - 18*w*y^4*z - 6*x*y^4*z + 6*y^5*z + 25*s^4*z^2 - 
        12*s^3*w*z^2 - 2*s^2*w^2*z^2 + 4*s*w^3*z^2 - 15*w^4*z^2 - 
        68*s^3*x*z^2 - 52*s^2*w*x*z^2 + 116*s*w^2*x*z^2 + 4*w^3*x*z^2 - 
        42*s^2*x^2*z^2 - 52*s*w*x^2*z^2 - 2*w^2*x^2*z^2 - 68*s*x^3*z^2 - 
        12*w*x^3*z^2 + 25*x^4*z^2 - 12*s^3*y*z^2 + 100*s^2*w*y*z^2 - 
        100*s*w^2*y*z^2 + 12*w^3*y*z^2 - 52*s^2*x*y*z^2 + 88*s*w*x*y*z^2 - 
        100*w^2*x*y*z^2 - 52*s*x^2*y*z^2 + 100*w*x^2*y*z^2 - 12*x^3*y*z^2 - 
        2*s^2*y^2*z^2 - 100*s*w*y^2*z^2 + 6*w^2*y^2*z^2 + 116*s*x*y^2*z^2 - 
        100*w*x*y^2*z^2 - 2*x^2*y^2*z^2 + 4*s*y^3*z^2 + 12*w*y^3*z^2 + 
        4*x*y^3*z^2 - 15*y^4*z^2 - 20*s^3*z^3 - 4*s^2*w*z^3 + 4*s*w^2*z^3 + 
        20*w^3*z^3 + 84*s^2*x*z^3 - 24*s*w*x*z^3 + 4*w^2*x*z^3 + 
        84*s*x^2*z^3 - 4*w*x^2*z^3 - 20*x^3*z^3 - 4*s^2*y*z^3 + 
        56*s*w*y*z^3 + 12*w^2*y*z^3 - 24*s*x*y*z^3 + 56*w*x*y*z^3 - 
        4*x^2*y*z^3 + 4*s*y^2*z^3 + 12*w*y^2*z^3 + 4*x*y^2*z^3 + 20*y^3*z^3 + 
        5*s^2*z^4 - 6*s*w*z^4 - 15*w^2*z^4 - 34*s*x*z^4 - 6*w*x*z^4 + 
        5*x^2*z^4 - 6*s*y*z^4 - 18*w*y*z^4 - 6*x*y*z^4 - 15*y^2*z^4 + 
        2*s*z^5 + 6*w*z^5 + 2*x*z^5 + 6*y*z^5 - z^6)*AA[w]*AA[y]*AA[z])/
      OMEGA[s, w, x, y, z] - (2*(-1 + eps)^3*(3*s^6 + 6*s^5*w - 51*s^4*w^2 + 
        84*s^3*w^3 - 51*s^2*w^4 + 6*s*w^5 + 3*w^6 - 14*s^5*x + 10*s^4*w*x + 
        4*s^3*w^2*x + 4*s^2*w^3*x + 10*s*w^4*x - 14*w^5*x + 25*s^4*x^2 - 
        68*s^3*w*x^2 - 42*s^2*w^2*x^2 - 68*s*w^3*x^2 + 25*w^4*x^2 - 
        20*s^3*x^3 + 84*s^2*w*x^3 + 84*s*w^2*x^3 - 20*w^3*x^3 + 5*s^2*x^4 - 
        34*s*w*x^4 + 5*w^2*x^4 + 2*s*x^5 + 2*w*x^5 - x^6 - 14*s^5*y + 
        10*s^4*w*y + 4*s^3*w^2*y + 4*s^2*w^3*y + 10*s*w^4*y - 14*w^5*y + 
        30*s^4*x*y + 72*s^3*w*x*y + 52*s^2*w^2*x*y + 72*s*w^3*x*y + 
        30*w^4*x*y - 12*s^3*x^2*y - 52*s^2*w*x^2*y - 52*s*w^2*x^2*y - 
        12*w^3*x^2*y - 4*s^2*x^3*y - 24*s*w*x^3*y - 4*w^2*x^3*y - 6*s*x^4*y - 
        6*w*x^4*y + 6*x^5*y + 25*s^4*y^2 - 68*s^3*w*y^2 - 42*s^2*w^2*y^2 - 
        68*s*w^3*y^2 + 25*w^4*y^2 - 12*s^3*x*y^2 - 52*s^2*w*x*y^2 - 
        52*s*w^2*x*y^2 - 12*w^3*x*y^2 - 2*s^2*x^2*y^2 + 116*s*w*x^2*y^2 - 
        2*w^2*x^2*y^2 + 4*s*x^3*y^2 + 4*w*x^3*y^2 - 15*x^4*y^2 - 20*s^3*y^3 + 
        84*s^2*w*y^3 + 84*s*w^2*y^3 - 20*w^3*y^3 - 4*s^2*x*y^3 - 
        24*s*w*x*y^3 - 4*w^2*x*y^3 + 4*s*x^2*y^3 + 4*w*x^2*y^3 + 20*x^3*y^3 + 
        5*s^2*y^4 - 34*s*w*y^4 + 5*w^2*y^4 - 6*s*x*y^4 - 6*w*x*y^4 - 
        15*x^2*y^4 + 2*s*y^5 + 2*w*y^5 + 6*x*y^5 - y^6 - 14*s^5*z + 
        10*s^4*w*z + 4*s^3*w^2*z + 4*s^2*w^3*z + 10*s*w^4*z - 14*w^5*z + 
        30*s^4*x*z + 72*s^3*w*x*z + 52*s^2*w^2*x*z + 72*s*w^3*x*z + 
        30*w^4*x*z - 12*s^3*x^2*z - 52*s^2*w*x^2*z - 52*s*w^2*x^2*z - 
        12*w^3*x^2*z - 4*s^2*x^3*z - 24*s*w*x^3*z - 4*w^2*x^3*z - 6*s*x^4*z - 
        6*w*x^4*z + 6*x^5*z + 30*s^4*y*z + 72*s^3*w*y*z + 52*s^2*w^2*y*z + 
        72*s*w^3*y*z + 30*w^4*y*z - 168*s^3*x*y*z - 216*s^2*w*x*y*z - 
        216*s*w^2*x*y*z - 168*w^3*x*y*z + 100*s^2*x^2*y*z + 88*s*w*x^2*y*z + 
        100*w^2*x^2*y*z + 56*s*x^3*y*z + 56*w*x^3*y*z - 18*x^4*y*z - 
        12*s^3*y^2*z - 52*s^2*w*y^2*z - 52*s*w^2*y^2*z - 12*w^3*y^2*z + 
        100*s^2*x*y^2*z + 88*s*w*x*y^2*z + 100*w^2*x*y^2*z - 
        100*s*x^2*y^2*z - 100*w*x^2*y^2*z + 12*x^3*y^2*z - 4*s^2*y^3*z - 
        24*s*w*y^3*z - 4*w^2*y^3*z + 56*s*x*y^3*z + 56*w*x*y^3*z + 
        12*x^2*y^3*z - 6*s*y^4*z - 6*w*y^4*z - 18*x*y^4*z + 6*y^5*z + 
        25*s^4*z^2 - 68*s^3*w*z^2 - 42*s^2*w^2*z^2 - 68*s*w^3*z^2 + 
        25*w^4*z^2 - 12*s^3*x*z^2 - 52*s^2*w*x*z^2 - 52*s*w^2*x*z^2 - 
        12*w^3*x*z^2 - 2*s^2*x^2*z^2 + 116*s*w*x^2*z^2 - 2*w^2*x^2*z^2 + 
        4*s*x^3*z^2 + 4*w*x^3*z^2 - 15*x^4*z^2 - 12*s^3*y*z^2 - 
        52*s^2*w*y*z^2 - 52*s*w^2*y*z^2 - 12*w^3*y*z^2 + 100*s^2*x*y*z^2 + 
        88*s*w*x*y*z^2 + 100*w^2*x*y*z^2 - 100*s*x^2*y*z^2 - 
        100*w*x^2*y*z^2 + 12*x^3*y*z^2 - 2*s^2*y^2*z^2 + 116*s*w*y^2*z^2 - 
        2*w^2*y^2*z^2 - 100*s*x*y^2*z^2 - 100*w*x*y^2*z^2 + 6*x^2*y^2*z^2 + 
        4*s*y^3*z^2 + 4*w*y^3*z^2 + 12*x*y^3*z^2 - 15*y^4*z^2 - 20*s^3*z^3 + 
        84*s^2*w*z^3 + 84*s*w^2*z^3 - 20*w^3*z^3 - 4*s^2*x*z^3 - 
        24*s*w*x*z^3 - 4*w^2*x*z^3 + 4*s*x^2*z^3 + 4*w*x^2*z^3 + 20*x^3*z^3 - 
        4*s^2*y*z^3 - 24*s*w*y*z^3 - 4*w^2*y*z^3 + 56*s*x*y*z^3 + 
        56*w*x*y*z^3 + 12*x^2*y*z^3 + 4*s*y^2*z^3 + 4*w*y^2*z^3 + 
        12*x*y^2*z^3 + 20*y^3*z^3 + 5*s^2*z^4 - 34*s*w*z^4 + 5*w^2*z^4 - 
        6*s*x*z^4 - 6*w*x*z^4 - 15*x^2*z^4 - 6*s*y*z^4 - 6*w*y*z^4 - 
        18*x*y*z^4 - 15*y^2*z^4 + 2*s*z^5 + 2*w*z^5 + 6*x*z^5 + 6*y*z^5 - 
        z^6)*AA[x]*AA[y]*AA[z])/OMEGA[s, w, x, y, z] + 
     ((-1 + 2*eps)*(-2 + 3*eps)*w*(-s^7 + 7*s^6*w - 21*s^5*w^2 + 35*s^4*w^3 - 
        35*s^3*w^4 + 21*s^2*w^5 - 7*s*w^6 + w^7 + 5*s^6*x - 18*s^5*w*x + 
        15*s^4*w^2*x + 20*s^3*w^3*x - 45*s^2*w^4*x + 30*s*w^5*x - 7*w^6*x - 
        9*s^5*x^2 + 9*s^4*w*x^2 + 6*s^3*w^2*x^2 + 18*s^2*w^3*x^2 - 
        45*s*w^4*x^2 + 21*w^5*x^2 + 5*s^4*x^3 + 4*s^3*w*x^3 + 6*s^2*w^2*x^3 + 
        20*s*w^3*x^3 - 35*w^4*x^3 + 5*s^3*x^4 + 9*s^2*w*x^4 + 15*s*w^2*x^4 + 
        35*w^3*x^4 - 9*s^2*x^5 - 18*s*w*x^5 - 21*w^2*x^5 + 5*s*x^6 + 
        7*w*x^6 - x^7 + 5*s^6*y - 18*s^5*w*y + 15*s^4*w^2*y + 20*s^3*w^3*y - 
        45*s^2*w^4*y + 30*s*w^5*y - 7*w^6*y - 22*s^5*x*y + 86*s^4*w*x*y - 
        156*s^3*w^2*x*y + 172*s^2*w^3*x*y - 110*s*w^4*x*y + 30*w^5*x*y + 
        43*s^4*x^2*y - 68*s^3*w*x^2*y - 102*s^2*w^2*x^2*y + 172*s*w^3*x^2*y - 
        45*w^4*x^2*y - 52*s^3*x^3*y - 68*s^2*w*x^3*y - 156*s*w^2*x^3*y + 
        20*w^3*x^3*y + 43*s^2*x^4*y + 86*s*w*x^4*y + 15*w^2*x^4*y - 
        22*s*x^5*y - 18*w*x^5*y + 5*x^6*y - 9*s^5*y^2 + 9*s^4*w*y^2 + 
        6*s^3*w^2*y^2 + 18*s^2*w^3*y^2 - 45*s*w^4*y^2 + 21*w^5*y^2 + 
        43*s^4*x*y^2 - 68*s^3*w*x*y^2 - 102*s^2*w^2*x*y^2 + 172*s*w^3*x*y^2 - 
        45*w^4*x*y^2 - 34*s^3*x^2*y^2 + 502*s^2*w*x^2*y^2 - 
        102*s*w^2*x^2*y^2 + 18*w^3*x^2*y^2 - 34*s^2*x^3*y^2 - 
        68*s*w*x^3*y^2 + 6*w^2*x^3*y^2 + 43*s*x^4*y^2 + 9*w*x^4*y^2 - 
        9*x^5*y^2 + 5*s^4*y^3 + 4*s^3*w*y^3 + 6*s^2*w^2*y^3 + 20*s*w^3*y^3 - 
        35*w^4*y^3 - 52*s^3*x*y^3 - 68*s^2*w*x*y^3 - 156*s*w^2*x*y^3 + 
        20*w^3*x*y^3 - 34*s^2*x^2*y^3 - 68*s*w*x^2*y^3 + 6*w^2*x^2*y^3 - 
        52*s*x^3*y^3 + 4*w*x^3*y^3 + 5*x^4*y^3 + 5*s^3*y^4 + 9*s^2*w*y^4 + 
        15*s*w^2*y^4 + 35*w^3*y^4 + 43*s^2*x*y^4 + 86*s*w*x*y^4 + 
        15*w^2*x*y^4 + 43*s*x^2*y^4 + 9*w*x^2*y^4 + 5*x^3*y^4 - 9*s^2*y^5 - 
        18*s*w*y^5 - 21*w^2*y^5 - 22*s*x*y^5 - 18*w*x*y^5 - 9*x^2*y^5 + 
        5*s*y^6 + 7*w*y^6 + 5*x*y^6 - y^7 + 5*s^6*z - 18*s^5*w*z + 
        15*s^4*w^2*z + 20*s^3*w^3*z - 45*s^2*w^4*z + 30*s*w^5*z - 7*w^6*z - 
        22*s^5*x*z + 86*s^4*w*x*z - 156*s^3*w^2*x*z + 172*s^2*w^3*x*z - 
        110*s*w^4*x*z + 30*w^5*x*z + 43*s^4*x^2*z - 68*s^3*w*x^2*z - 
        102*s^2*w^2*x^2*z + 172*s*w^3*x^2*z - 45*w^4*x^2*z - 52*s^3*x^3*z - 
        68*s^2*w*x^3*z - 156*s*w^2*x^3*z + 20*w^3*x^3*z + 43*s^2*x^4*z + 
        86*s*w*x^4*z + 15*w^2*x^4*z - 22*s*x^5*z - 18*w*x^5*z + 5*x^6*z - 
        22*s^5*y*z + 86*s^4*w*y*z - 156*s^3*w^2*y*z + 172*s^2*w^3*y*z - 
        110*s*w^4*y*z + 30*w^5*y*z - 94*s^4*x*y*z + 232*s^3*w*x*y*z + 
        348*s^2*w^2*x*y*z - 376*s*w^3*x*y*z - 110*w^4*x*y*z + 
        116*s^3*x^2*y*z - 380*s^2*w*x^2*y*z + 348*s*w^2*x^2*y*z + 
        172*w^3*x^2*y*z + 116*s^2*x^3*y*z + 232*s*w*x^3*y*z - 
        156*w^2*x^3*y*z - 94*s*x^4*y*z + 86*w*x^4*y*z - 22*x^5*y*z + 
        43*s^4*y^2*z - 68*s^3*w*y^2*z - 102*s^2*w^2*y^2*z + 172*s*w^3*y^2*z - 
        45*w^4*y^2*z + 116*s^3*x*y^2*z - 380*s^2*w*x*y^2*z + 
        348*s*w^2*x*y^2*z + 172*w^3*x*y^2*z - 190*s^2*x^2*y^2*z - 
        380*s*w*x^2*y^2*z - 102*w^2*x^2*y^2*z + 116*s*x^3*y^2*z - 
        68*w*x^3*y^2*z + 43*x^4*y^2*z - 52*s^3*y^3*z - 68*s^2*w*y^3*z - 
        156*s*w^2*y^3*z + 20*w^3*y^3*z + 116*s^2*x*y^3*z + 232*s*w*x*y^3*z - 
        156*w^2*x*y^3*z + 116*s*x^2*y^3*z - 68*w*x^2*y^3*z - 52*x^3*y^3*z + 
        43*s^2*y^4*z + 86*s*w*y^4*z + 15*w^2*y^4*z - 94*s*x*y^4*z + 
        86*w*x*y^4*z + 43*x^2*y^4*z - 22*s*y^5*z - 18*w*y^5*z - 22*x*y^5*z + 
        5*y^6*z - 9*s^5*z^2 + 9*s^4*w*z^2 + 6*s^3*w^2*z^2 + 18*s^2*w^3*z^2 - 
        45*s*w^4*z^2 + 21*w^5*z^2 + 43*s^4*x*z^2 - 68*s^3*w*x*z^2 - 
        102*s^2*w^2*x*z^2 + 172*s*w^3*x*z^2 - 45*w^4*x*z^2 - 34*s^3*x^2*z^2 + 
        502*s^2*w*x^2*z^2 - 102*s*w^2*x^2*z^2 + 18*w^3*x^2*z^2 - 
        34*s^2*x^3*z^2 - 68*s*w*x^3*z^2 + 6*w^2*x^3*z^2 + 43*s*x^4*z^2 + 
        9*w*x^4*z^2 - 9*x^5*z^2 + 43*s^4*y*z^2 - 68*s^3*w*y*z^2 - 
        102*s^2*w^2*y*z^2 + 172*s*w^3*y*z^2 - 45*w^4*y*z^2 + 
        116*s^3*x*y*z^2 - 380*s^2*w*x*y*z^2 + 348*s*w^2*x*y*z^2 + 
        172*w^3*x*y*z^2 - 190*s^2*x^2*y*z^2 - 380*s*w*x^2*y*z^2 - 
        102*w^2*x^2*y*z^2 + 116*s*x^3*y*z^2 - 68*w*x^3*y*z^2 + 43*x^4*y*z^2 - 
        34*s^3*y^2*z^2 + 502*s^2*w*y^2*z^2 - 102*s*w^2*y^2*z^2 + 
        18*w^3*y^2*z^2 - 190*s^2*x*y^2*z^2 - 380*s*w*x*y^2*z^2 - 
        102*w^2*x*y^2*z^2 - 190*s*x^2*y^2*z^2 + 502*w*x^2*y^2*z^2 - 
        34*x^3*y^2*z^2 - 34*s^2*y^3*z^2 - 68*s*w*y^3*z^2 + 6*w^2*y^3*z^2 + 
        116*s*x*y^3*z^2 - 68*w*x*y^3*z^2 - 34*x^2*y^3*z^2 + 43*s*y^4*z^2 + 
        9*w*y^4*z^2 + 43*x*y^4*z^2 - 9*y^5*z^2 + 5*s^4*z^3 + 4*s^3*w*z^3 + 
        6*s^2*w^2*z^3 + 20*s*w^3*z^3 - 35*w^4*z^3 - 52*s^3*x*z^3 - 
        68*s^2*w*x*z^3 - 156*s*w^2*x*z^3 + 20*w^3*x*z^3 - 34*s^2*x^2*z^3 - 
        68*s*w*x^2*z^3 + 6*w^2*x^2*z^3 - 52*s*x^3*z^3 + 4*w*x^3*z^3 + 
        5*x^4*z^3 - 52*s^3*y*z^3 - 68*s^2*w*y*z^3 - 156*s*w^2*y*z^3 + 
        20*w^3*y*z^3 + 116*s^2*x*y*z^3 + 232*s*w*x*y*z^3 - 156*w^2*x*y*z^3 + 
        116*s*x^2*y*z^3 - 68*w*x^2*y*z^3 - 52*x^3*y*z^3 - 34*s^2*y^2*z^3 - 
        68*s*w*y^2*z^3 + 6*w^2*y^2*z^3 + 116*s*x*y^2*z^3 - 68*w*x*y^2*z^3 - 
        34*x^2*y^2*z^3 - 52*s*y^3*z^3 + 4*w*y^3*z^3 - 52*x*y^3*z^3 + 
        5*y^4*z^3 + 5*s^3*z^4 + 9*s^2*w*z^4 + 15*s*w^2*z^4 + 35*w^3*z^4 + 
        43*s^2*x*z^4 + 86*s*w*x*z^4 + 15*w^2*x*z^4 + 43*s*x^2*z^4 + 
        9*w*x^2*z^4 + 5*x^3*z^4 + 43*s^2*y*z^4 + 86*s*w*y*z^4 + 
        15*w^2*y*z^4 - 94*s*x*y*z^4 + 86*w*x*y*z^4 + 43*x^2*y*z^4 + 
        43*s*y^2*z^4 + 9*w*y^2*z^4 + 43*x*y^2*z^4 + 5*y^3*z^4 - 9*s^2*z^5 - 
        18*s*w*z^5 - 21*w^2*z^5 - 22*s*x*z^5 - 18*w*x*z^5 - 9*x^2*z^5 - 
        22*s*y*z^5 - 18*w*y*z^5 - 22*x*y*z^5 - 9*y^2*z^5 + 5*s*z^6 + 
        7*w*z^6 + 5*x*z^6 + 5*y*z^6 - z^7)*II41[w, x, y, z])/
      OMEGA[s, w, x, y, z] - ((-1 + 2*eps)*(-2 + 3*eps)*x*
       (s^7 - 5*s^6*w + 9*s^5*w^2 - 5*s^4*w^3 - 5*s^3*w^4 + 9*s^2*w^5 - 
        5*s*w^6 + w^7 - 7*s^6*x + 18*s^5*w*x - 9*s^4*w^2*x - 4*s^3*w^3*x - 
        9*s^2*w^4*x + 18*s*w^5*x - 7*w^6*x + 21*s^5*x^2 - 15*s^4*w*x^2 - 
        6*s^3*w^2*x^2 - 6*s^2*w^3*x^2 - 15*s*w^4*x^2 + 21*w^5*x^2 - 
        35*s^4*x^3 - 20*s^3*w*x^3 - 18*s^2*w^2*x^3 - 20*s*w^3*x^3 - 
        35*w^4*x^3 + 35*s^3*x^4 + 45*s^2*w*x^4 + 45*s*w^2*x^4 + 35*w^3*x^4 - 
        21*s^2*x^5 - 30*s*w*x^5 - 21*w^2*x^5 + 7*s*x^6 + 7*w*x^6 - x^7 - 
        5*s^6*y + 22*s^5*w*y - 43*s^4*w^2*y + 52*s^3*w^3*y - 43*s^2*w^4*y + 
        22*s*w^5*y - 5*w^6*y + 18*s^5*x*y - 86*s^4*w*x*y + 68*s^3*w^2*x*y + 
        68*s^2*w^3*x*y - 86*s*w^4*x*y + 18*w^5*x*y - 15*s^4*x^2*y + 
        156*s^3*w*x^2*y + 102*s^2*w^2*x^2*y + 156*s*w^3*x^2*y - 
        15*w^4*x^2*y - 20*s^3*x^3*y - 172*s^2*w*x^3*y - 172*s*w^2*x^3*y - 
        20*w^3*x^3*y + 45*s^2*x^4*y + 110*s*w*x^4*y + 45*w^2*x^4*y - 
        30*s*x^5*y - 30*w*x^5*y + 7*x^6*y + 9*s^5*y^2 - 43*s^4*w*y^2 + 
        34*s^3*w^2*y^2 + 34*s^2*w^3*y^2 - 43*s*w^4*y^2 + 9*w^5*y^2 - 
        9*s^4*x*y^2 + 68*s^3*w*x*y^2 - 502*s^2*w^2*x*y^2 + 68*s*w^3*x*y^2 - 
        9*w^4*x*y^2 - 6*s^3*x^2*y^2 + 102*s^2*w*x^2*y^2 + 102*s*w^2*x^2*y^2 - 
        6*w^3*x^2*y^2 - 18*s^2*x^3*y^2 - 172*s*w*x^3*y^2 - 18*w^2*x^3*y^2 + 
        45*s*x^4*y^2 + 45*w*x^4*y^2 - 21*x^5*y^2 - 5*s^4*y^3 + 52*s^3*w*y^3 + 
        34*s^2*w^2*y^3 + 52*s*w^3*y^3 - 5*w^4*y^3 - 4*s^3*x*y^3 + 
        68*s^2*w*x*y^3 + 68*s*w^2*x*y^3 - 4*w^3*x*y^3 - 6*s^2*x^2*y^3 + 
        156*s*w*x^2*y^3 - 6*w^2*x^2*y^3 - 20*s*x^3*y^3 - 20*w*x^3*y^3 + 
        35*x^4*y^3 - 5*s^3*y^4 - 43*s^2*w*y^4 - 43*s*w^2*y^4 - 5*w^3*y^4 - 
        9*s^2*x*y^4 - 86*s*w*x*y^4 - 9*w^2*x*y^4 - 15*s*x^2*y^4 - 
        15*w*x^2*y^4 - 35*x^3*y^4 + 9*s^2*y^5 + 22*s*w*y^5 + 9*w^2*y^5 + 
        18*s*x*y^5 + 18*w*x*y^5 + 21*x^2*y^5 - 5*s*y^6 - 5*w*y^6 - 7*x*y^6 + 
        y^7 - 5*s^6*z + 22*s^5*w*z - 43*s^4*w^2*z + 52*s^3*w^3*z - 
        43*s^2*w^4*z + 22*s*w^5*z - 5*w^6*z + 18*s^5*x*z - 86*s^4*w*x*z + 
        68*s^3*w^2*x*z + 68*s^2*w^3*x*z - 86*s*w^4*x*z + 18*w^5*x*z - 
        15*s^4*x^2*z + 156*s^3*w*x^2*z + 102*s^2*w^2*x^2*z + 
        156*s*w^3*x^2*z - 15*w^4*x^2*z - 20*s^3*x^3*z - 172*s^2*w*x^3*z - 
        172*s*w^2*x^3*z - 20*w^3*x^3*z + 45*s^2*x^4*z + 110*s*w*x^4*z + 
        45*w^2*x^4*z - 30*s*x^5*z - 30*w*x^5*z + 7*x^6*z + 22*s^5*y*z + 
        94*s^4*w*y*z - 116*s^3*w^2*y*z - 116*s^2*w^3*y*z + 94*s*w^4*y*z + 
        22*w^5*y*z - 86*s^4*x*y*z - 232*s^3*w*x*y*z + 380*s^2*w^2*x*y*z - 
        232*s*w^3*x*y*z - 86*w^4*x*y*z + 156*s^3*x^2*y*z - 
        348*s^2*w*x^2*y*z - 348*s*w^2*x^2*y*z + 156*w^3*x^2*y*z - 
        172*s^2*x^3*y*z + 376*s*w*x^3*y*z - 172*w^2*x^3*y*z + 110*s*x^4*y*z + 
        110*w*x^4*y*z - 30*x^5*y*z - 43*s^4*y^2*z - 116*s^3*w*y^2*z + 
        190*s^2*w^2*y^2*z - 116*s*w^3*y^2*z - 43*w^4*y^2*z + 68*s^3*x*y^2*z + 
        380*s^2*w*x*y^2*z + 380*s*w^2*x*y^2*z + 68*w^3*x*y^2*z + 
        102*s^2*x^2*y^2*z - 348*s*w*x^2*y^2*z + 102*w^2*x^2*y^2*z - 
        172*s*x^3*y^2*z - 172*w*x^3*y^2*z + 45*x^4*y^2*z + 52*s^3*y^3*z - 
        116*s^2*w*y^3*z - 116*s*w^2*y^3*z + 52*w^3*y^3*z + 68*s^2*x*y^3*z - 
        232*s*w*x*y^3*z + 68*w^2*x*y^3*z + 156*s*x^2*y^3*z + 
        156*w*x^2*y^3*z - 20*x^3*y^3*z - 43*s^2*y^4*z + 94*s*w*y^4*z - 
        43*w^2*y^4*z - 86*s*x*y^4*z - 86*w*x*y^4*z - 15*x^2*y^4*z + 
        22*s*y^5*z + 22*w*y^5*z + 18*x*y^5*z - 5*y^6*z + 9*s^5*z^2 - 
        43*s^4*w*z^2 + 34*s^3*w^2*z^2 + 34*s^2*w^3*z^2 - 43*s*w^4*z^2 + 
        9*w^5*z^2 - 9*s^4*x*z^2 + 68*s^3*w*x*z^2 - 502*s^2*w^2*x*z^2 + 
        68*s*w^3*x*z^2 - 9*w^4*x*z^2 - 6*s^3*x^2*z^2 + 102*s^2*w*x^2*z^2 + 
        102*s*w^2*x^2*z^2 - 6*w^3*x^2*z^2 - 18*s^2*x^3*z^2 - 
        172*s*w*x^3*z^2 - 18*w^2*x^3*z^2 + 45*s*x^4*z^2 + 45*w*x^4*z^2 - 
        21*x^5*z^2 - 43*s^4*y*z^2 - 116*s^3*w*y*z^2 + 190*s^2*w^2*y*z^2 - 
        116*s*w^3*y*z^2 - 43*w^4*y*z^2 + 68*s^3*x*y*z^2 + 380*s^2*w*x*y*z^2 + 
        380*s*w^2*x*y*z^2 + 68*w^3*x*y*z^2 + 102*s^2*x^2*y*z^2 - 
        348*s*w*x^2*y*z^2 + 102*w^2*x^2*y*z^2 - 172*s*x^3*y*z^2 - 
        172*w*x^3*y*z^2 + 45*x^4*y*z^2 + 34*s^3*y^2*z^2 + 190*s^2*w*y^2*z^2 + 
        190*s*w^2*y^2*z^2 + 34*w^3*y^2*z^2 - 502*s^2*x*y^2*z^2 + 
        380*s*w*x*y^2*z^2 - 502*w^2*x*y^2*z^2 + 102*s*x^2*y^2*z^2 + 
        102*w*x^2*y^2*z^2 - 18*x^3*y^2*z^2 + 34*s^2*y^3*z^2 - 
        116*s*w*y^3*z^2 + 34*w^2*y^3*z^2 + 68*s*x*y^3*z^2 + 68*w*x*y^3*z^2 - 
        6*x^2*y^3*z^2 - 43*s*y^4*z^2 - 43*w*y^4*z^2 - 9*x*y^4*z^2 + 
        9*y^5*z^2 - 5*s^4*z^3 + 52*s^3*w*z^3 + 34*s^2*w^2*z^3 + 
        52*s*w^3*z^3 - 5*w^4*z^3 - 4*s^3*x*z^3 + 68*s^2*w*x*z^3 + 
        68*s*w^2*x*z^3 - 4*w^3*x*z^3 - 6*s^2*x^2*z^3 + 156*s*w*x^2*z^3 - 
        6*w^2*x^2*z^3 - 20*s*x^3*z^3 - 20*w*x^3*z^3 + 35*x^4*z^3 + 
        52*s^3*y*z^3 - 116*s^2*w*y*z^3 - 116*s*w^2*y*z^3 + 52*w^3*y*z^3 + 
        68*s^2*x*y*z^3 - 232*s*w*x*y*z^3 + 68*w^2*x*y*z^3 + 156*s*x^2*y*z^3 + 
        156*w*x^2*y*z^3 - 20*x^3*y*z^3 + 34*s^2*y^2*z^3 - 116*s*w*y^2*z^3 + 
        34*w^2*y^2*z^3 + 68*s*x*y^2*z^3 + 68*w*x*y^2*z^3 - 6*x^2*y^2*z^3 + 
        52*s*y^3*z^3 + 52*w*y^3*z^3 - 4*x*y^3*z^3 - 5*y^4*z^3 - 5*s^3*z^4 - 
        43*s^2*w*z^4 - 43*s*w^2*z^4 - 5*w^3*z^4 - 9*s^2*x*z^4 - 
        86*s*w*x*z^4 - 9*w^2*x*z^4 - 15*s*x^2*z^4 - 15*w*x^2*z^4 - 
        35*x^3*z^4 - 43*s^2*y*z^4 + 94*s*w*y*z^4 - 43*w^2*y*z^4 - 
        86*s*x*y*z^4 - 86*w*x*y*z^4 - 15*x^2*y*z^4 - 43*s*y^2*z^4 - 
        43*w*y^2*z^4 - 9*x*y^2*z^4 - 5*y^3*z^4 + 9*s^2*z^5 + 22*s*w*z^5 + 
        9*w^2*z^5 + 18*s*x*z^5 + 18*w*x*z^5 + 21*x^2*z^5 + 22*s*y*z^5 + 
        22*w*y*z^5 + 18*x*y*z^5 + 9*y^2*z^5 - 5*s*z^6 - 5*w*z^6 - 7*x*z^6 - 
        5*y*z^6 + z^7)*II41[x, w, y, z])/OMEGA[s, w, x, y, z] - 
     ((-1 + 2*eps)*(-2 + 3*eps)*y*(s^7 - 5*s^6*w + 9*s^5*w^2 - 5*s^4*w^3 - 
        5*s^3*w^4 + 9*s^2*w^5 - 5*s*w^6 + w^7 - 5*s^6*x + 22*s^5*w*x - 
        43*s^4*w^2*x + 52*s^3*w^3*x - 43*s^2*w^4*x + 22*s*w^5*x - 5*w^6*x + 
        9*s^5*x^2 - 43*s^4*w*x^2 + 34*s^3*w^2*x^2 + 34*s^2*w^3*x^2 - 
        43*s*w^4*x^2 + 9*w^5*x^2 - 5*s^4*x^3 + 52*s^3*w*x^3 + 
        34*s^2*w^2*x^3 + 52*s*w^3*x^3 - 5*w^4*x^3 - 5*s^3*x^4 - 
        43*s^2*w*x^4 - 43*s*w^2*x^4 - 5*w^3*x^4 + 9*s^2*x^5 + 22*s*w*x^5 + 
        9*w^2*x^5 - 5*s*x^6 - 5*w*x^6 + x^7 - 7*s^6*y + 18*s^5*w*y - 
        9*s^4*w^2*y - 4*s^3*w^3*y - 9*s^2*w^4*y + 18*s*w^5*y - 7*w^6*y + 
        18*s^5*x*y - 86*s^4*w*x*y + 68*s^3*w^2*x*y + 68*s^2*w^3*x*y - 
        86*s*w^4*x*y + 18*w^5*x*y - 9*s^4*x^2*y + 68*s^3*w*x^2*y - 
        502*s^2*w^2*x^2*y + 68*s*w^3*x^2*y - 9*w^4*x^2*y - 4*s^3*x^3*y + 
        68*s^2*w*x^3*y + 68*s*w^2*x^3*y - 4*w^3*x^3*y - 9*s^2*x^4*y - 
        86*s*w*x^4*y - 9*w^2*x^4*y + 18*s*x^5*y + 18*w*x^5*y - 7*x^6*y + 
        21*s^5*y^2 - 15*s^4*w*y^2 - 6*s^3*w^2*y^2 - 6*s^2*w^3*y^2 - 
        15*s*w^4*y^2 + 21*w^5*y^2 - 15*s^4*x*y^2 + 156*s^3*w*x*y^2 + 
        102*s^2*w^2*x*y^2 + 156*s*w^3*x*y^2 - 15*w^4*x*y^2 - 6*s^3*x^2*y^2 + 
        102*s^2*w*x^2*y^2 + 102*s*w^2*x^2*y^2 - 6*w^3*x^2*y^2 - 
        6*s^2*x^3*y^2 + 156*s*w*x^3*y^2 - 6*w^2*x^3*y^2 - 15*s*x^4*y^2 - 
        15*w*x^4*y^2 + 21*x^5*y^2 - 35*s^4*y^3 - 20*s^3*w*y^3 - 
        18*s^2*w^2*y^3 - 20*s*w^3*y^3 - 35*w^4*y^3 - 20*s^3*x*y^3 - 
        172*s^2*w*x*y^3 - 172*s*w^2*x*y^3 - 20*w^3*x*y^3 - 18*s^2*x^2*y^3 - 
        172*s*w*x^2*y^3 - 18*w^2*x^2*y^3 - 20*s*x^3*y^3 - 20*w*x^3*y^3 - 
        35*x^4*y^3 + 35*s^3*y^4 + 45*s^2*w*y^4 + 45*s*w^2*y^4 + 35*w^3*y^4 + 
        45*s^2*x*y^4 + 110*s*w*x*y^4 + 45*w^2*x*y^4 + 45*s*x^2*y^4 + 
        45*w*x^2*y^4 + 35*x^3*y^4 - 21*s^2*y^5 - 30*s*w*y^5 - 21*w^2*y^5 - 
        30*s*x*y^5 - 30*w*x*y^5 - 21*x^2*y^5 + 7*s*y^6 + 7*w*y^6 + 7*x*y^6 - 
        y^7 - 5*s^6*z + 22*s^5*w*z - 43*s^4*w^2*z + 52*s^3*w^3*z - 
        43*s^2*w^4*z + 22*s*w^5*z - 5*w^6*z + 22*s^5*x*z + 94*s^4*w*x*z - 
        116*s^3*w^2*x*z - 116*s^2*w^3*x*z + 94*s*w^4*x*z + 22*w^5*x*z - 
        43*s^4*x^2*z - 116*s^3*w*x^2*z + 190*s^2*w^2*x^2*z - 
        116*s*w^3*x^2*z - 43*w^4*x^2*z + 52*s^3*x^3*z - 116*s^2*w*x^3*z - 
        116*s*w^2*x^3*z + 52*w^3*x^3*z - 43*s^2*x^4*z + 94*s*w*x^4*z - 
        43*w^2*x^4*z + 22*s*x^5*z + 22*w*x^5*z - 5*x^6*z + 18*s^5*y*z - 
        86*s^4*w*y*z + 68*s^3*w^2*y*z + 68*s^2*w^3*y*z - 86*s*w^4*y*z + 
        18*w^5*y*z - 86*s^4*x*y*z - 232*s^3*w*x*y*z + 380*s^2*w^2*x*y*z - 
        232*s*w^3*x*y*z - 86*w^4*x*y*z + 68*s^3*x^2*y*z + 380*s^2*w*x^2*y*z + 
        380*s*w^2*x^2*y*z + 68*w^3*x^2*y*z + 68*s^2*x^3*y*z - 
        232*s*w*x^3*y*z + 68*w^2*x^3*y*z - 86*s*x^4*y*z - 86*w*x^4*y*z + 
        18*x^5*y*z - 15*s^4*y^2*z + 156*s^3*w*y^2*z + 102*s^2*w^2*y^2*z + 
        156*s*w^3*y^2*z - 15*w^4*y^2*z + 156*s^3*x*y^2*z - 
        348*s^2*w*x*y^2*z - 348*s*w^2*x*y^2*z + 156*w^3*x*y^2*z + 
        102*s^2*x^2*y^2*z - 348*s*w*x^2*y^2*z + 102*w^2*x^2*y^2*z + 
        156*s*x^3*y^2*z + 156*w*x^3*y^2*z - 15*x^4*y^2*z - 20*s^3*y^3*z - 
        172*s^2*w*y^3*z - 172*s*w^2*y^3*z - 20*w^3*y^3*z - 172*s^2*x*y^3*z + 
        376*s*w*x*y^3*z - 172*w^2*x*y^3*z - 172*s*x^2*y^3*z - 
        172*w*x^2*y^3*z - 20*x^3*y^3*z + 45*s^2*y^4*z + 110*s*w*y^4*z + 
        45*w^2*y^4*z + 110*s*x*y^4*z + 110*w*x*y^4*z + 45*x^2*y^4*z - 
        30*s*y^5*z - 30*w*y^5*z - 30*x*y^5*z + 7*y^6*z + 9*s^5*z^2 - 
        43*s^4*w*z^2 + 34*s^3*w^2*z^2 + 34*s^2*w^3*z^2 - 43*s*w^4*z^2 + 
        9*w^5*z^2 - 43*s^4*x*z^2 - 116*s^3*w*x*z^2 + 190*s^2*w^2*x*z^2 - 
        116*s*w^3*x*z^2 - 43*w^4*x*z^2 + 34*s^3*x^2*z^2 + 190*s^2*w*x^2*z^2 + 
        190*s*w^2*x^2*z^2 + 34*w^3*x^2*z^2 + 34*s^2*x^3*z^2 - 
        116*s*w*x^3*z^2 + 34*w^2*x^3*z^2 - 43*s*x^4*z^2 - 43*w*x^4*z^2 + 
        9*x^5*z^2 - 9*s^4*y*z^2 + 68*s^3*w*y*z^2 - 502*s^2*w^2*y*z^2 + 
        68*s*w^3*y*z^2 - 9*w^4*y*z^2 + 68*s^3*x*y*z^2 + 380*s^2*w*x*y*z^2 + 
        380*s*w^2*x*y*z^2 + 68*w^3*x*y*z^2 - 502*s^2*x^2*y*z^2 + 
        380*s*w*x^2*y*z^2 - 502*w^2*x^2*y*z^2 + 68*s*x^3*y*z^2 + 
        68*w*x^3*y*z^2 - 9*x^4*y*z^2 - 6*s^3*y^2*z^2 + 102*s^2*w*y^2*z^2 + 
        102*s*w^2*y^2*z^2 - 6*w^3*y^2*z^2 + 102*s^2*x*y^2*z^2 - 
        348*s*w*x*y^2*z^2 + 102*w^2*x*y^2*z^2 + 102*s*x^2*y^2*z^2 + 
        102*w*x^2*y^2*z^2 - 6*x^3*y^2*z^2 - 18*s^2*y^3*z^2 - 
        172*s*w*y^3*z^2 - 18*w^2*y^3*z^2 - 172*s*x*y^3*z^2 - 
        172*w*x*y^3*z^2 - 18*x^2*y^3*z^2 + 45*s*y^4*z^2 + 45*w*y^4*z^2 + 
        45*x*y^4*z^2 - 21*y^5*z^2 - 5*s^4*z^3 + 52*s^3*w*z^3 + 
        34*s^2*w^2*z^3 + 52*s*w^3*z^3 - 5*w^4*z^3 + 52*s^3*x*z^3 - 
        116*s^2*w*x*z^3 - 116*s*w^2*x*z^3 + 52*w^3*x*z^3 + 34*s^2*x^2*z^3 - 
        116*s*w*x^2*z^3 + 34*w^2*x^2*z^3 + 52*s*x^3*z^3 + 52*w*x^3*z^3 - 
        5*x^4*z^3 - 4*s^3*y*z^3 + 68*s^2*w*y*z^3 + 68*s*w^2*y*z^3 - 
        4*w^3*y*z^3 + 68*s^2*x*y*z^3 - 232*s*w*x*y*z^3 + 68*w^2*x*y*z^3 + 
        68*s*x^2*y*z^3 + 68*w*x^2*y*z^3 - 4*x^3*y*z^3 - 6*s^2*y^2*z^3 + 
        156*s*w*y^2*z^3 - 6*w^2*y^2*z^3 + 156*s*x*y^2*z^3 + 156*w*x*y^2*z^3 - 
        6*x^2*y^2*z^3 - 20*s*y^3*z^3 - 20*w*y^3*z^3 - 20*x*y^3*z^3 + 
        35*y^4*z^3 - 5*s^3*z^4 - 43*s^2*w*z^4 - 43*s*w^2*z^4 - 5*w^3*z^4 - 
        43*s^2*x*z^4 + 94*s*w*x*z^4 - 43*w^2*x*z^4 - 43*s*x^2*z^4 - 
        43*w*x^2*z^4 - 5*x^3*z^4 - 9*s^2*y*z^4 - 86*s*w*y*z^4 - 9*w^2*y*z^4 - 
        86*s*x*y*z^4 - 86*w*x*y*z^4 - 9*x^2*y*z^4 - 15*s*y^2*z^4 - 
        15*w*y^2*z^4 - 15*x*y^2*z^4 - 35*y^3*z^4 + 9*s^2*z^5 + 22*s*w*z^5 + 
        9*w^2*z^5 + 22*s*x*z^5 + 22*w*x*z^5 + 9*x^2*z^5 + 18*s*y*z^5 + 
        18*w*y*z^5 + 18*x*y*z^5 + 21*y^2*z^5 - 5*s*z^6 - 5*w*z^6 - 5*x*z^6 - 
        7*y*z^6 + z^7)*II41[y, w, x, z])/OMEGA[s, w, x, y, z] - 
     ((-1 + 2*eps)*(-2 + 3*eps)*z*(s^7 - 5*s^6*w + 9*s^5*w^2 - 5*s^4*w^3 - 
        5*s^3*w^4 + 9*s^2*w^5 - 5*s*w^6 + w^7 - 5*s^6*x + 22*s^5*w*x - 
        43*s^4*w^2*x + 52*s^3*w^3*x - 43*s^2*w^4*x + 22*s*w^5*x - 5*w^6*x + 
        9*s^5*x^2 - 43*s^4*w*x^2 + 34*s^3*w^2*x^2 + 34*s^2*w^3*x^2 - 
        43*s*w^4*x^2 + 9*w^5*x^2 - 5*s^4*x^3 + 52*s^3*w*x^3 + 
        34*s^2*w^2*x^3 + 52*s*w^3*x^3 - 5*w^4*x^3 - 5*s^3*x^4 - 
        43*s^2*w*x^4 - 43*s*w^2*x^4 - 5*w^3*x^4 + 9*s^2*x^5 + 22*s*w*x^5 + 
        9*w^2*x^5 - 5*s*x^6 - 5*w*x^6 + x^7 - 5*s^6*y + 22*s^5*w*y - 
        43*s^4*w^2*y + 52*s^3*w^3*y - 43*s^2*w^4*y + 22*s*w^5*y - 5*w^6*y + 
        22*s^5*x*y + 94*s^4*w*x*y - 116*s^3*w^2*x*y - 116*s^2*w^3*x*y + 
        94*s*w^4*x*y + 22*w^5*x*y - 43*s^4*x^2*y - 116*s^3*w*x^2*y + 
        190*s^2*w^2*x^2*y - 116*s*w^3*x^2*y - 43*w^4*x^2*y + 52*s^3*x^3*y - 
        116*s^2*w*x^3*y - 116*s*w^2*x^3*y + 52*w^3*x^3*y - 43*s^2*x^4*y + 
        94*s*w*x^4*y - 43*w^2*x^4*y + 22*s*x^5*y + 22*w*x^5*y - 5*x^6*y + 
        9*s^5*y^2 - 43*s^4*w*y^2 + 34*s^3*w^2*y^2 + 34*s^2*w^3*y^2 - 
        43*s*w^4*y^2 + 9*w^5*y^2 - 43*s^4*x*y^2 - 116*s^3*w*x*y^2 + 
        190*s^2*w^2*x*y^2 - 116*s*w^3*x*y^2 - 43*w^4*x*y^2 + 34*s^3*x^2*y^2 + 
        190*s^2*w*x^2*y^2 + 190*s*w^2*x^2*y^2 + 34*w^3*x^2*y^2 + 
        34*s^2*x^3*y^2 - 116*s*w*x^3*y^2 + 34*w^2*x^3*y^2 - 43*s*x^4*y^2 - 
        43*w*x^4*y^2 + 9*x^5*y^2 - 5*s^4*y^3 + 52*s^3*w*y^3 + 
        34*s^2*w^2*y^3 + 52*s*w^3*y^3 - 5*w^4*y^3 + 52*s^3*x*y^3 - 
        116*s^2*w*x*y^3 - 116*s*w^2*x*y^3 + 52*w^3*x*y^3 + 34*s^2*x^2*y^3 - 
        116*s*w*x^2*y^3 + 34*w^2*x^2*y^3 + 52*s*x^3*y^3 + 52*w*x^3*y^3 - 
        5*x^4*y^3 - 5*s^3*y^4 - 43*s^2*w*y^4 - 43*s*w^2*y^4 - 5*w^3*y^4 - 
        43*s^2*x*y^4 + 94*s*w*x*y^4 - 43*w^2*x*y^4 - 43*s*x^2*y^4 - 
        43*w*x^2*y^4 - 5*x^3*y^4 + 9*s^2*y^5 + 22*s*w*y^5 + 9*w^2*y^5 + 
        22*s*x*y^5 + 22*w*x*y^5 + 9*x^2*y^5 - 5*s*y^6 - 5*w*y^6 - 5*x*y^6 + 
        y^7 - 7*s^6*z + 18*s^5*w*z - 9*s^4*w^2*z - 4*s^3*w^3*z - 
        9*s^2*w^4*z + 18*s*w^5*z - 7*w^6*z + 18*s^5*x*z - 86*s^4*w*x*z + 
        68*s^3*w^2*x*z + 68*s^2*w^3*x*z - 86*s*w^4*x*z + 18*w^5*x*z - 
        9*s^4*x^2*z + 68*s^3*w*x^2*z - 502*s^2*w^2*x^2*z + 68*s*w^3*x^2*z - 
        9*w^4*x^2*z - 4*s^3*x^3*z + 68*s^2*w*x^3*z + 68*s*w^2*x^3*z - 
        4*w^3*x^3*z - 9*s^2*x^4*z - 86*s*w*x^4*z - 9*w^2*x^4*z + 18*s*x^5*z + 
        18*w*x^5*z - 7*x^6*z + 18*s^5*y*z - 86*s^4*w*y*z + 68*s^3*w^2*y*z + 
        68*s^2*w^3*y*z - 86*s*w^4*y*z + 18*w^5*y*z - 86*s^4*x*y*z - 
        232*s^3*w*x*y*z + 380*s^2*w^2*x*y*z - 232*s*w^3*x*y*z - 
        86*w^4*x*y*z + 68*s^3*x^2*y*z + 380*s^2*w*x^2*y*z + 
        380*s*w^2*x^2*y*z + 68*w^3*x^2*y*z + 68*s^2*x^3*y*z - 
        232*s*w*x^3*y*z + 68*w^2*x^3*y*z - 86*s*x^4*y*z - 86*w*x^4*y*z + 
        18*x^5*y*z - 9*s^4*y^2*z + 68*s^3*w*y^2*z - 502*s^2*w^2*y^2*z + 
        68*s*w^3*y^2*z - 9*w^4*y^2*z + 68*s^3*x*y^2*z + 380*s^2*w*x*y^2*z + 
        380*s*w^2*x*y^2*z + 68*w^3*x*y^2*z - 502*s^2*x^2*y^2*z + 
        380*s*w*x^2*y^2*z - 502*w^2*x^2*y^2*z + 68*s*x^3*y^2*z + 
        68*w*x^3*y^2*z - 9*x^4*y^2*z - 4*s^3*y^3*z + 68*s^2*w*y^3*z + 
        68*s*w^2*y^3*z - 4*w^3*y^3*z + 68*s^2*x*y^3*z - 232*s*w*x*y^3*z + 
        68*w^2*x*y^3*z + 68*s*x^2*y^3*z + 68*w*x^2*y^3*z - 4*x^3*y^3*z - 
        9*s^2*y^4*z - 86*s*w*y^4*z - 9*w^2*y^4*z - 86*s*x*y^4*z - 
        86*w*x*y^4*z - 9*x^2*y^4*z + 18*s*y^5*z + 18*w*y^5*z + 18*x*y^5*z - 
        7*y^6*z + 21*s^5*z^2 - 15*s^4*w*z^2 - 6*s^3*w^2*z^2 - 6*s^2*w^3*z^2 - 
        15*s*w^4*z^2 + 21*w^5*z^2 - 15*s^4*x*z^2 + 156*s^3*w*x*z^2 + 
        102*s^2*w^2*x*z^2 + 156*s*w^3*x*z^2 - 15*w^4*x*z^2 - 6*s^3*x^2*z^2 + 
        102*s^2*w*x^2*z^2 + 102*s*w^2*x^2*z^2 - 6*w^3*x^2*z^2 - 
        6*s^2*x^3*z^2 + 156*s*w*x^3*z^2 - 6*w^2*x^3*z^2 - 15*s*x^4*z^2 - 
        15*w*x^4*z^2 + 21*x^5*z^2 - 15*s^4*y*z^2 + 156*s^3*w*y*z^2 + 
        102*s^2*w^2*y*z^2 + 156*s*w^3*y*z^2 - 15*w^4*y*z^2 + 
        156*s^3*x*y*z^2 - 348*s^2*w*x*y*z^2 - 348*s*w^2*x*y*z^2 + 
        156*w^3*x*y*z^2 + 102*s^2*x^2*y*z^2 - 348*s*w*x^2*y*z^2 + 
        102*w^2*x^2*y*z^2 + 156*s*x^3*y*z^2 + 156*w*x^3*y*z^2 - 
        15*x^4*y*z^2 - 6*s^3*y^2*z^2 + 102*s^2*w*y^2*z^2 + 
        102*s*w^2*y^2*z^2 - 6*w^3*y^2*z^2 + 102*s^2*x*y^2*z^2 - 
        348*s*w*x*y^2*z^2 + 102*w^2*x*y^2*z^2 + 102*s*x^2*y^2*z^2 + 
        102*w*x^2*y^2*z^2 - 6*x^3*y^2*z^2 - 6*s^2*y^3*z^2 + 156*s*w*y^3*z^2 - 
        6*w^2*y^3*z^2 + 156*s*x*y^3*z^2 + 156*w*x*y^3*z^2 - 6*x^2*y^3*z^2 - 
        15*s*y^4*z^2 - 15*w*y^4*z^2 - 15*x*y^4*z^2 + 21*y^5*z^2 - 
        35*s^4*z^3 - 20*s^3*w*z^3 - 18*s^2*w^2*z^3 - 20*s*w^3*z^3 - 
        35*w^4*z^3 - 20*s^3*x*z^3 - 172*s^2*w*x*z^3 - 172*s*w^2*x*z^3 - 
        20*w^3*x*z^3 - 18*s^2*x^2*z^3 - 172*s*w*x^2*z^3 - 18*w^2*x^2*z^3 - 
        20*s*x^3*z^3 - 20*w*x^3*z^3 - 35*x^4*z^3 - 20*s^3*y*z^3 - 
        172*s^2*w*y*z^3 - 172*s*w^2*y*z^3 - 20*w^3*y*z^3 - 172*s^2*x*y*z^3 + 
        376*s*w*x*y*z^3 - 172*w^2*x*y*z^3 - 172*s*x^2*y*z^3 - 
        172*w*x^2*y*z^3 - 20*x^3*y*z^3 - 18*s^2*y^2*z^3 - 172*s*w*y^2*z^3 - 
        18*w^2*y^2*z^3 - 172*s*x*y^2*z^3 - 172*w*x*y^2*z^3 - 18*x^2*y^2*z^3 - 
        20*s*y^3*z^3 - 20*w*y^3*z^3 - 20*x*y^3*z^3 - 35*y^4*z^3 + 
        35*s^3*z^4 + 45*s^2*w*z^4 + 45*s*w^2*z^4 + 35*w^3*z^4 + 
        45*s^2*x*z^4 + 110*s*w*x*z^4 + 45*w^2*x*z^4 + 45*s*x^2*z^4 + 
        45*w*x^2*z^4 + 35*x^3*z^4 + 45*s^2*y*z^4 + 110*s*w*y*z^4 + 
        45*w^2*y*z^4 + 110*s*x*y*z^4 + 110*w*x*y*z^4 + 45*x^2*y*z^4 + 
        45*s*y^2*z^4 + 45*w*y^2*z^4 + 45*x*y^2*z^4 + 35*y^3*z^4 - 
        21*s^2*z^5 - 30*s*w*z^5 - 21*w^2*z^5 - 30*s*x*z^5 - 30*w*x*z^5 - 
        21*x^2*z^5 - 30*s*y*z^5 - 30*w*y*z^5 - 30*x*y*z^5 - 21*y^2*z^5 + 
        7*s*z^6 + 7*w*z^6 + 7*x*z^6 + 7*y*z^6 - z^7)*II41[z, w, x, y])/
      OMEGA[s, w, x, y, z] - (2*(-1 + 2*eps)*w*x*(2*s^7 - 12*s^6*w + 
        30*s^5*w^2 - 40*s^4*w^3 + 30*s^3*w^4 - 12*s^2*w^5 + 2*s*w^6 - 
        12*s^6*x + 36*s^5*w*x - 24*s^4*w^2*x - 24*s^3*w^3*x + 36*s^2*w^4*x - 
        12*s*w^5*x + 30*s^5*x^2 - 24*s^4*w*x^2 - 12*s^3*w^2*x^2 - 
        24*s^2*w^3*x^2 + 30*s*w^4*x^2 - 40*s^4*x^3 - 24*s^3*w*x^3 - 
        24*s^2*w^2*x^3 - 40*s*w^3*x^3 + 30*s^3*x^4 + 36*s^2*w*x^4 + 
        30*s*w^2*x^4 - 12*s^2*x^5 - 12*s*w*x^5 + 2*s*x^6 - 7*s^6*y + 
        26*s^5*w*y - 33*s^4*w^2*y + 12*s^3*w^3*y + 7*s^2*w^4*y - 6*s*w^5*y + 
        w^6*y + 26*s^5*x*y - 142*s^4*w*x*y + 212*s^3*w^2*x*y - 
        108*s^2*w^3*x*y + 18*s*w^4*x*y - 6*w^5*x*y - 33*s^4*x^2*y + 
        212*s^3*w*x^2*y + 202*s^2*w^2*x^2*y - 12*s*w^3*x^2*y + 15*w^4*x^2*y + 
        12*s^3*x^3*y - 108*s^2*w*x^3*y - 12*s*w^2*x^3*y - 20*w^3*x^3*y + 
        7*s^2*x^4*y + 18*s*w*x^4*y + 15*w^2*x^4*y - 6*s*x^5*y - 6*w*x^5*y + 
        x^6*y + 4*s^5*y^2 - 22*s^4*w*y^2 + 16*s^3*w^2*y^2 + 12*s^2*w^3*y^2 - 
        4*s*w^4*y^2 - 6*w^5*y^2 - 22*s^4*x*y^2 - 32*s^3*w*x*y^2 - 
        300*s^2*w^2*x*y^2 - 48*s*w^3*x*y^2 + 18*w^4*x*y^2 + 16*s^3*x^2*y^2 - 
        300*s^2*w*x^2*y^2 + 104*s*w^2*x^2*y^2 - 12*w^3*x^2*y^2 + 
        12*s^2*x^3*y^2 - 48*s*w*x^3*y^2 - 12*w^2*x^3*y^2 - 4*s*x^4*y^2 + 
        18*w*x^4*y^2 - 6*x^5*y^2 + 15*s^4*y^3 + 36*s^3*w*y^3 + 
        26*s^2*w^2*y^3 + 36*s*w^3*y^3 + 15*w^4*y^3 + 36*s^3*x*y^3 + 
        236*s^2*w*x*y^3 + 124*s*w^2*x*y^3 - 12*w^3*x*y^3 + 26*s^2*x^2*y^3 + 
        124*s*w*x^2*y^3 - 6*w^2*x^2*y^3 + 36*s*x^3*y^3 - 12*w*x^3*y^3 + 
        15*x^4*y^3 - 30*s^3*y^4 - 56*s^2*w*y^4 - 54*s*w^2*y^4 - 20*w^3*y^4 - 
        56*s^2*x*y^4 - 116*s*w*x*y^4 - 12*w^2*x*y^4 - 54*s*x^2*y^4 - 
        12*w*x^2*y^4 - 20*x^3*y^4 + 23*s^2*y^5 + 34*s*w*y^5 + 15*w^2*y^5 + 
        34*s*x*y^5 + 18*w*x*y^5 + 15*x^2*y^5 - 8*s*y^6 - 6*w*y^6 - 6*x*y^6 + 
        y^7 - 7*s^6*z + 26*s^5*w*z - 33*s^4*w^2*z + 12*s^3*w^3*z + 
        7*s^2*w^4*z - 6*s*w^5*z + w^6*z + 26*s^5*x*z - 142*s^4*w*x*z + 
        212*s^3*w^2*x*z - 108*s^2*w^3*x*z + 18*s*w^4*x*z - 6*w^5*x*z - 
        33*s^4*x^2*z + 212*s^3*w*x^2*z + 202*s^2*w^2*x^2*z - 12*s*w^3*x^2*z + 
        15*w^4*x^2*z + 12*s^3*x^3*z - 108*s^2*w*x^3*z - 12*s*w^2*x^3*z - 
        20*w^3*x^3*z + 7*s^2*x^4*z + 18*s*w*x^4*z + 15*w^2*x^4*z - 
        6*s*x^5*z - 6*w*x^5*z + x^6*z + 56*s^5*y*z + 28*s^4*w*y*z - 
        96*s^3*w^2*y*z - 120*s^2*w^3*y*z + 136*s*w^4*y*z - 4*w^5*y*z + 
        28*s^4*x*y*z - 320*s^3*w*x*y*z - 72*s^2*w^2*x*y*z + 96*s*w^3*x*y*z + 
        12*w^4*x*y*z - 96*s^3*x^2*y*z - 72*s^2*w*x^2*y*z - 
        464*s*w^2*x^2*y*z - 8*w^3*x^2*y*z - 120*s^2*x^3*y*z + 
        96*s*w*x^3*y*z - 8*w^2*x^3*y*z + 136*s*x^4*y*z + 12*w*x^4*y*z - 
        4*x^5*y*z - 127*s^4*y^2*z + 28*s^3*w*y^2*z + 198*s^2*w^2*y^2*z - 
        228*s*w^3*y^2*z + w^4*y^2*z + 28*s^3*x*y^2*z + 596*s^2*w*x*y^2*z + 
        68*s*w^2*x*y^2*z - 52*w^3*x*y^2*z + 198*s^2*x^2*y^2*z + 
        68*s*w*x^2*y^2*z + 102*w^2*x^2*y^2*z - 228*s*x^3*y^2*z - 
        52*w*x^3*y^2*z + x^4*y^2*z + 120*s^3*y^3*z - 96*s^2*w*y^3*z + 
        88*s*w^2*y^3*z + 16*w^3*y^3*z - 96*s^2*x*y^3*z - 304*s*w*x*y^3*z + 
        112*w^2*x*y^3*z + 88*s*x^2*y^3*z + 112*w*x^2*y^3*z + 16*x^3*y^3*z - 
        53*s^2*y^4*z - 6*s*w*y^4*z - 29*w^2*y^4*z - 6*s*x*y^4*z - 
        86*w*x*y^4*z - 29*x^2*y^4*z + 16*s*y^5*z + 20*w*y^5*z + 20*x*y^5*z - 
        5*y^6*z + 4*s^5*z^2 - 22*s^4*w*z^2 + 16*s^3*w^2*z^2 + 
        12*s^2*w^3*z^2 - 4*s*w^4*z^2 - 6*w^5*z^2 - 22*s^4*x*z^2 - 
        32*s^3*w*x*z^2 - 300*s^2*w^2*x*z^2 - 48*s*w^3*x*z^2 + 18*w^4*x*z^2 + 
        16*s^3*x^2*z^2 - 300*s^2*w*x^2*z^2 + 104*s*w^2*x^2*z^2 - 
        12*w^3*x^2*z^2 + 12*s^2*x^3*z^2 - 48*s*w*x^3*z^2 - 12*w^2*x^3*z^2 - 
        4*s*x^4*z^2 + 18*w*x^4*z^2 - 6*x^5*z^2 - 127*s^4*y*z^2 + 
        28*s^3*w*y*z^2 + 198*s^2*w^2*y*z^2 - 228*s*w^3*y*z^2 + w^4*y*z^2 + 
        28*s^3*x*y*z^2 + 596*s^2*w*x*y*z^2 + 68*s*w^2*x*y*z^2 - 
        52*w^3*x*y*z^2 + 198*s^2*x^2*y*z^2 + 68*s*w*x^2*y*z^2 + 
        102*w^2*x^2*y*z^2 - 228*s*x^3*y*z^2 - 52*w*x^3*y*z^2 + x^4*y*z^2 + 
        76*s^3*y^2*z^2 - 208*s^2*w*y^2*z^2 + 188*s*w^2*y^2*z^2 + 
        8*w^3*y^2*z^2 - 208*s^2*x*y^2*z^2 + 328*s*w*x*y^2*z^2 - 
        200*w^2*x*y^2*z^2 + 188*s*x^2*y^2*z^2 - 200*w*x^2*y^2*z^2 + 
        8*x^3*y^2*z^2 + 30*s^2*y^3*z^2 - 28*s*w*y^3*z^2 + 14*w^2*y^3*z^2 - 
        28*s*x*y^3*z^2 + 68*w*x*y^3*z^2 + 14*x^2*y^3*z^2 + 8*s*y^4*z^2 - 
        26*w*y^4*z^2 - 26*x*y^4*z^2 + 9*y^5*z^2 + 15*s^4*z^3 + 36*s^3*w*z^3 + 
        26*s^2*w^2*z^3 + 36*s*w^3*z^3 + 15*w^4*z^3 + 36*s^3*x*z^3 + 
        236*s^2*w*x*z^3 + 124*s*w^2*x*z^3 - 12*w^3*x*z^3 + 26*s^2*x^2*z^3 + 
        124*s*w*x^2*z^3 - 6*w^2*x^2*z^3 + 36*s*x^3*z^3 - 12*w*x^3*z^3 + 
        15*x^4*z^3 + 120*s^3*y*z^3 - 96*s^2*w*y*z^3 + 88*s*w^2*y*z^3 + 
        16*w^3*y*z^3 - 96*s^2*x*y*z^3 - 304*s*w*x*y*z^3 + 112*w^2*x*y*z^3 + 
        88*s*x^2*y*z^3 + 112*w*x^2*y*z^3 + 16*x^3*y*z^3 + 30*s^2*y^2*z^3 - 
        28*s*w*y^2*z^3 + 14*w^2*y^2*z^3 - 28*s*x*y^2*z^3 + 68*w*x*y^2*z^3 + 
        14*x^2*y^2*z^3 - 32*s*y^3*z^3 + 24*w*y^3*z^3 + 24*x*y^3*z^3 - 
        5*y^4*z^3 - 30*s^3*z^4 - 56*s^2*w*z^4 - 54*s*w^2*z^4 - 20*w^3*z^4 - 
        56*s^2*x*z^4 - 116*s*w*x*z^4 - 12*w^2*x*z^4 - 54*s*x^2*z^4 - 
        12*w*x^2*z^4 - 20*x^3*z^4 - 53*s^2*y*z^4 - 6*s*w*y*z^4 - 
        29*w^2*y*z^4 - 6*s*x*y*z^4 - 86*w*x*y*z^4 - 29*x^2*y*z^4 + 
        8*s*y^2*z^4 - 26*w*y^2*z^4 - 26*x*y^2*z^4 - 5*y^3*z^4 + 23*s^2*z^5 + 
        34*s*w*z^5 + 15*w^2*z^5 + 34*s*x*z^5 + 18*w*x*z^5 + 15*x^2*z^5 + 
        16*s*y*z^5 + 20*w*y*z^5 + 20*x*y*z^5 + 9*y^2*z^5 - 8*s*z^6 - 
        6*w*z^6 - 6*x*z^6 - 5*y*z^6 + z^7)*II412[w, x, y, z])/
      OMEGA[s, w, x, y, z] - (2*(-1 + 2*eps)*w*y*(2*s^7 - 12*s^6*w + 
        30*s^5*w^2 - 40*s^4*w^3 + 30*s^3*w^4 - 12*s^2*w^5 + 2*s*w^6 - 
        7*s^6*x + 26*s^5*w*x - 33*s^4*w^2*x + 12*s^3*w^3*x + 7*s^2*w^4*x - 
        6*s*w^5*x + w^6*x + 4*s^5*x^2 - 22*s^4*w*x^2 + 16*s^3*w^2*x^2 + 
        12*s^2*w^3*x^2 - 4*s*w^4*x^2 - 6*w^5*x^2 + 15*s^4*x^3 + 
        36*s^3*w*x^3 + 26*s^2*w^2*x^3 + 36*s*w^3*x^3 + 15*w^4*x^3 - 
        30*s^3*x^4 - 56*s^2*w*x^4 - 54*s*w^2*x^4 - 20*w^3*x^4 + 23*s^2*x^5 + 
        34*s*w*x^5 + 15*w^2*x^5 - 8*s*x^6 - 6*w*x^6 + x^7 - 12*s^6*y + 
        36*s^5*w*y - 24*s^4*w^2*y - 24*s^3*w^3*y + 36*s^2*w^4*y - 
        12*s*w^5*y + 26*s^5*x*y - 142*s^4*w*x*y + 212*s^3*w^2*x*y - 
        108*s^2*w^3*x*y + 18*s*w^4*x*y - 6*w^5*x*y - 22*s^4*x^2*y - 
        32*s^3*w*x^2*y - 300*s^2*w^2*x^2*y - 48*s*w^3*x^2*y + 18*w^4*x^2*y + 
        36*s^3*x^3*y + 236*s^2*w*x^3*y + 124*s*w^2*x^3*y - 12*w^3*x^3*y - 
        56*s^2*x^4*y - 116*s*w*x^4*y - 12*w^2*x^4*y + 34*s*x^5*y + 
        18*w*x^5*y - 6*x^6*y + 30*s^5*y^2 - 24*s^4*w*y^2 - 12*s^3*w^2*y^2 - 
        24*s^2*w^3*y^2 + 30*s*w^4*y^2 - 33*s^4*x*y^2 + 212*s^3*w*x*y^2 + 
        202*s^2*w^2*x*y^2 - 12*s*w^3*x*y^2 + 15*w^4*x*y^2 + 16*s^3*x^2*y^2 - 
        300*s^2*w*x^2*y^2 + 104*s*w^2*x^2*y^2 - 12*w^3*x^2*y^2 + 
        26*s^2*x^3*y^2 + 124*s*w*x^3*y^2 - 6*w^2*x^3*y^2 - 54*s*x^4*y^2 - 
        12*w*x^4*y^2 + 15*x^5*y^2 - 40*s^4*y^3 - 24*s^3*w*y^3 - 
        24*s^2*w^2*y^3 - 40*s*w^3*y^3 + 12*s^3*x*y^3 - 108*s^2*w*x*y^3 - 
        12*s*w^2*x*y^3 - 20*w^3*x*y^3 + 12*s^2*x^2*y^3 - 48*s*w*x^2*y^3 - 
        12*w^2*x^2*y^3 + 36*s*x^3*y^3 - 12*w*x^3*y^3 - 20*x^4*y^3 + 
        30*s^3*y^4 + 36*s^2*w*y^4 + 30*s*w^2*y^4 + 7*s^2*x*y^4 + 
        18*s*w*x*y^4 + 15*w^2*x*y^4 - 4*s*x^2*y^4 + 18*w*x^2*y^4 + 
        15*x^3*y^4 - 12*s^2*y^5 - 12*s*w*y^5 - 6*s*x*y^5 - 6*w*x*y^5 - 
        6*x^2*y^5 + 2*s*y^6 + x*y^6 - 7*s^6*z + 26*s^5*w*z - 33*s^4*w^2*z + 
        12*s^3*w^3*z + 7*s^2*w^4*z - 6*s*w^5*z + w^6*z + 56*s^5*x*z + 
        28*s^4*w*x*z - 96*s^3*w^2*x*z - 120*s^2*w^3*x*z + 136*s*w^4*x*z - 
        4*w^5*x*z - 127*s^4*x^2*z + 28*s^3*w*x^2*z + 198*s^2*w^2*x^2*z - 
        228*s*w^3*x^2*z + w^4*x^2*z + 120*s^3*x^3*z - 96*s^2*w*x^3*z + 
        88*s*w^2*x^3*z + 16*w^3*x^3*z - 53*s^2*x^4*z - 6*s*w*x^4*z - 
        29*w^2*x^4*z + 16*s*x^5*z + 20*w*x^5*z - 5*x^6*z + 26*s^5*y*z - 
        142*s^4*w*y*z + 212*s^3*w^2*y*z - 108*s^2*w^3*y*z + 18*s*w^4*y*z - 
        6*w^5*y*z + 28*s^4*x*y*z - 320*s^3*w*x*y*z - 72*s^2*w^2*x*y*z + 
        96*s*w^3*x*y*z + 12*w^4*x*y*z + 28*s^3*x^2*y*z + 596*s^2*w*x^2*y*z + 
        68*s*w^2*x^2*y*z - 52*w^3*x^2*y*z - 96*s^2*x^3*y*z - 
        304*s*w*x^3*y*z + 112*w^2*x^3*y*z - 6*s*x^4*y*z - 86*w*x^4*y*z + 
        20*x^5*y*z - 33*s^4*y^2*z + 212*s^3*w*y^2*z + 202*s^2*w^2*y^2*z - 
        12*s*w^3*y^2*z + 15*w^4*y^2*z - 96*s^3*x*y^2*z - 72*s^2*w*x*y^2*z - 
        464*s*w^2*x*y^2*z - 8*w^3*x*y^2*z + 198*s^2*x^2*y^2*z + 
        68*s*w*x^2*y^2*z + 102*w^2*x^2*y^2*z + 88*s*x^3*y^2*z + 
        112*w*x^3*y^2*z - 29*x^4*y^2*z + 12*s^3*y^3*z - 108*s^2*w*y^3*z - 
        12*s*w^2*y^3*z - 20*w^3*y^3*z - 120*s^2*x*y^3*z + 96*s*w*x*y^3*z - 
        8*w^2*x*y^3*z - 228*s*x^2*y^3*z - 52*w*x^2*y^3*z + 16*x^3*y^3*z + 
        7*s^2*y^4*z + 18*s*w*y^4*z + 15*w^2*y^4*z + 136*s*x*y^4*z + 
        12*w*x*y^4*z + x^2*y^4*z - 6*s*y^5*z - 6*w*y^5*z - 4*x*y^5*z + 
        y^6*z + 4*s^5*z^2 - 22*s^4*w*z^2 + 16*s^3*w^2*z^2 + 12*s^2*w^3*z^2 - 
        4*s*w^4*z^2 - 6*w^5*z^2 - 127*s^4*x*z^2 + 28*s^3*w*x*z^2 + 
        198*s^2*w^2*x*z^2 - 228*s*w^3*x*z^2 + w^4*x*z^2 + 76*s^3*x^2*z^2 - 
        208*s^2*w*x^2*z^2 + 188*s*w^2*x^2*z^2 + 8*w^3*x^2*z^2 + 
        30*s^2*x^3*z^2 - 28*s*w*x^3*z^2 + 14*w^2*x^3*z^2 + 8*s*x^4*z^2 - 
        26*w*x^4*z^2 + 9*x^5*z^2 - 22*s^4*y*z^2 - 32*s^3*w*y*z^2 - 
        300*s^2*w^2*y*z^2 - 48*s*w^3*y*z^2 + 18*w^4*y*z^2 + 28*s^3*x*y*z^2 + 
        596*s^2*w*x*y*z^2 + 68*s*w^2*x*y*z^2 - 52*w^3*x*y*z^2 - 
        208*s^2*x^2*y*z^2 + 328*s*w*x^2*y*z^2 - 200*w^2*x^2*y*z^2 - 
        28*s*x^3*y*z^2 + 68*w*x^3*y*z^2 - 26*x^4*y*z^2 + 16*s^3*y^2*z^2 - 
        300*s^2*w*y^2*z^2 + 104*s*w^2*y^2*z^2 - 12*w^3*y^2*z^2 + 
        198*s^2*x*y^2*z^2 + 68*s*w*x*y^2*z^2 + 102*w^2*x*y^2*z^2 + 
        188*s*x^2*y^2*z^2 - 200*w*x^2*y^2*z^2 + 14*x^3*y^2*z^2 + 
        12*s^2*y^3*z^2 - 48*s*w*y^3*z^2 - 12*w^2*y^3*z^2 - 228*s*x*y^3*z^2 - 
        52*w*x*y^3*z^2 + 8*x^2*y^3*z^2 - 4*s*y^4*z^2 + 18*w*y^4*z^2 + 
        x*y^4*z^2 - 6*y^5*z^2 + 15*s^4*z^3 + 36*s^3*w*z^3 + 26*s^2*w^2*z^3 + 
        36*s*w^3*z^3 + 15*w^4*z^3 + 120*s^3*x*z^3 - 96*s^2*w*x*z^3 + 
        88*s*w^2*x*z^3 + 16*w^3*x*z^3 + 30*s^2*x^2*z^3 - 28*s*w*x^2*z^3 + 
        14*w^2*x^2*z^3 - 32*s*x^3*z^3 + 24*w*x^3*z^3 - 5*x^4*z^3 + 
        36*s^3*y*z^3 + 236*s^2*w*y*z^3 + 124*s*w^2*y*z^3 - 12*w^3*y*z^3 - 
        96*s^2*x*y*z^3 - 304*s*w*x*y*z^3 + 112*w^2*x*y*z^3 - 28*s*x^2*y*z^3 + 
        68*w*x^2*y*z^3 + 24*x^3*y*z^3 + 26*s^2*y^2*z^3 + 124*s*w*y^2*z^3 - 
        6*w^2*y^2*z^3 + 88*s*x*y^2*z^3 + 112*w*x*y^2*z^3 + 14*x^2*y^2*z^3 + 
        36*s*y^3*z^3 - 12*w*y^3*z^3 + 16*x*y^3*z^3 + 15*y^4*z^3 - 
        30*s^3*z^4 - 56*s^2*w*z^4 - 54*s*w^2*z^4 - 20*w^3*z^4 - 
        53*s^2*x*z^4 - 6*s*w*x*z^4 - 29*w^2*x*z^4 + 8*s*x^2*z^4 - 
        26*w*x^2*z^4 - 5*x^3*z^4 - 56*s^2*y*z^4 - 116*s*w*y*z^4 - 
        12*w^2*y*z^4 - 6*s*x*y*z^4 - 86*w*x*y*z^4 - 26*x^2*y*z^4 - 
        54*s*y^2*z^4 - 12*w*y^2*z^4 - 29*x*y^2*z^4 - 20*y^3*z^4 + 
        23*s^2*z^5 + 34*s*w*z^5 + 15*w^2*z^5 + 16*s*x*z^5 + 20*w*x*z^5 + 
        9*x^2*z^5 + 34*s*y*z^5 + 18*w*y*z^5 + 20*x*y*z^5 + 15*y^2*z^5 - 
        8*s*z^6 - 6*w*z^6 - 5*x*z^6 - 6*y*z^6 + z^7)*II412[w, y, x, z])/
      OMEGA[s, w, x, y, z] - (2*(-1 + 2*eps)*w*z*(2*s^7 - 12*s^6*w + 
        30*s^5*w^2 - 40*s^4*w^3 + 30*s^3*w^4 - 12*s^2*w^5 + 2*s*w^6 - 
        7*s^6*x + 26*s^5*w*x - 33*s^4*w^2*x + 12*s^3*w^3*x + 7*s^2*w^4*x - 
        6*s*w^5*x + w^6*x + 4*s^5*x^2 - 22*s^4*w*x^2 + 16*s^3*w^2*x^2 + 
        12*s^2*w^3*x^2 - 4*s*w^4*x^2 - 6*w^5*x^2 + 15*s^4*x^3 + 
        36*s^3*w*x^3 + 26*s^2*w^2*x^3 + 36*s*w^3*x^3 + 15*w^4*x^3 - 
        30*s^3*x^4 - 56*s^2*w*x^4 - 54*s*w^2*x^4 - 20*w^3*x^4 + 23*s^2*x^5 + 
        34*s*w*x^5 + 15*w^2*x^5 - 8*s*x^6 - 6*w*x^6 + x^7 - 7*s^6*y + 
        26*s^5*w*y - 33*s^4*w^2*y + 12*s^3*w^3*y + 7*s^2*w^4*y - 6*s*w^5*y + 
        w^6*y + 56*s^5*x*y + 28*s^4*w*x*y - 96*s^3*w^2*x*y - 
        120*s^2*w^3*x*y + 136*s*w^4*x*y - 4*w^5*x*y - 127*s^4*x^2*y + 
        28*s^3*w*x^2*y + 198*s^2*w^2*x^2*y - 228*s*w^3*x^2*y + w^4*x^2*y + 
        120*s^3*x^3*y - 96*s^2*w*x^3*y + 88*s*w^2*x^3*y + 16*w^3*x^3*y - 
        53*s^2*x^4*y - 6*s*w*x^4*y - 29*w^2*x^4*y + 16*s*x^5*y + 20*w*x^5*y - 
        5*x^6*y + 4*s^5*y^2 - 22*s^4*w*y^2 + 16*s^3*w^2*y^2 + 
        12*s^2*w^3*y^2 - 4*s*w^4*y^2 - 6*w^5*y^2 - 127*s^4*x*y^2 + 
        28*s^3*w*x*y^2 + 198*s^2*w^2*x*y^2 - 228*s*w^3*x*y^2 + w^4*x*y^2 + 
        76*s^3*x^2*y^2 - 208*s^2*w*x^2*y^2 + 188*s*w^2*x^2*y^2 + 
        8*w^3*x^2*y^2 + 30*s^2*x^3*y^2 - 28*s*w*x^3*y^2 + 14*w^2*x^3*y^2 + 
        8*s*x^4*y^2 - 26*w*x^4*y^2 + 9*x^5*y^2 + 15*s^4*y^3 + 36*s^3*w*y^3 + 
        26*s^2*w^2*y^3 + 36*s*w^3*y^3 + 15*w^4*y^3 + 120*s^3*x*y^3 - 
        96*s^2*w*x*y^3 + 88*s*w^2*x*y^3 + 16*w^3*x*y^3 + 30*s^2*x^2*y^3 - 
        28*s*w*x^2*y^3 + 14*w^2*x^2*y^3 - 32*s*x^3*y^3 + 24*w*x^3*y^3 - 
        5*x^4*y^3 - 30*s^3*y^4 - 56*s^2*w*y^4 - 54*s*w^2*y^4 - 20*w^3*y^4 - 
        53*s^2*x*y^4 - 6*s*w*x*y^4 - 29*w^2*x*y^4 + 8*s*x^2*y^4 - 
        26*w*x^2*y^4 - 5*x^3*y^4 + 23*s^2*y^5 + 34*s*w*y^5 + 15*w^2*y^5 + 
        16*s*x*y^5 + 20*w*x*y^5 + 9*x^2*y^5 - 8*s*y^6 - 6*w*y^6 - 5*x*y^6 + 
        y^7 - 12*s^6*z + 36*s^5*w*z - 24*s^4*w^2*z - 24*s^3*w^3*z + 
        36*s^2*w^4*z - 12*s*w^5*z + 26*s^5*x*z - 142*s^4*w*x*z + 
        212*s^3*w^2*x*z - 108*s^2*w^3*x*z + 18*s*w^4*x*z - 6*w^5*x*z - 
        22*s^4*x^2*z - 32*s^3*w*x^2*z - 300*s^2*w^2*x^2*z - 48*s*w^3*x^2*z + 
        18*w^4*x^2*z + 36*s^3*x^3*z + 236*s^2*w*x^3*z + 124*s*w^2*x^3*z - 
        12*w^3*x^3*z - 56*s^2*x^4*z - 116*s*w*x^4*z - 12*w^2*x^4*z + 
        34*s*x^5*z + 18*w*x^5*z - 6*x^6*z + 26*s^5*y*z - 142*s^4*w*y*z + 
        212*s^3*w^2*y*z - 108*s^2*w^3*y*z + 18*s*w^4*y*z - 6*w^5*y*z + 
        28*s^4*x*y*z - 320*s^3*w*x*y*z - 72*s^2*w^2*x*y*z + 96*s*w^3*x*y*z + 
        12*w^4*x*y*z + 28*s^3*x^2*y*z + 596*s^2*w*x^2*y*z + 
        68*s*w^2*x^2*y*z - 52*w^3*x^2*y*z - 96*s^2*x^3*y*z - 
        304*s*w*x^3*y*z + 112*w^2*x^3*y*z - 6*s*x^4*y*z - 86*w*x^4*y*z + 
        20*x^5*y*z - 22*s^4*y^2*z - 32*s^3*w*y^2*z - 300*s^2*w^2*y^2*z - 
        48*s*w^3*y^2*z + 18*w^4*y^2*z + 28*s^3*x*y^2*z + 596*s^2*w*x*y^2*z + 
        68*s*w^2*x*y^2*z - 52*w^3*x*y^2*z - 208*s^2*x^2*y^2*z + 
        328*s*w*x^2*y^2*z - 200*w^2*x^2*y^2*z - 28*s*x^3*y^2*z + 
        68*w*x^3*y^2*z - 26*x^4*y^2*z + 36*s^3*y^3*z + 236*s^2*w*y^3*z + 
        124*s*w^2*y^3*z - 12*w^3*y^3*z - 96*s^2*x*y^3*z - 304*s*w*x*y^3*z + 
        112*w^2*x*y^3*z - 28*s*x^2*y^3*z + 68*w*x^2*y^3*z + 24*x^3*y^3*z - 
        56*s^2*y^4*z - 116*s*w*y^4*z - 12*w^2*y^4*z - 6*s*x*y^4*z - 
        86*w*x*y^4*z - 26*x^2*y^4*z + 34*s*y^5*z + 18*w*y^5*z + 20*x*y^5*z - 
        6*y^6*z + 30*s^5*z^2 - 24*s^4*w*z^2 - 12*s^3*w^2*z^2 - 
        24*s^2*w^3*z^2 + 30*s*w^4*z^2 - 33*s^4*x*z^2 + 212*s^3*w*x*z^2 + 
        202*s^2*w^2*x*z^2 - 12*s*w^3*x*z^2 + 15*w^4*x*z^2 + 16*s^3*x^2*z^2 - 
        300*s^2*w*x^2*z^2 + 104*s*w^2*x^2*z^2 - 12*w^3*x^2*z^2 + 
        26*s^2*x^3*z^2 + 124*s*w*x^3*z^2 - 6*w^2*x^3*z^2 - 54*s*x^4*z^2 - 
        12*w*x^4*z^2 + 15*x^5*z^2 - 33*s^4*y*z^2 + 212*s^3*w*y*z^2 + 
        202*s^2*w^2*y*z^2 - 12*s*w^3*y*z^2 + 15*w^4*y*z^2 - 96*s^3*x*y*z^2 - 
        72*s^2*w*x*y*z^2 - 464*s*w^2*x*y*z^2 - 8*w^3*x*y*z^2 + 
        198*s^2*x^2*y*z^2 + 68*s*w*x^2*y*z^2 + 102*w^2*x^2*y*z^2 + 
        88*s*x^3*y*z^2 + 112*w*x^3*y*z^2 - 29*x^4*y*z^2 + 16*s^3*y^2*z^2 - 
        300*s^2*w*y^2*z^2 + 104*s*w^2*y^2*z^2 - 12*w^3*y^2*z^2 + 
        198*s^2*x*y^2*z^2 + 68*s*w*x*y^2*z^2 + 102*w^2*x*y^2*z^2 + 
        188*s*x^2*y^2*z^2 - 200*w*x^2*y^2*z^2 + 14*x^3*y^2*z^2 + 
        26*s^2*y^3*z^2 + 124*s*w*y^3*z^2 - 6*w^2*y^3*z^2 + 88*s*x*y^3*z^2 + 
        112*w*x*y^3*z^2 + 14*x^2*y^3*z^2 - 54*s*y^4*z^2 - 12*w*y^4*z^2 - 
        29*x*y^4*z^2 + 15*y^5*z^2 - 40*s^4*z^3 - 24*s^3*w*z^3 - 
        24*s^2*w^2*z^3 - 40*s*w^3*z^3 + 12*s^3*x*z^3 - 108*s^2*w*x*z^3 - 
        12*s*w^2*x*z^3 - 20*w^3*x*z^3 + 12*s^2*x^2*z^3 - 48*s*w*x^2*z^3 - 
        12*w^2*x^2*z^3 + 36*s*x^3*z^3 - 12*w*x^3*z^3 - 20*x^4*z^3 + 
        12*s^3*y*z^3 - 108*s^2*w*y*z^3 - 12*s*w^2*y*z^3 - 20*w^3*y*z^3 - 
        120*s^2*x*y*z^3 + 96*s*w*x*y*z^3 - 8*w^2*x*y*z^3 - 228*s*x^2*y*z^3 - 
        52*w*x^2*y*z^3 + 16*x^3*y*z^3 + 12*s^2*y^2*z^3 - 48*s*w*y^2*z^3 - 
        12*w^2*y^2*z^3 - 228*s*x*y^2*z^3 - 52*w*x*y^2*z^3 + 8*x^2*y^2*z^3 + 
        36*s*y^3*z^3 - 12*w*y^3*z^3 + 16*x*y^3*z^3 - 20*y^4*z^3 + 
        30*s^3*z^4 + 36*s^2*w*z^4 + 30*s*w^2*z^4 + 7*s^2*x*z^4 + 
        18*s*w*x*z^4 + 15*w^2*x*z^4 - 4*s*x^2*z^4 + 18*w*x^2*z^4 + 
        15*x^3*z^4 + 7*s^2*y*z^4 + 18*s*w*y*z^4 + 15*w^2*y*z^4 + 
        136*s*x*y*z^4 + 12*w*x*y*z^4 + x^2*y*z^4 - 4*s*y^2*z^4 + 
        18*w*y^2*z^4 + x*y^2*z^4 + 15*y^3*z^4 - 12*s^2*z^5 - 12*s*w*z^5 - 
        6*s*x*z^5 - 6*w*x*z^5 - 6*x^2*z^5 - 6*s*y*z^5 - 6*w*y*z^5 - 
        4*x*y*z^5 - 6*y^2*z^5 + 2*s*z^6 + x*z^6 + y*z^6)*II412[w, z, x, y])/
      OMEGA[s, w, x, y, z] - (2*(-1 + 2*eps)*x*y*(2*s^7 - 7*s^6*w + 
        4*s^5*w^2 + 15*s^4*w^3 - 30*s^3*w^4 + 23*s^2*w^5 - 8*s*w^6 + w^7 - 
        12*s^6*x + 26*s^5*w*x - 22*s^4*w^2*x + 36*s^3*w^3*x - 56*s^2*w^4*x + 
        34*s*w^5*x - 6*w^6*x + 30*s^5*x^2 - 33*s^4*w*x^2 + 16*s^3*w^2*x^2 + 
        26*s^2*w^3*x^2 - 54*s*w^4*x^2 + 15*w^5*x^2 - 40*s^4*x^3 + 
        12*s^3*w*x^3 + 12*s^2*w^2*x^3 + 36*s*w^3*x^3 - 20*w^4*x^3 + 
        30*s^3*x^4 + 7*s^2*w*x^4 - 4*s*w^2*x^4 + 15*w^3*x^4 - 12*s^2*x^5 - 
        6*s*w*x^5 - 6*w^2*x^5 + 2*s*x^6 + w*x^6 - 12*s^6*y + 26*s^5*w*y - 
        22*s^4*w^2*y + 36*s^3*w^3*y - 56*s^2*w^4*y + 34*s*w^5*y - 6*w^6*y + 
        36*s^5*x*y - 142*s^4*w*x*y - 32*s^3*w^2*x*y + 236*s^2*w^3*x*y - 
        116*s*w^4*x*y + 18*w^5*x*y - 24*s^4*x^2*y + 212*s^3*w*x^2*y - 
        300*s^2*w^2*x^2*y + 124*s*w^3*x^2*y - 12*w^4*x^2*y - 24*s^3*x^3*y - 
        108*s^2*w*x^3*y - 48*s*w^2*x^3*y - 12*w^3*x^3*y + 36*s^2*x^4*y + 
        18*s*w*x^4*y + 18*w^2*x^4*y - 12*s*x^5*y - 6*w*x^5*y + 30*s^5*y^2 - 
        33*s^4*w*y^2 + 16*s^3*w^2*y^2 + 26*s^2*w^3*y^2 - 54*s*w^4*y^2 + 
        15*w^5*y^2 - 24*s^4*x*y^2 + 212*s^3*w*x*y^2 - 300*s^2*w^2*x*y^2 + 
        124*s*w^3*x*y^2 - 12*w^4*x*y^2 - 12*s^3*x^2*y^2 + 202*s^2*w*x^2*y^2 + 
        104*s*w^2*x^2*y^2 - 6*w^3*x^2*y^2 - 24*s^2*x^3*y^2 - 12*s*w*x^3*y^2 - 
        12*w^2*x^3*y^2 + 30*s*x^4*y^2 + 15*w*x^4*y^2 - 40*s^4*y^3 + 
        12*s^3*w*y^3 + 12*s^2*w^2*y^3 + 36*s*w^3*y^3 - 20*w^4*y^3 - 
        24*s^3*x*y^3 - 108*s^2*w*x*y^3 - 48*s*w^2*x*y^3 - 12*w^3*x*y^3 - 
        24*s^2*x^2*y^3 - 12*s*w*x^2*y^3 - 12*w^2*x^2*y^3 - 40*s*x^3*y^3 - 
        20*w*x^3*y^3 + 30*s^3*y^4 + 7*s^2*w*y^4 - 4*s*w^2*y^4 + 15*w^3*y^4 + 
        36*s^2*x*y^4 + 18*s*w*x*y^4 + 18*w^2*x*y^4 + 30*s*x^2*y^4 + 
        15*w*x^2*y^4 - 12*s^2*y^5 - 6*s*w*y^5 - 6*w^2*y^5 - 12*s*x*y^5 - 
        6*w*x*y^5 + 2*s*y^6 + w*y^6 - 7*s^6*z + 56*s^5*w*z - 127*s^4*w^2*z + 
        120*s^3*w^3*z - 53*s^2*w^4*z + 16*s*w^5*z - 5*w^6*z + 26*s^5*x*z + 
        28*s^4*w*x*z + 28*s^3*w^2*x*z - 96*s^2*w^3*x*z - 6*s*w^4*x*z + 
        20*w^5*x*z - 33*s^4*x^2*z - 96*s^3*w*x^2*z + 198*s^2*w^2*x^2*z + 
        88*s*w^3*x^2*z - 29*w^4*x^2*z + 12*s^3*x^3*z - 120*s^2*w*x^3*z - 
        228*s*w^2*x^3*z + 16*w^3*x^3*z + 7*s^2*x^4*z + 136*s*w*x^4*z + 
        w^2*x^4*z - 6*s*x^5*z - 4*w*x^5*z + x^6*z + 26*s^5*y*z + 
        28*s^4*w*y*z + 28*s^3*w^2*y*z - 96*s^2*w^3*y*z - 6*s*w^4*y*z + 
        20*w^5*y*z - 142*s^4*x*y*z - 320*s^3*w*x*y*z + 596*s^2*w^2*x*y*z - 
        304*s*w^3*x*y*z - 86*w^4*x*y*z + 212*s^3*x^2*y*z - 72*s^2*w*x^2*y*z + 
        68*s*w^2*x^2*y*z + 112*w^3*x^2*y*z - 108*s^2*x^3*y*z + 
        96*s*w*x^3*y*z - 52*w^2*x^3*y*z + 18*s*x^4*y*z + 12*w*x^4*y*z - 
        6*x^5*y*z - 33*s^4*y^2*z - 96*s^3*w*y^2*z + 198*s^2*w^2*y^2*z + 
        88*s*w^3*y^2*z - 29*w^4*y^2*z + 212*s^3*x*y^2*z - 72*s^2*w*x*y^2*z + 
        68*s*w^2*x*y^2*z + 112*w^3*x*y^2*z + 202*s^2*x^2*y^2*z - 
        464*s*w*x^2*y^2*z + 102*w^2*x^2*y^2*z - 12*s*x^3*y^2*z - 
        8*w*x^3*y^2*z + 15*x^4*y^2*z + 12*s^3*y^3*z - 120*s^2*w*y^3*z - 
        228*s*w^2*y^3*z + 16*w^3*y^3*z - 108*s^2*x*y^3*z + 96*s*w*x*y^3*z - 
        52*w^2*x*y^3*z - 12*s*x^2*y^3*z - 8*w*x^2*y^3*z - 20*x^3*y^3*z + 
        7*s^2*y^4*z + 136*s*w*y^4*z + w^2*y^4*z + 18*s*x*y^4*z + 
        12*w*x*y^4*z + 15*x^2*y^4*z - 6*s*y^5*z - 4*w*y^5*z - 6*x*y^5*z + 
        y^6*z + 4*s^5*z^2 - 127*s^4*w*z^2 + 76*s^3*w^2*z^2 + 30*s^2*w^3*z^2 + 
        8*s*w^4*z^2 + 9*w^5*z^2 - 22*s^4*x*z^2 + 28*s^3*w*x*z^2 - 
        208*s^2*w^2*x*z^2 - 28*s*w^3*x*z^2 - 26*w^4*x*z^2 + 16*s^3*x^2*z^2 + 
        198*s^2*w*x^2*z^2 + 188*s*w^2*x^2*z^2 + 14*w^3*x^2*z^2 + 
        12*s^2*x^3*z^2 - 228*s*w*x^3*z^2 + 8*w^2*x^3*z^2 - 4*s*x^4*z^2 + 
        w*x^4*z^2 - 6*x^5*z^2 - 22*s^4*y*z^2 + 28*s^3*w*y*z^2 - 
        208*s^2*w^2*y*z^2 - 28*s*w^3*y*z^2 - 26*w^4*y*z^2 - 32*s^3*x*y*z^2 + 
        596*s^2*w*x*y*z^2 + 328*s*w^2*x*y*z^2 + 68*w^3*x*y*z^2 - 
        300*s^2*x^2*y*z^2 + 68*s*w*x^2*y*z^2 - 200*w^2*x^2*y*z^2 - 
        48*s*x^3*y*z^2 - 52*w*x^3*y*z^2 + 18*x^4*y*z^2 + 16*s^3*y^2*z^2 + 
        198*s^2*w*y^2*z^2 + 188*s*w^2*y^2*z^2 + 14*w^3*y^2*z^2 - 
        300*s^2*x*y^2*z^2 + 68*s*w*x*y^2*z^2 - 200*w^2*x*y^2*z^2 + 
        104*s*x^2*y^2*z^2 + 102*w*x^2*y^2*z^2 - 12*x^3*y^2*z^2 + 
        12*s^2*y^3*z^2 - 228*s*w*y^3*z^2 + 8*w^2*y^3*z^2 - 48*s*x*y^3*z^2 - 
        52*w*x*y^3*z^2 - 12*x^2*y^3*z^2 - 4*s*y^4*z^2 + w*y^4*z^2 + 
        18*x*y^4*z^2 - 6*y^5*z^2 + 15*s^4*z^3 + 120*s^3*w*z^3 + 
        30*s^2*w^2*z^3 - 32*s*w^3*z^3 - 5*w^4*z^3 + 36*s^3*x*z^3 - 
        96*s^2*w*x*z^3 - 28*s*w^2*x*z^3 + 24*w^3*x*z^3 + 26*s^2*x^2*z^3 + 
        88*s*w*x^2*z^3 + 14*w^2*x^2*z^3 + 36*s*x^3*z^3 + 16*w*x^3*z^3 + 
        15*x^4*z^3 + 36*s^3*y*z^3 - 96*s^2*w*y*z^3 - 28*s*w^2*y*z^3 + 
        24*w^3*y*z^3 + 236*s^2*x*y*z^3 - 304*s*w*x*y*z^3 + 68*w^2*x*y*z^3 + 
        124*s*x^2*y*z^3 + 112*w*x^2*y*z^3 - 12*x^3*y*z^3 + 26*s^2*y^2*z^3 + 
        88*s*w*y^2*z^3 + 14*w^2*y^2*z^3 + 124*s*x*y^2*z^3 + 112*w*x*y^2*z^3 - 
        6*x^2*y^2*z^3 + 36*s*y^3*z^3 + 16*w*y^3*z^3 - 12*x*y^3*z^3 + 
        15*y^4*z^3 - 30*s^3*z^4 - 53*s^2*w*z^4 + 8*s*w^2*z^4 - 5*w^3*z^4 - 
        56*s^2*x*z^4 - 6*s*w*x*z^4 - 26*w^2*x*z^4 - 54*s*x^2*z^4 - 
        29*w*x^2*z^4 - 20*x^3*z^4 - 56*s^2*y*z^4 - 6*s*w*y*z^4 - 
        26*w^2*y*z^4 - 116*s*x*y*z^4 - 86*w*x*y*z^4 - 12*x^2*y*z^4 - 
        54*s*y^2*z^4 - 29*w*y^2*z^4 - 12*x*y^2*z^4 - 20*y^3*z^4 + 
        23*s^2*z^5 + 16*s*w*z^5 + 9*w^2*z^5 + 34*s*x*z^5 + 20*w*x*z^5 + 
        15*x^2*z^5 + 34*s*y*z^5 + 20*w*y*z^5 + 18*x*y*z^5 + 15*y^2*z^5 - 
        8*s*z^6 - 5*w*z^6 - 6*x*z^6 - 6*y*z^6 + z^7)*II412[x, y, w, z])/
      OMEGA[s, w, x, y, z] - (2*(-1 + 2*eps)*x*z*(2*s^7 - 7*s^6*w + 
        4*s^5*w^2 + 15*s^4*w^3 - 30*s^3*w^4 + 23*s^2*w^5 - 8*s*w^6 + w^7 - 
        12*s^6*x + 26*s^5*w*x - 22*s^4*w^2*x + 36*s^3*w^3*x - 56*s^2*w^4*x + 
        34*s*w^5*x - 6*w^6*x + 30*s^5*x^2 - 33*s^4*w*x^2 + 16*s^3*w^2*x^2 + 
        26*s^2*w^3*x^2 - 54*s*w^4*x^2 + 15*w^5*x^2 - 40*s^4*x^3 + 
        12*s^3*w*x^3 + 12*s^2*w^2*x^3 + 36*s*w^3*x^3 - 20*w^4*x^3 + 
        30*s^3*x^4 + 7*s^2*w*x^4 - 4*s*w^2*x^4 + 15*w^3*x^4 - 12*s^2*x^5 - 
        6*s*w*x^5 - 6*w^2*x^5 + 2*s*x^6 + w*x^6 - 7*s^6*y + 56*s^5*w*y - 
        127*s^4*w^2*y + 120*s^3*w^3*y - 53*s^2*w^4*y + 16*s*w^5*y - 5*w^6*y + 
        26*s^5*x*y + 28*s^4*w*x*y + 28*s^3*w^2*x*y - 96*s^2*w^3*x*y - 
        6*s*w^4*x*y + 20*w^5*x*y - 33*s^4*x^2*y - 96*s^3*w*x^2*y + 
        198*s^2*w^2*x^2*y + 88*s*w^3*x^2*y - 29*w^4*x^2*y + 12*s^3*x^3*y - 
        120*s^2*w*x^3*y - 228*s*w^2*x^3*y + 16*w^3*x^3*y + 7*s^2*x^4*y + 
        136*s*w*x^4*y + w^2*x^4*y - 6*s*x^5*y - 4*w*x^5*y + x^6*y + 
        4*s^5*y^2 - 127*s^4*w*y^2 + 76*s^3*w^2*y^2 + 30*s^2*w^3*y^2 + 
        8*s*w^4*y^2 + 9*w^5*y^2 - 22*s^4*x*y^2 + 28*s^3*w*x*y^2 - 
        208*s^2*w^2*x*y^2 - 28*s*w^3*x*y^2 - 26*w^4*x*y^2 + 16*s^3*x^2*y^2 + 
        198*s^2*w*x^2*y^2 + 188*s*w^2*x^2*y^2 + 14*w^3*x^2*y^2 + 
        12*s^2*x^3*y^2 - 228*s*w*x^3*y^2 + 8*w^2*x^3*y^2 - 4*s*x^4*y^2 + 
        w*x^4*y^2 - 6*x^5*y^2 + 15*s^4*y^3 + 120*s^3*w*y^3 + 30*s^2*w^2*y^3 - 
        32*s*w^3*y^3 - 5*w^4*y^3 + 36*s^3*x*y^3 - 96*s^2*w*x*y^3 - 
        28*s*w^2*x*y^3 + 24*w^3*x*y^3 + 26*s^2*x^2*y^3 + 88*s*w*x^2*y^3 + 
        14*w^2*x^2*y^3 + 36*s*x^3*y^3 + 16*w*x^3*y^3 + 15*x^4*y^3 - 
        30*s^3*y^4 - 53*s^2*w*y^4 + 8*s*w^2*y^4 - 5*w^3*y^4 - 56*s^2*x*y^4 - 
        6*s*w*x*y^4 - 26*w^2*x*y^4 - 54*s*x^2*y^4 - 29*w*x^2*y^4 - 
        20*x^3*y^4 + 23*s^2*y^5 + 16*s*w*y^5 + 9*w^2*y^5 + 34*s*x*y^5 + 
        20*w*x*y^5 + 15*x^2*y^5 - 8*s*y^6 - 5*w*y^6 - 6*x*y^6 + y^7 - 
        12*s^6*z + 26*s^5*w*z - 22*s^4*w^2*z + 36*s^3*w^3*z - 56*s^2*w^4*z + 
        34*s*w^5*z - 6*w^6*z + 36*s^5*x*z - 142*s^4*w*x*z - 32*s^3*w^2*x*z + 
        236*s^2*w^3*x*z - 116*s*w^4*x*z + 18*w^5*x*z - 24*s^4*x^2*z + 
        212*s^3*w*x^2*z - 300*s^2*w^2*x^2*z + 124*s*w^3*x^2*z - 
        12*w^4*x^2*z - 24*s^3*x^3*z - 108*s^2*w*x^3*z - 48*s*w^2*x^3*z - 
        12*w^3*x^3*z + 36*s^2*x^4*z + 18*s*w*x^4*z + 18*w^2*x^4*z - 
        12*s*x^5*z - 6*w*x^5*z + 26*s^5*y*z + 28*s^4*w*y*z + 28*s^3*w^2*y*z - 
        96*s^2*w^3*y*z - 6*s*w^4*y*z + 20*w^5*y*z - 142*s^4*x*y*z - 
        320*s^3*w*x*y*z + 596*s^2*w^2*x*y*z - 304*s*w^3*x*y*z - 
        86*w^4*x*y*z + 212*s^3*x^2*y*z - 72*s^2*w*x^2*y*z + 
        68*s*w^2*x^2*y*z + 112*w^3*x^2*y*z - 108*s^2*x^3*y*z + 
        96*s*w*x^3*y*z - 52*w^2*x^3*y*z + 18*s*x^4*y*z + 12*w*x^4*y*z - 
        6*x^5*y*z - 22*s^4*y^2*z + 28*s^3*w*y^2*z - 208*s^2*w^2*y^2*z - 
        28*s*w^3*y^2*z - 26*w^4*y^2*z - 32*s^3*x*y^2*z + 596*s^2*w*x*y^2*z + 
        328*s*w^2*x*y^2*z + 68*w^3*x*y^2*z - 300*s^2*x^2*y^2*z + 
        68*s*w*x^2*y^2*z - 200*w^2*x^2*y^2*z - 48*s*x^3*y^2*z - 
        52*w*x^3*y^2*z + 18*x^4*y^2*z + 36*s^3*y^3*z - 96*s^2*w*y^3*z - 
        28*s*w^2*y^3*z + 24*w^3*y^3*z + 236*s^2*x*y^3*z - 304*s*w*x*y^3*z + 
        68*w^2*x*y^3*z + 124*s*x^2*y^3*z + 112*w*x^2*y^3*z - 12*x^3*y^3*z - 
        56*s^2*y^4*z - 6*s*w*y^4*z - 26*w^2*y^4*z - 116*s*x*y^4*z - 
        86*w*x*y^4*z - 12*x^2*y^4*z + 34*s*y^5*z + 20*w*y^5*z + 18*x*y^5*z - 
        6*y^6*z + 30*s^5*z^2 - 33*s^4*w*z^2 + 16*s^3*w^2*z^2 + 
        26*s^2*w^3*z^2 - 54*s*w^4*z^2 + 15*w^5*z^2 - 24*s^4*x*z^2 + 
        212*s^3*w*x*z^2 - 300*s^2*w^2*x*z^2 + 124*s*w^3*x*z^2 - 
        12*w^4*x*z^2 - 12*s^3*x^2*z^2 + 202*s^2*w*x^2*z^2 + 
        104*s*w^2*x^2*z^2 - 6*w^3*x^2*z^2 - 24*s^2*x^3*z^2 - 12*s*w*x^3*z^2 - 
        12*w^2*x^3*z^2 + 30*s*x^4*z^2 + 15*w*x^4*z^2 - 33*s^4*y*z^2 - 
        96*s^3*w*y*z^2 + 198*s^2*w^2*y*z^2 + 88*s*w^3*y*z^2 - 29*w^4*y*z^2 + 
        212*s^3*x*y*z^2 - 72*s^2*w*x*y*z^2 + 68*s*w^2*x*y*z^2 + 
        112*w^3*x*y*z^2 + 202*s^2*x^2*y*z^2 - 464*s*w*x^2*y*z^2 + 
        102*w^2*x^2*y*z^2 - 12*s*x^3*y*z^2 - 8*w*x^3*y*z^2 + 15*x^4*y*z^2 + 
        16*s^3*y^2*z^2 + 198*s^2*w*y^2*z^2 + 188*s*w^2*y^2*z^2 + 
        14*w^3*y^2*z^2 - 300*s^2*x*y^2*z^2 + 68*s*w*x*y^2*z^2 - 
        200*w^2*x*y^2*z^2 + 104*s*x^2*y^2*z^2 + 102*w*x^2*y^2*z^2 - 
        12*x^3*y^2*z^2 + 26*s^2*y^3*z^2 + 88*s*w*y^3*z^2 + 14*w^2*y^3*z^2 + 
        124*s*x*y^3*z^2 + 112*w*x*y^3*z^2 - 6*x^2*y^3*z^2 - 54*s*y^4*z^2 - 
        29*w*y^4*z^2 - 12*x*y^4*z^2 + 15*y^5*z^2 - 40*s^4*z^3 + 
        12*s^3*w*z^3 + 12*s^2*w^2*z^3 + 36*s*w^3*z^3 - 20*w^4*z^3 - 
        24*s^3*x*z^3 - 108*s^2*w*x*z^3 - 48*s*w^2*x*z^3 - 12*w^3*x*z^3 - 
        24*s^2*x^2*z^3 - 12*s*w*x^2*z^3 - 12*w^2*x^2*z^3 - 40*s*x^3*z^3 - 
        20*w*x^3*z^3 + 12*s^3*y*z^3 - 120*s^2*w*y*z^3 - 228*s*w^2*y*z^3 + 
        16*w^3*y*z^3 - 108*s^2*x*y*z^3 + 96*s*w*x*y*z^3 - 52*w^2*x*y*z^3 - 
        12*s*x^2*y*z^3 - 8*w*x^2*y*z^3 - 20*x^3*y*z^3 + 12*s^2*y^2*z^3 - 
        228*s*w*y^2*z^3 + 8*w^2*y^2*z^3 - 48*s*x*y^2*z^3 - 52*w*x*y^2*z^3 - 
        12*x^2*y^2*z^3 + 36*s*y^3*z^3 + 16*w*y^3*z^3 - 12*x*y^3*z^3 - 
        20*y^4*z^3 + 30*s^3*z^4 + 7*s^2*w*z^4 - 4*s*w^2*z^4 + 15*w^3*z^4 + 
        36*s^2*x*z^4 + 18*s*w*x*z^4 + 18*w^2*x*z^4 + 30*s*x^2*z^4 + 
        15*w*x^2*z^4 + 7*s^2*y*z^4 + 136*s*w*y*z^4 + w^2*y*z^4 + 
        18*s*x*y*z^4 + 12*w*x*y*z^4 + 15*x^2*y*z^4 - 4*s*y^2*z^4 + 
        w*y^2*z^4 + 18*x*y^2*z^4 + 15*y^3*z^4 - 12*s^2*z^5 - 6*s*w*z^5 - 
        6*w^2*z^5 - 12*s*x*z^5 - 6*w*x*z^5 - 6*s*y*z^5 - 4*w*y*z^5 - 
        6*x*y*z^5 - 6*y^2*z^5 + 2*s*z^6 + w*z^6 + y*z^6)*II412[x, z, w, y])/
      OMEGA[s, w, x, y, z] - (2*(-1 + 2*eps)*y*z*(2*s^7 - 7*s^6*w + 
        4*s^5*w^2 + 15*s^4*w^3 - 30*s^3*w^4 + 23*s^2*w^5 - 8*s*w^6 + w^7 - 
        7*s^6*x + 56*s^5*w*x - 127*s^4*w^2*x + 120*s^3*w^3*x - 53*s^2*w^4*x + 
        16*s*w^5*x - 5*w^6*x + 4*s^5*x^2 - 127*s^4*w*x^2 + 76*s^3*w^2*x^2 + 
        30*s^2*w^3*x^2 + 8*s*w^4*x^2 + 9*w^5*x^2 + 15*s^4*x^3 + 
        120*s^3*w*x^3 + 30*s^2*w^2*x^3 - 32*s*w^3*x^3 - 5*w^4*x^3 - 
        30*s^3*x^4 - 53*s^2*w*x^4 + 8*s*w^2*x^4 - 5*w^3*x^4 + 23*s^2*x^5 + 
        16*s*w*x^5 + 9*w^2*x^5 - 8*s*x^6 - 5*w*x^6 + x^7 - 12*s^6*y + 
        26*s^5*w*y - 22*s^4*w^2*y + 36*s^3*w^3*y - 56*s^2*w^4*y + 
        34*s*w^5*y - 6*w^6*y + 26*s^5*x*y + 28*s^4*w*x*y + 28*s^3*w^2*x*y - 
        96*s^2*w^3*x*y - 6*s*w^4*x*y + 20*w^5*x*y - 22*s^4*x^2*y + 
        28*s^3*w*x^2*y - 208*s^2*w^2*x^2*y - 28*s*w^3*x^2*y - 26*w^4*x^2*y + 
        36*s^3*x^3*y - 96*s^2*w*x^3*y - 28*s*w^2*x^3*y + 24*w^3*x^3*y - 
        56*s^2*x^4*y - 6*s*w*x^4*y - 26*w^2*x^4*y + 34*s*x^5*y + 20*w*x^5*y - 
        6*x^6*y + 30*s^5*y^2 - 33*s^4*w*y^2 + 16*s^3*w^2*y^2 + 
        26*s^2*w^3*y^2 - 54*s*w^4*y^2 + 15*w^5*y^2 - 33*s^4*x*y^2 - 
        96*s^3*w*x*y^2 + 198*s^2*w^2*x*y^2 + 88*s*w^3*x*y^2 - 29*w^4*x*y^2 + 
        16*s^3*x^2*y^2 + 198*s^2*w*x^2*y^2 + 188*s*w^2*x^2*y^2 + 
        14*w^3*x^2*y^2 + 26*s^2*x^3*y^2 + 88*s*w*x^3*y^2 + 14*w^2*x^3*y^2 - 
        54*s*x^4*y^2 - 29*w*x^4*y^2 + 15*x^5*y^2 - 40*s^4*y^3 + 
        12*s^3*w*y^3 + 12*s^2*w^2*y^3 + 36*s*w^3*y^3 - 20*w^4*y^3 + 
        12*s^3*x*y^3 - 120*s^2*w*x*y^3 - 228*s*w^2*x*y^3 + 16*w^3*x*y^3 + 
        12*s^2*x^2*y^3 - 228*s*w*x^2*y^3 + 8*w^2*x^2*y^3 + 36*s*x^3*y^3 + 
        16*w*x^3*y^3 - 20*x^4*y^3 + 30*s^3*y^4 + 7*s^2*w*y^4 - 4*s*w^2*y^4 + 
        15*w^3*y^4 + 7*s^2*x*y^4 + 136*s*w*x*y^4 + w^2*x*y^4 - 4*s*x^2*y^4 + 
        w*x^2*y^4 + 15*x^3*y^4 - 12*s^2*y^5 - 6*s*w*y^5 - 6*w^2*y^5 - 
        6*s*x*y^5 - 4*w*x*y^5 - 6*x^2*y^5 + 2*s*y^6 + w*y^6 + x*y^6 - 
        12*s^6*z + 26*s^5*w*z - 22*s^4*w^2*z + 36*s^3*w^3*z - 56*s^2*w^4*z + 
        34*s*w^5*z - 6*w^6*z + 26*s^5*x*z + 28*s^4*w*x*z + 28*s^3*w^2*x*z - 
        96*s^2*w^3*x*z - 6*s*w^4*x*z + 20*w^5*x*z - 22*s^4*x^2*z + 
        28*s^3*w*x^2*z - 208*s^2*w^2*x^2*z - 28*s*w^3*x^2*z - 26*w^4*x^2*z + 
        36*s^3*x^3*z - 96*s^2*w*x^3*z - 28*s*w^2*x^3*z + 24*w^3*x^3*z - 
        56*s^2*x^4*z - 6*s*w*x^4*z - 26*w^2*x^4*z + 34*s*x^5*z + 20*w*x^5*z - 
        6*x^6*z + 36*s^5*y*z - 142*s^4*w*y*z - 32*s^3*w^2*y*z + 
        236*s^2*w^3*y*z - 116*s*w^4*y*z + 18*w^5*y*z - 142*s^4*x*y*z - 
        320*s^3*w*x*y*z + 596*s^2*w^2*x*y*z - 304*s*w^3*x*y*z - 
        86*w^4*x*y*z - 32*s^3*x^2*y*z + 596*s^2*w*x^2*y*z + 
        328*s*w^2*x^2*y*z + 68*w^3*x^2*y*z + 236*s^2*x^3*y*z - 
        304*s*w*x^3*y*z + 68*w^2*x^3*y*z - 116*s*x^4*y*z - 86*w*x^4*y*z + 
        18*x^5*y*z - 24*s^4*y^2*z + 212*s^3*w*y^2*z - 300*s^2*w^2*y^2*z + 
        124*s*w^3*y^2*z - 12*w^4*y^2*z + 212*s^3*x*y^2*z - 72*s^2*w*x*y^2*z + 
        68*s*w^2*x*y^2*z + 112*w^3*x*y^2*z - 300*s^2*x^2*y^2*z + 
        68*s*w*x^2*y^2*z - 200*w^2*x^2*y^2*z + 124*s*x^3*y^2*z + 
        112*w*x^3*y^2*z - 12*x^4*y^2*z - 24*s^3*y^3*z - 108*s^2*w*y^3*z - 
        48*s*w^2*y^3*z - 12*w^3*y^3*z - 108*s^2*x*y^3*z + 96*s*w*x*y^3*z - 
        52*w^2*x*y^3*z - 48*s*x^2*y^3*z - 52*w*x^2*y^3*z - 12*x^3*y^3*z + 
        36*s^2*y^4*z + 18*s*w*y^4*z + 18*w^2*y^4*z + 18*s*x*y^4*z + 
        12*w*x*y^4*z + 18*x^2*y^4*z - 12*s*y^5*z - 6*w*y^5*z - 6*x*y^5*z + 
        30*s^5*z^2 - 33*s^4*w*z^2 + 16*s^3*w^2*z^2 + 26*s^2*w^3*z^2 - 
        54*s*w^4*z^2 + 15*w^5*z^2 - 33*s^4*x*z^2 - 96*s^3*w*x*z^2 + 
        198*s^2*w^2*x*z^2 + 88*s*w^3*x*z^2 - 29*w^4*x*z^2 + 16*s^3*x^2*z^2 + 
        198*s^2*w*x^2*z^2 + 188*s*w^2*x^2*z^2 + 14*w^3*x^2*z^2 + 
        26*s^2*x^3*z^2 + 88*s*w*x^3*z^2 + 14*w^2*x^3*z^2 - 54*s*x^4*z^2 - 
        29*w*x^4*z^2 + 15*x^5*z^2 - 24*s^4*y*z^2 + 212*s^3*w*y*z^2 - 
        300*s^2*w^2*y*z^2 + 124*s*w^3*y*z^2 - 12*w^4*y*z^2 + 
        212*s^3*x*y*z^2 - 72*s^2*w*x*y*z^2 + 68*s*w^2*x*y*z^2 + 
        112*w^3*x*y*z^2 - 300*s^2*x^2*y*z^2 + 68*s*w*x^2*y*z^2 - 
        200*w^2*x^2*y*z^2 + 124*s*x^3*y*z^2 + 112*w*x^3*y*z^2 - 
        12*x^4*y*z^2 - 12*s^3*y^2*z^2 + 202*s^2*w*y^2*z^2 + 
        104*s*w^2*y^2*z^2 - 6*w^3*y^2*z^2 + 202*s^2*x*y^2*z^2 - 
        464*s*w*x*y^2*z^2 + 102*w^2*x*y^2*z^2 + 104*s*x^2*y^2*z^2 + 
        102*w*x^2*y^2*z^2 - 6*x^3*y^2*z^2 - 24*s^2*y^3*z^2 - 12*s*w*y^3*z^2 - 
        12*w^2*y^3*z^2 - 12*s*x*y^3*z^2 - 8*w*x*y^3*z^2 - 12*x^2*y^3*z^2 + 
        30*s*y^4*z^2 + 15*w*y^4*z^2 + 15*x*y^4*z^2 - 40*s^4*z^3 + 
        12*s^3*w*z^3 + 12*s^2*w^2*z^3 + 36*s*w^3*z^3 - 20*w^4*z^3 + 
        12*s^3*x*z^3 - 120*s^2*w*x*z^3 - 228*s*w^2*x*z^3 + 16*w^3*x*z^3 + 
        12*s^2*x^2*z^3 - 228*s*w*x^2*z^3 + 8*w^2*x^2*z^3 + 36*s*x^3*z^3 + 
        16*w*x^3*z^3 - 20*x^4*z^3 - 24*s^3*y*z^3 - 108*s^2*w*y*z^3 - 
        48*s*w^2*y*z^3 - 12*w^3*y*z^3 - 108*s^2*x*y*z^3 + 96*s*w*x*y*z^3 - 
        52*w^2*x*y*z^3 - 48*s*x^2*y*z^3 - 52*w*x^2*y*z^3 - 12*x^3*y*z^3 - 
        24*s^2*y^2*z^3 - 12*s*w*y^2*z^3 - 12*w^2*y^2*z^3 - 12*s*x*y^2*z^3 - 
        8*w*x*y^2*z^3 - 12*x^2*y^2*z^3 - 40*s*y^3*z^3 - 20*w*y^3*z^3 - 
        20*x*y^3*z^3 + 30*s^3*z^4 + 7*s^2*w*z^4 - 4*s*w^2*z^4 + 15*w^3*z^4 + 
        7*s^2*x*z^4 + 136*s*w*x*z^4 + w^2*x*z^4 - 4*s*x^2*z^4 + w*x^2*z^4 + 
        15*x^3*z^4 + 36*s^2*y*z^4 + 18*s*w*y*z^4 + 18*w^2*y*z^4 + 
        18*s*x*y*z^4 + 12*w*x*y*z^4 + 18*x^2*y*z^4 + 30*s*y^2*z^4 + 
        15*w*y^2*z^4 + 15*x*y^2*z^4 - 12*s^2*z^5 - 6*s*w*z^5 - 6*w^2*z^5 - 
        6*s*x*z^5 - 4*w*x*z^5 - 6*x^2*z^5 - 12*s*y*z^5 - 6*w*y*z^5 - 
        6*x*y*z^5 + 2*s*z^6 + w*z^6 + x*z^6)*II412[y, z, w, x])/
      OMEGA[s, w, x, y, z]
 
(* ------------------ Start of I5a topology results. --------------------- *)

derivative[II5a][1, 0, 0, 0, 0][v_, w_, x_, y_, z_] := II5a1[v, w, x, y, z]
 
derivative[II5a][0, 1, 0, 0, 0][v_, w_, x_, y_, z_] := II5a2[v, w, x, y, z]
 
derivative[II5a][0, 0, 1, 0, 0][v_, w_, x_, y_, z_] := II5a2[v, x, w, y, z]
 
derivative[II5a][0, 0, 0, 1, 0][v_, w_, x_, y_, z_] := II5a2[v, y, z, w, x]
 
derivative[II5a][0, 0, 0, 0, 1][v_, w_, x_, y_, z_] := II5a2[v, z, y, w, x]
 
derivative[II5a1][1, 0, 0, 0, 0][v_, w_, x_, y_, z_] := 
    -(((-1 + eps)*w*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 6*s*v*w - 
         7*v^2*w + 3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 3*v^2*x - 
         2*s*w*x + 2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + x^3)*
        FF[w, x, y, z])/((s - v)*v*PSI[s, v, w, x])) - 
     ((-1 + eps)*x*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - s^2*w + 14*s*v*w + 
        3*v^2*w - s*w^2 - 7*v*w^2 + w^3 - 3*s^2*x - 6*s*v*x - 7*v^2*x - 
        2*s*w*x + 2*v*w*x - 3*w^2*x + 3*s*x^2 + 5*v*x^2 + 3*w*x^2 - x^3)*
       FF[x, w, y, z])/((s - v)*v*PSI[s, v, w, x]) + 
     II5a2[v, z, y, w, x]*(-(((-1 + eps)*z)/((s - v)*v)) + 
       ((-1 + 2*eps)*(s^3 - 3*s^2*v + 3*s*v^2 - v^3 - 3*s^2*w + 2*s*v*w + 
          v^2*w + 3*s*w^2 + v*w^2 - w^3 - 3*s^2*x + 2*s*v*x + v^2*x + 
          2*s*w*x - 10*v*w*x + w^2*x + 3*s*x^2 + v*x^2 + w*x^2 - x^3)*z)/
        (v*PSI[s, v, w, x]) + (2*(-1 + 2*eps)*(s - z)*z*(s^2 - 2*s*v + v^2 - 
          2*s*y + 6*v*y + y^2 - 2*s*z - 2*v*z - 2*y*z + z^2))/
        (v*PSI[s, v, y, z])) + II5a2[v, y, z, w, x]*
      (-(((-1 + eps)*y)/((s - v)*v)) + 
       ((-1 + 2*eps)*(s^3 - 3*s^2*v + 3*s*v^2 - v^3 - 3*s^2*w + 2*s*v*w + 
          v^2*w + 3*s*w^2 + v*w^2 - w^3 - 3*s^2*x + 2*s*v*x + v^2*x + 
          2*s*w*x - 10*v*w*x + w^2*x + 3*s*x^2 + v*x^2 + w*x^2 - x^3)*y)/
        (v*PSI[s, v, w, x]) + (2*(-1 + 2*eps)*(s - y)*y*(s^2 - 2*s*v + v^2 - 
          2*s*y - 2*v*y + y^2 - 2*s*z + 6*v*z - 2*y*z + z^2))/
        (v*PSI[s, v, y, z])) + II5a1[v, w, x, y, z]*
      (-((eps*s - 2*v + eps*v)/((s - v)*v)) + 
       (2*(-1 + 2*eps)*(s - v)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 
          2*s*x - 2*v*x + 6*w*x + x^2))/PSI[s, v, w, x] + 
       (2*(-1 + 2*eps)*(s - v)*(s^2 - 2*s*v + v^2 - 2*s*y - 2*v*y + y^2 - 
          2*s*z - 2*v*z + 6*y*z + z^2))/PSI[s, v, y, z]) + 
     II5a[v, w, x, y, z]*((-2*(-1 + eps)*(-1 + 2*eps))/((s - v)*v) + 
       (2*(-1 + 2*eps)^2*(s^3 - 3*s^2*v + 3*s*v^2 - v^3 - 3*s^2*w + 2*s*v*w + 
          v^2*w + 3*s*w^2 + v*w^2 - w^3 - 3*s^2*x + 2*s*v*x + v^2*x + 
          2*s*w*x - 10*v*w*x + w^2*x + 3*s*x^2 + v*x^2 + w*x^2 - x^3))/
        (v*PSI[s, v, w, x]) - (2*(-1 + 2*eps)^2*(-s^3 + 3*s^2*v - 3*s*v^2 + 
          v^3 + 3*s^2*y - 2*s*v*y - v^2*y - 3*s*y^2 - v*y^2 + y^3 + 3*s^2*z - 
          2*s*v*z - v^2*z - 2*s*y*z + 10*v*y*z - y^2*z - 3*s*z^2 - v*z^2 - 
          y*z^2 + z^3))/(v*PSI[s, v, y, z])) + II5a2[v, w, x, y, z]*
      (-(((-1 + eps)*w)/((s - v)*v)) + (2*(-1 + 2*eps)*(s - w)*w*
         (s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x + 6*v*x - 2*w*x + 
          x^2))/(v*PSI[s, v, w, x]) - ((-1 + 2*eps)*w*(-s^3 + 3*s^2*v - 
          3*s*v^2 + v^3 + 3*s^2*y - 2*s*v*y - v^2*y - 3*s*y^2 - v*y^2 + y^3 + 
          3*s^2*z - 2*s*v*z - v^2*z - 2*s*y*z + 10*v*y*z - y^2*z - 3*s*z^2 - 
          v*z^2 - y*z^2 + z^3))/(v*PSI[s, v, y, z])) + 
     II5a2[v, x, w, y, z]*(-(((-1 + eps)*x)/((s - v)*v)) + 
       (2*(-1 + 2*eps)*(s - x)*x*(s^2 - 2*s*v + v^2 - 2*s*w + 6*v*w + w^2 - 
          2*s*x - 2*v*x - 2*w*x + x^2))/(v*PSI[s, v, w, x]) - 
       ((-1 + 2*eps)*x*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*y - 2*s*v*y - 
          v^2*y - 3*s*y^2 - v*y^2 + y^3 + 3*s^2*z - 2*s*v*z - v^2*z - 
          2*s*y*z + 10*v*y*z - y^2*z - 3*s*z^2 - v*z^2 - y*z^2 + z^3))/
        (v*PSI[s, v, y, z])) - ((-1 + eps)*y*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 
        3*s^2*y - 6*s*v*y - 7*v^2*y + 3*s*y^2 + 5*v*y^2 - y^3 - s^2*z + 
        14*s*v*z + 3*v^2*z - 2*s*y*z + 2*v*y*z + 3*y^2*z - s*z^2 - 7*v*z^2 - 
        3*y*z^2 + z^3)*FF[y, w, x, z])/((s - v)*v*PSI[s, v, y, z]) - 
     ((-1 + eps)*z*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - s^2*y + 14*s*v*y + 
        3*v^2*y - s*y^2 - 7*v*y^2 + y^3 - 3*s^2*z - 6*s*v*z - 7*v^2*z - 
        2*s*y*z + 2*v*y*z - 3*y^2*z + 3*s*z^2 + 5*v*z^2 + 3*y*z^2 - z^3)*
       FF[z, w, x, y])/((s - v)*v*PSI[s, v, y, z]) + 
     ((-1 + eps)*(-2 + 3*eps)*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*y - 
        6*s*v*y - 7*v^2*y + 3*s*y^2 + 5*v*y^2 - y^3 - s^2*z + 14*s*v*z + 
        3*v^2*z - 2*s*y*z + 2*v*y*z + 3*y^2*z - s*z^2 - 7*v*z^2 - 3*y*z^2 + 
        z^3)*AA[y]*SS[v, w, x])/((s - v)*v*PSI[s, v, y, z]) + 
     ((-1 + eps)*(-2 + 3*eps)*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - s^2*y + 
        14*s*v*y + 3*v^2*y - s*y^2 - 7*v*y^2 + y^3 - 3*s^2*z - 6*s*v*z - 
        7*v^2*z - 2*s*y*z + 2*v*y*z - 3*y^2*z + 3*s*z^2 + 5*v*z^2 + 3*y*z^2 - 
        z^3)*AA[z]*SS[v, w, x])/((s - v)*v*PSI[s, v, y, z]) + 
     ((-1 + eps)*(-2 + 3*eps)*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 
        6*s*v*w - 7*v^2*w + 3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 
        3*v^2*x - 2*s*w*x + 2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + 
        x^3)*AA[w]*SS[v, y, z])/((s - v)*v*PSI[s, v, w, x]) + 
     ((-1 + eps)*(-2 + 3*eps)*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - s^2*w + 
        14*s*v*w + 3*v^2*w - s*w^2 - 7*v*w^2 + w^3 - 3*s^2*x - 6*s*v*x - 
        7*v^2*x - 2*s*w*x + 2*v*w*x - 3*w^2*x + 3*s*x^2 + 5*v*x^2 + 3*w*x^2 - 
        x^3)*AA[x]*SS[v, y, z])/((s - v)*v*PSI[s, v, w, x]) - 
     (2*(-1 + eps)*(2*s^3 - 2*s^2*v - 2*s*v^2 + 2*v^3 - 5*s^2*y - 6*s*v*y - 
        5*v^2*y + 4*s*y^2 + 4*v*y^2 - y^3 + s^2*z + 14*s*v*z + v^2*z + 
        3*y^2*z - 4*s*z^2 - 4*v*z^2 - 3*y*z^2 + z^3)*AA[y]*TT[v, w, x])/
      ((s - v)*PSI[s, v, y, z]) - (2*(-1 + eps)*(2*s^3 - 2*s^2*v - 2*s*v^2 + 
        2*v^3 + s^2*y + 14*s*v*y + v^2*y - 4*s*y^2 - 4*v*y^2 + y^3 - 
        5*s^2*z - 6*s*v*z - 5*v^2*z - 3*y^2*z + 4*s*z^2 + 4*v*z^2 + 3*y*z^2 - 
        z^3)*AA[z]*TT[v, w, x])/((s - v)*PSI[s, v, y, z]) - 
     (2*(-1 + eps)*(2*s^3 - 2*s^2*v - 2*s*v^2 + 2*v^3 - 5*s^2*w - 6*s*v*w - 
        5*v^2*w + 4*s*w^2 + 4*v*w^2 - w^3 + s^2*x + 14*s*v*x + v^2*x + 
        3*w^2*x - 4*s*x^2 - 4*v*x^2 - 3*w*x^2 + x^3)*AA[w]*TT[v, y, z])/
      ((s - v)*PSI[s, v, w, x]) - (2*(-1 + eps)*(2*s^3 - 2*s^2*v - 2*s*v^2 + 
        2*v^3 + s^2*w + 14*s*v*w + v^2*w - 4*s*w^2 - 4*v*w^2 + w^3 - 
        5*s^2*x - 6*s*v*x - 5*v^2*x - 3*w^2*x + 4*s*x^2 + 4*v*x^2 + 3*w*x^2 - 
        x^3)*AA[x]*TT[v, y, z])/((s - v)*PSI[s, v, w, x]) - 
     ((-1 + eps)*w*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*y - 6*s*v*y - 
        7*v^2*y + 3*s*y^2 + 5*v*y^2 - y^3 - s^2*z + 14*s*v*z + 3*v^2*z - 
        2*s*y*z + 2*v*y*z + 3*y^2*z - s*z^2 - 7*v*z^2 - 3*y*z^2 + z^3)*AA[y]*
       TT[w, v, x])/((s - v)*v*PSI[s, v, y, z]) - 
     ((-1 + eps)*w*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - s^2*y + 14*s*v*y + 
        3*v^2*y - s*y^2 - 7*v*y^2 + y^3 - 3*s^2*z - 6*s*v*z - 7*v^2*z - 
        2*s*y*z + 2*v*y*z - 3*y^2*z + 3*s*z^2 + 5*v*z^2 + 3*y*z^2 - z^3)*
       AA[z]*TT[w, v, x])/((s - v)*v*PSI[s, v, y, z]) - 
     ((-1 + eps)*x*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*y - 6*s*v*y - 
        7*v^2*y + 3*s*y^2 + 5*v*y^2 - y^3 - s^2*z + 14*s*v*z + 3*v^2*z - 
        2*s*y*z + 2*v*y*z + 3*y^2*z - s*z^2 - 7*v*z^2 - 3*y*z^2 + z^3)*AA[y]*
       TT[x, v, w])/((s - v)*v*PSI[s, v, y, z]) - 
     ((-1 + eps)*x*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - s^2*y + 14*s*v*y + 
        3*v^2*y - s*y^2 - 7*v*y^2 + y^3 - 3*s^2*z - 6*s*v*z - 7*v^2*z - 
        2*s*y*z + 2*v*y*z - 3*y^2*z + 3*s*z^2 + 5*v*z^2 + 3*y*z^2 - z^3)*
       AA[z]*TT[x, v, w])/((s - v)*v*PSI[s, v, y, z]) - 
     ((-1 + eps)*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 6*s*v*w - 
        7*v^2*w + 3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 3*v^2*x - 
        2*s*w*x + 2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + x^3)*y*
       AA[w]*TT[y, v, z])/((s - v)*v*PSI[s, v, w, x]) - 
     ((-1 + eps)*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - s^2*w + 14*s*v*w + 
        3*v^2*w - s*w^2 - 7*v*w^2 + w^3 - 3*s^2*x - 6*s*v*x - 7*v^2*x - 
        2*s*w*x + 2*v*w*x - 3*w^2*x + 3*s*x^2 + 5*v*x^2 + 3*w*x^2 - x^3)*y*
       AA[x]*TT[y, v, z])/((s - v)*v*PSI[s, v, w, x]) - 
     ((-1 + eps)*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 6*s*v*w - 
        7*v^2*w + 3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 3*v^2*x - 
        2*s*w*x + 2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + x^3)*z*
       AA[w]*TT[z, v, y])/((s - v)*v*PSI[s, v, w, x]) - 
     ((-1 + eps)*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - s^2*w + 14*s*v*w + 
        3*v^2*w - s*w^2 - 7*v*w^2 + w^3 - 3*s^2*x - 6*s*v*x - 7*v^2*x - 
        2*s*w*x + 2*v*w*x - 3*w^2*x + 3*s*x^2 + 5*v*x^2 + 3*w*x^2 - x^3)*z*
       AA[x]*TT[z, v, y])/((s - v)*v*PSI[s, v, w, x])
 
derivative[II5a1][0, 1, 0, 0, 0][v_, w_, x_, y_, z_] := 
    (-2*(-1 + eps)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x + 
        6*w*x + x^2)*FF[w, x, y, z])/PSI[s, v, w, x] - 
     (8*(-1 + eps)*(s + v - w - x)*x*FF[x, w, y, z])/PSI[s, v, w, x] + 
     (4*(-1 + 2*eps)^2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 
        2*v*x + 2*w*x - 3*x^2)*II5a[v, w, x, y, z])/PSI[s, v, w, x] + 
     ((-1 + 2*eps)*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 6*s*v*w - 
        7*v^2*w + 3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 3*v^2*x - 
        2*s*w*x + 2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + x^3)*
       II5a1[v, w, x, y, z])/PSI[s, v, w, x] + 
     ((-1 + 2*eps)*(s^3 - 3*s^2*v + 3*s*v^2 - v^3 + s^2*w - 6*s*v*w + 
        5*v^2*w - 5*s*w^2 - 7*v*w^2 + 3*w^3 - s^2*x - 2*s*v*x + 3*v^2*x + 
        14*s*w*x + 2*v*w*x + 3*w^2*x - s*x^2 - 3*v*x^2 - 7*w*x^2 + x^3)*
       II5a2[v, w, x, y, z])/PSI[s, v, w, x] + 
     (8*(-1 + 2*eps)*(s - x)*x*(s - v - w + x)*II5a2[v, x, w, y, z])/
      PSI[s, v, w, x] + (2*(-1 + 2*eps)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + 
        w^2 + 2*s*x + 2*v*x + 2*w*x - 3*x^2)*y*II5a2[v, y, z, w, x])/
      PSI[s, v, w, x] + (2*(-1 + 2*eps)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + 
        w^2 + 2*s*x + 2*v*x + 2*w*x - 3*x^2)*z*II5a2[v, z, y, w, x])/
      PSI[s, v, w, x] + (2*(-1 + eps)*(-2 + 3*eps)*(s^2 - 2*s*v + v^2 - 
        2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x + 6*w*x + x^2)*AA[w]*SS[v, y, z])/
      (w*PSI[s, v, w, x]) + (8*(-1 + eps)*(-2 + 3*eps)*(s + v - w - x)*AA[x]*
       SS[v, y, z])/PSI[s, v, w, x] - 
     ((-1 + eps)*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 6*s*v*w - 
        7*v^2*w + 3*s*w^2 + 5*v*w^2 - w^3 - 3*s^2*x - 6*s*v*x - 7*v^2*x + 
        2*s*w*x + 14*v*w*x + w^2*x + 3*s*x^2 + 5*v*x^2 + w*x^2 - x^3)*AA[w]*
       TT[v, y, z])/(w*PSI[s, v, w, x]) - 
     (2*(-1 + eps)*(s^2 + 10*s*v + 5*v^2 - 2*s*w - 6*v*w + w^2 - 2*s*x - 
        6*v*x - 2*w*x + x^2)*AA[x]*TT[v, y, z])/PSI[s, v, w, x] - 
     (2*(-1 + eps)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x + 
        6*w*x + x^2)*y*AA[w]*TT[y, v, z])/(w*PSI[s, v, w, x]) - 
     (8*(-1 + eps)*(s + v - w - x)*y*AA[x]*TT[y, v, z])/PSI[s, v, w, x] - 
     (2*(-1 + eps)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x + 
        6*w*x + x^2)*z*AA[w]*TT[z, v, y])/(w*PSI[s, v, w, x]) - 
     (8*(-1 + eps)*(s + v - w - x)*z*AA[x]*TT[z, v, y])/PSI[s, v, w, x]
 
derivative[II5a1][0, 0, 1, 0, 0][v_, w_, x_, y_, z_] :=
    derivative[II5a1][0, 1, 0, 0, 0][v, x, w, y, z]

derivative[II5a1][0, 0, 0, 1, 0][v_, w_, x_, y_, z_] :=
    derivative[II5a1][0, 1, 0, 0, 0][v, y, z, w, x]

derivative[II5a1][0, 0, 0, 0, 1][v_, w_, x_, y_, z_] :=
    derivative[II5a1][0, 1, 0, 0, 0][v, z, y, w, x]

derivative[II5a2][1, 0, 0, 0, 0][v_, w_, x_, y_, z_] :=
    derivative[II5a1][0, 1, 0, 0, 0][v, w, x, y, z]
 
derivative[II5a2][0, 1, 0, 0, 0][v_, w_, x_, y_, z_] := 
    ((-1 + eps)*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 
        3*s*w^2 - v*w^2 + w^3 + 5*s^2*x + 2*s*v*x - 7*v^2*x - 6*s*w*x + 
        14*v*w*x + w^2*x - 7*s*x^2 + 3*v*x^2 - 5*w*x^2 + 3*x^3)*
       FF[w, x, y, z])/((w - x)*PSI[s, v, w, x]) - 
     ((-1 + eps)*x*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 5*s^2*w + 2*s*v*w - 
        7*v^2*w - 7*s*w^2 + 3*v*w^2 + 3*w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 
        6*s*w*x + 14*v*w*x - 5*w^2*x - 3*s*x^2 - v*x^2 + w*x^2 + x^3)*
       FF[x, w, y, z])/(w*(w - x)*PSI[s, v, w, x]) - 
     (2*(-1 + 2*eps)^2*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - 
        v^2*w - 3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 2*s*w*x + 
        10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3)*
       II5a[v, w, x, y, z])/(w*PSI[s, v, w, x]) + 
     (2*(-1 + 2*eps)*(s - v)*v*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 
        2*s*x - 2*v*x + 6*w*x + x^2)*II5a1[v, w, x, y, z])/
      (w*PSI[s, v, w, x]) + II5a2[v, w, x, y, z]*((-w + eps*x)/(w*(w - x)) + 
       (2*(-1 + 2*eps)*(s - w)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 
          2*s*x + 6*v*x - 2*w*x + x^2))/PSI[s, v, w, x] - 
       ((-1 + 2*eps)*(w^3 - 3*w^2*x + 3*w*x^2 - x^3 - 3*w^2*y + 2*w*x*y + 
          x^2*y + 3*w*y^2 + x*y^2 - y^3 - 3*w^2*z + 2*w*x*z + x^2*z + 
          2*w*y*z - 10*x*y*z + y^2*z + 3*w*z^2 + x*z^2 + y*z^2 - z^3))/
        PSI[w, x, y, z]) + II5a2[v, z, y, w, x]*
      (-(((-1 + 2*eps)*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - 
           v^2*w - 3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 
           2*s*w*x + 10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3)*z)/
         (w*PSI[s, v, w, x])) + ((-1 + 2*eps)*z*(w^3 - w^2*x - w*x^2 + x^3 - 
          w^2*y + 10*w*x*y - x^2*y - w*y^2 - x*y^2 + y^3 - 3*w^2*z - 
          2*w*x*z - 3*x^2*z - 2*w*y*z - 2*x*y*z - 3*y^2*z + 3*w*z^2 + 
          3*x*z^2 + 3*y*z^2 - z^3))/(w*PSI[w, x, y, z])) + 
     II5a2[v, y, z, w, x]*(-(((-1 + 2*eps)*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 
           3*s^2*w - 2*s*v*w - v^2*w - 3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 
           2*s*v*x - v^2*x - 2*s*w*x + 10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - 
           w*x^2 + x^3)*y)/(w*PSI[s, v, w, x])) + 
       ((-1 + 2*eps)*y*(w^3 - w^2*x - w*x^2 + x^3 - 3*w^2*y - 2*w*x*y - 
          3*x^2*y + 3*w*y^2 + 3*x*y^2 - y^3 - w^2*z + 10*w*x*z - x^2*z - 
          2*w*y*z - 2*x*y*z + 3*y^2*z - w*z^2 - x*z^2 - 3*y*z^2 + z^3))/
        (w*PSI[w, x, y, z])) + II5a2[v, x, w, y, z]*
      (-(((-1 + eps)*x)/(w*(w - x))) + (2*(-1 + 2*eps)*(s - x)*x*
         (s^2 - 2*s*v + v^2 - 2*s*w + 6*v*w + w^2 - 2*s*x - 2*v*x - 2*w*x + 
          x^2))/(w*PSI[s, v, w, x]) + 
       ((-1 + 2*eps)*x*(w^3 - 3*w^2*x + 3*w*x^2 - x^3 - w^2*y - 2*w*x*y + 
          3*x^2*y - w*y^2 - 3*x*y^2 + y^3 - w^2*z - 2*w*x*z + 3*x^2*z + 
          10*w*y*z - 2*x*y*z - y^2*z - w*z^2 - 3*x*z^2 - y*z^2 + z^3))/
        (w*PSI[w, x, y, z])) - ((-1 + eps)*(-2 + 3*eps)*
       (-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 
        3*s*w^2 - v*w^2 + w^3 + 5*s^2*x + 2*s*v*x - 7*v^2*x - 6*s*w*x + 
        14*v*w*x + w^2*x - 7*s*x^2 + 3*v*x^2 - 5*w*x^2 + 3*x^3)*AA[w]*
       SS[v, y, z])/(w*(w - x)*PSI[s, v, w, x]) + 
     ((-1 + eps)*(-2 + 3*eps)*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 5*s^2*w + 
        2*s*v*w - 7*v^2*w - 7*s*w^2 + 3*v*w^2 + 3*w^3 + 3*s^2*x - 2*s*v*x - 
        v^2*x - 6*s*w*x + 14*v*w*x - 5*w^2*x - 3*s*x^2 - v*x^2 + w*x^2 + x^3)*
       AA[x]*SS[v, y, z])/(w*(w - x)*PSI[s, v, w, x]) - 
     (2*(-1 + eps)*(s - v)*v*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 
        6*s*x - 6*v*x + 10*w*x + 5*x^2)*AA[w]*TT[v, y, z])/
      (w*(w - x)*PSI[s, v, w, x]) + (2*(-1 + eps)*(s - v)*v*
       (s^2 - 2*s*v + v^2 - 6*s*w - 6*v*w + 5*w^2 - 2*s*x - 2*v*x + 10*w*x + 
        x^2)*AA[x]*TT[v, y, z])/(w*(w - x)*PSI[s, v, w, x]) + 
     ((-1 + eps)*(w^3 + w^2*x - 5*w*x^2 + 3*x^3 - 3*w^2*y - 6*w*x*y - 
        7*x^2*y + 3*w*y^2 + 5*x*y^2 - y^3 - w^2*z + 14*w*x*z + 3*x^2*z - 
        2*w*y*z + 2*x*y*z + 3*y^2*z - w*z^2 - 7*x*z^2 - 3*y*z^2 + z^3)*AA[y]*
       TT[w, v, x])/((w - x)*PSI[w, x, y, z]) + 
     ((-1 + eps)*(w^3 + w^2*x - 5*w*x^2 + 3*x^3 - w^2*y + 14*w*x*y + 
        3*x^2*y - w*y^2 - 7*x*y^2 + y^3 - 3*w^2*z - 6*w*x*z - 7*x^2*z - 
        2*w*y*z + 2*x*y*z - 3*y^2*z + 3*w*z^2 + 5*x*z^2 + 3*y*z^2 - z^3)*
       AA[z]*TT[w, v, x])/((w - x)*PSI[w, x, y, z]) - 
     ((-1 + eps)*x*(3*w^3 - 5*w^2*x + w*x^2 + x^3 - 7*w^2*y - 6*w*x*y - 
        3*x^2*y + 5*w*y^2 + 3*x*y^2 - y^3 + 3*w^2*z + 14*w*x*z - x^2*z + 
        2*w*y*z - 2*x*y*z + 3*y^2*z - 7*w*z^2 - x*z^2 - 3*y*z^2 + z^3)*AA[y]*
       TT[x, v, w])/(w*(w - x)*PSI[w, x, y, z]) - 
     ((-1 + eps)*x*(3*w^3 - 5*w^2*x + w*x^2 + x^3 + 3*w^2*y + 14*w*x*y - 
        x^2*y - 7*w*y^2 - x*y^2 + y^3 - 7*w^2*z - 6*w*x*z - 3*x^2*z + 
        2*w*y*z - 2*x*y*z - 3*y^2*z + 5*w*z^2 + 3*x*z^2 + 3*y*z^2 - z^3)*
       AA[z]*TT[x, v, w])/(w*(w - x)*PSI[w, x, y, z]) + 
     AA[w]*(((-1 + eps)*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - 
          v^2*w - 3*s*w^2 - v*w^2 + w^3 + 5*s^2*x + 2*s*v*x - 7*v^2*x - 
          6*s*w*x + 14*v*w*x + w^2*x - 7*s*x^2 + 3*v*x^2 - 5*w*x^2 + 3*x^3)*
         y)/(w*(w - x)*PSI[s, v, w, x]) - 
       ((-1 + eps)*y*(w^3 + w^2*x - 5*w*x^2 + 3*x^3 - 3*w^2*y - 6*w*x*y - 
          7*x^2*y + 3*w*y^2 + 5*x*y^2 - y^3 - w^2*z + 14*w*x*z + 3*x^2*z - 
          2*w*y*z + 2*x*y*z + 3*y^2*z - w*z^2 - 7*x*z^2 - 3*y*z^2 + z^3))/
        (w*(w - x)*PSI[w, x, y, z]))*TT[y, v, z] + 
     AA[x]*(-(((-1 + eps)*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 5*s^2*w + 
           2*s*v*w - 7*v^2*w - 7*s*w^2 + 3*v*w^2 + 3*w^3 + 3*s^2*x - 
           2*s*v*x - v^2*x - 6*s*w*x + 14*v*w*x - 5*w^2*x - 3*s*x^2 - v*x^2 + 
           w*x^2 + x^3)*y)/(w*(w - x)*PSI[s, v, w, x])) + 
       ((-1 + eps)*y*(3*w^3 - 5*w^2*x + w*x^2 + x^3 - 7*w^2*y - 6*w*x*y - 
          3*x^2*y + 5*w*y^2 + 3*x*y^2 - y^3 + 3*w^2*z + 14*w*x*z - x^2*z + 
          2*w*y*z - 2*x*y*z + 3*y^2*z - 7*w*z^2 - x*z^2 - 3*y*z^2 + z^3))/
        (w*(w - x)*PSI[w, x, y, z]))*TT[y, v, z] + 
     AA[x]*(-(((-1 + eps)*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 5*s^2*w + 
           2*s*v*w - 7*v^2*w - 7*s*w^2 + 3*v*w^2 + 3*w^3 + 3*s^2*x - 
           2*s*v*x - v^2*x - 6*s*w*x + 14*v*w*x - 5*w^2*x - 3*s*x^2 - v*x^2 + 
           w*x^2 + x^3)*z)/(w*(w - x)*PSI[s, v, w, x])) + 
       ((-1 + eps)*z*(3*w^3 - 5*w^2*x + w*x^2 + x^3 + 3*w^2*y + 14*w*x*y - 
          x^2*y - 7*w*y^2 - x*y^2 + y^3 - 7*w^2*z - 6*w*x*z - 3*x^2*z + 
          2*w*y*z - 2*x*y*z - 3*y^2*z + 5*w*z^2 + 3*x*z^2 + 3*y*z^2 - z^3))/
        (w*(w - x)*PSI[w, x, y, z]))*TT[z, v, y] + 
     AA[w]*(((-1 + eps)*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - 
          v^2*w - 3*s*w^2 - v*w^2 + w^3 + 5*s^2*x + 2*s*v*x - 7*v^2*x - 
          6*s*w*x + 14*v*w*x + w^2*x - 7*s*x^2 + 3*v*x^2 - 5*w*x^2 + 3*x^3)*
         z)/(w*(w - x)*PSI[s, v, w, x]) - 
       ((-1 + eps)*z*(w^3 + w^2*x - 5*w*x^2 + 3*x^3 - w^2*y + 14*w*x*y + 
          3*x^2*y - w*y^2 - 7*x*y^2 + y^3 - 3*w^2*z - 6*w*x*z - 7*x^2*z - 
          2*w*y*z + 2*x*y*z - 3*y^2*z + 3*w*z^2 + 5*x*z^2 + 3*y*z^2 - z^3))/
        (w*(w - x)*PSI[w, x, y, z]))*TT[z, v, y]
 
derivative[II5a2][0, 0, 1, 0, 0][v_, w_, x_, y_, z_] := 
    -(((-1 + eps)*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 5*s^2*w + 2*s*v*w - 
         7*v^2*w - 7*s*w^2 + 3*v*w^2 + 3*w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 
         6*s*w*x + 14*v*w*x - 5*w^2*x - 3*s*x^2 - v*x^2 + w*x^2 + x^3)*
        FF[w, x, y, z])/((w - x)*PSI[s, v, w, x])) + 
     ((-1 + eps)*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - 
        v^2*w - 3*s*w^2 - v*w^2 + w^3 + 5*s^2*x + 2*s*v*x - 7*v^2*x - 
        6*s*w*x + 14*v*w*x + w^2*x - 7*s*x^2 + 3*v*x^2 - 5*w*x^2 + 3*x^3)*
       FF[x, w, y, z])/((w - x)*PSI[s, v, w, x]) + 
     (4*(-1 + 2*eps)^2*(s^2 + 2*s*v - 3*v^2 - 2*s*w + 2*v*w + w^2 - 2*s*x + 
        2*v*x - 2*w*x + x^2)*II5a[v, w, x, y, z])/PSI[s, v, w, x] + 
     (8*(-1 + 2*eps)*(s - v)*v*(s + v - w - x)*II5a1[v, w, x, y, z])/
      PSI[s, v, w, x] + II5a2[v, y, z, w, x]*
      ((2*(-1 + 2*eps)*(s^2 + 2*s*v - 3*v^2 - 2*s*w + 2*v*w + w^2 - 2*s*x + 
          2*v*x - 2*w*x + x^2)*y)/PSI[s, v, w, x] - 
       (2*(-1 + 2*eps)*y*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 + 2*w*z + 
          2*x*z + 2*y*z - 3*z^2))/PSI[w, x, y, z]) + 
     II5a2[v, z, y, w, x]*((2*(-1 + 2*eps)*(s^2 + 2*s*v - 3*v^2 - 2*s*w + 
          2*v*w + w^2 - 2*s*x + 2*v*x - 2*w*x + x^2)*z)/PSI[s, v, w, x] - 
       (2*(-1 + 2*eps)*z*(w^2 - 2*w*x + x^2 + 2*w*y + 2*x*y - 3*y^2 - 2*w*z - 
          2*x*z + 2*y*z + z^2))/PSI[w, x, y, z]) + II5a2[v, x, w, y, z]*
      ((-1 + eps)/(w - x) + ((-1 + 2*eps)*(s^3 - s^2*v - s*v^2 + v^3 - 
          3*s^2*w - 2*s*v*w - 3*v^2*w + 3*s*w^2 + 3*v*w^2 - w^3 + s^2*x + 
          14*s*v*x - 7*v^2*x - 6*s*w*x + 2*v*w*x + 5*w^2*x - 5*s*x^2 + 
          3*v*x^2 - 7*w*x^2 + 3*x^3))/PSI[s, v, w, x] - 
       ((-1 + 2*eps)*(w^3 - 3*w^2*x + 3*w*x^2 - x^3 - 3*w^2*y + 2*w*x*y + 
          x^2*y + 3*w*y^2 + x*y^2 - y^3 - 3*w^2*z + 2*w*x*z + x^2*z + 
          2*w*y*z - 10*x*y*z + y^2*z + 3*w*z^2 + x*z^2 + y*z^2 - z^3))/
        PSI[w, x, y, z]) + II5a2[v, w, x, y, z]*(-((-1 + eps)/(w - x)) + 
       ((-1 + 2*eps)*(s^3 - s^2*v - s*v^2 + v^3 + s^2*w + 14*s*v*w - 
          7*v^2*w - 5*s*w^2 + 3*v*w^2 + 3*w^3 - 3*s^2*x - 2*s*v*x - 3*v^2*x - 
          6*s*w*x + 2*v*w*x - 7*w^2*x + 3*s*x^2 + 3*v*x^2 + 5*w*x^2 - x^3))/
        PSI[s, v, w, x] + ((-1 + 2*eps)*(w^3 - 3*w^2*x + 3*w*x^2 - x^3 - 
          w^2*y - 2*w*x*y + 3*x^2*y - w*y^2 - 3*x*y^2 + y^3 - w^2*z - 
          2*w*x*z + 3*x^2*z + 10*w*y*z - 2*x*y*z - y^2*z - w*z^2 - 3*x*z^2 - 
          y*z^2 + z^3))/PSI[w, x, y, z]) + 
     ((-1 + eps)*(-2 + 3*eps)*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 5*s^2*w + 
        2*s*v*w - 7*v^2*w - 7*s*w^2 + 3*v*w^2 + 3*w^3 + 3*s^2*x - 2*s*v*x - 
        v^2*x - 6*s*w*x + 14*v*w*x - 5*w^2*x - 3*s*x^2 - v*x^2 + w*x^2 + x^3)*
       AA[w]*SS[v, y, z])/(w*(w - x)*PSI[s, v, w, x]) - 
     ((-1 + eps)*(-2 + 3*eps)*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 
        2*s*v*w - v^2*w - 3*s*w^2 - v*w^2 + w^3 + 5*s^2*x + 2*s*v*x - 
        7*v^2*x - 6*s*w*x + 14*v*w*x + w^2*x - 7*s*x^2 + 3*v*x^2 - 5*w*x^2 + 
        3*x^3)*AA[x]*SS[v, y, z])/((w - x)*x*PSI[s, v, w, x]) + 
     (2*(-1 + eps)*(s - v)*v*(s^2 - 2*s*v + v^2 - 6*s*w - 6*v*w + 5*w^2 - 
        2*s*x - 2*v*x + 10*w*x + x^2)*AA[w]*TT[v, y, z])/
      (w*(w - x)*PSI[s, v, w, x]) - (2*(-1 + eps)*(s - v)*v*
       (s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 6*s*x - 6*v*x + 10*w*x + 
        5*x^2)*AA[x]*TT[v, y, z])/((w - x)*x*PSI[s, v, w, x]) - 
     ((-1 + eps)*(3*w^3 - 5*w^2*x + w*x^2 + x^3 - 7*w^2*y - 6*w*x*y - 
        3*x^2*y + 5*w*y^2 + 3*x*y^2 - y^3 + 3*w^2*z + 14*w*x*z - x^2*z + 
        2*w*y*z - 2*x*y*z + 3*y^2*z - 7*w*z^2 - x*z^2 - 3*y*z^2 + z^3)*AA[y]*
       TT[w, v, x])/((w - x)*PSI[w, x, y, z]) - 
     ((-1 + eps)*(3*w^3 - 5*w^2*x + w*x^2 + x^3 + 3*w^2*y + 14*w*x*y - 
        x^2*y - 7*w*y^2 - x*y^2 + y^3 - 7*w^2*z - 6*w*x*z - 3*x^2*z + 
        2*w*y*z - 2*x*y*z - 3*y^2*z + 5*w*z^2 + 3*x*z^2 + 3*y*z^2 - z^3)*
       AA[z]*TT[w, v, x])/((w - x)*PSI[w, x, y, z]) + 
     ((-1 + eps)*(w^3 + w^2*x - 5*w*x^2 + 3*x^3 - 3*w^2*y - 6*w*x*y - 
        7*x^2*y + 3*w*y^2 + 5*x*y^2 - y^3 - w^2*z + 14*w*x*z + 3*x^2*z - 
        2*w*y*z + 2*x*y*z + 3*y^2*z - w*z^2 - 7*x*z^2 - 3*y*z^2 + z^3)*AA[y]*
       TT[x, v, w])/((w - x)*PSI[w, x, y, z]) + 
     ((-1 + eps)*(w^3 + w^2*x - 5*w*x^2 + 3*x^3 - w^2*y + 14*w*x*y + 
        3*x^2*y - w*y^2 - 7*x*y^2 + y^3 - 3*w^2*z - 6*w*x*z - 7*x^2*z - 
        2*w*y*z + 2*x*y*z - 3*y^2*z + 3*w*z^2 + 5*x*z^2 + 3*y*z^2 - z^3)*
       AA[z]*TT[x, v, w])/((w - x)*PSI[w, x, y, z]) + 
     AA[x]*(-(((-1 + eps)*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 
           2*s*v*w - v^2*w - 3*s*w^2 - v*w^2 + w^3 + 5*s^2*x + 2*s*v*x - 
           7*v^2*x - 6*s*w*x + 14*v*w*x + w^2*x - 7*s*x^2 + 3*v*x^2 - 
           5*w*x^2 + 3*x^3)*y)/(x*(-w + x)*PSI[s, v, w, x])) + 
       ((-1 + eps)*y*(w^3 + w^2*x - 5*w*x^2 + 3*x^3 - 3*w^2*y - 6*w*x*y - 
          7*x^2*y + 3*w*y^2 + 5*x*y^2 - y^3 - w^2*z + 14*w*x*z + 3*x^2*z - 
          2*w*y*z + 2*x*y*z + 3*y^2*z - w*z^2 - 7*x*z^2 - 3*y*z^2 + z^3))/
        (x*(-w + x)*PSI[w, x, y, z]))*TT[y, v, z] + 
     AA[w]*(-(((-1 + eps)*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 5*s^2*w + 
           2*s*v*w - 7*v^2*w - 7*s*w^2 + 3*v*w^2 + 3*w^3 + 3*s^2*x - 
           2*s*v*x - v^2*x - 6*s*w*x + 14*v*w*x - 5*w^2*x - 3*s*x^2 - v*x^2 + 
           w*x^2 + x^3)*y)/(w*(w - x)*PSI[s, v, w, x])) + 
       ((-1 + eps)*y*(3*w^3 - 5*w^2*x + w*x^2 + x^3 - 7*w^2*y - 6*w*x*y - 
          3*x^2*y + 5*w*y^2 + 3*x*y^2 - y^3 + 3*w^2*z + 14*w*x*z - x^2*z + 
          2*w*y*z - 2*x*y*z + 3*y^2*z - 7*w*z^2 - x*z^2 - 3*y*z^2 + z^3))/
        (w*(w - x)*PSI[w, x, y, z]))*TT[y, v, z] + 
     AA[w]*(-(((-1 + eps)*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 5*s^2*w + 
           2*s*v*w - 7*v^2*w - 7*s*w^2 + 3*v*w^2 + 3*w^3 + 3*s^2*x - 
           2*s*v*x - v^2*x - 6*s*w*x + 14*v*w*x - 5*w^2*x - 3*s*x^2 - v*x^2 + 
           w*x^2 + x^3)*z)/(w*(w - x)*PSI[s, v, w, x])) + 
       ((-1 + eps)*z*(3*w^3 - 5*w^2*x + w*x^2 + x^3 + 3*w^2*y + 14*w*x*y - 
          x^2*y - 7*w*y^2 - x*y^2 + y^3 - 7*w^2*z - 6*w*x*z - 3*x^2*z + 
          2*w*y*z - 2*x*y*z - 3*y^2*z + 5*w*z^2 + 3*x*z^2 + 3*y*z^2 - z^3))/
        (w*(w - x)*PSI[w, x, y, z]))*TT[z, v, y] + 
     AA[x]*(-(((-1 + eps)*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 
           2*s*v*w - v^2*w - 3*s*w^2 - v*w^2 + w^3 + 5*s^2*x + 2*s*v*x - 
           7*v^2*x - 6*s*w*x + 14*v*w*x + w^2*x - 7*s*x^2 + 3*v*x^2 - 
           5*w*x^2 + 3*x^3)*z)/(x*(-w + x)*PSI[s, v, w, x])) + 
       ((-1 + eps)*z*(w^3 + w^2*x - 5*w*x^2 + 3*x^3 - w^2*y + 14*w*x*y + 
          3*x^2*y - w*y^2 - 7*x*y^2 + y^3 - 3*w^2*z - 6*w*x*z - 7*x^2*z - 
          2*w*y*z + 2*x*y*z - 3*y^2*z + 3*w*z^2 + 5*x*z^2 + 3*y*z^2 - z^3))/
        (x*(-w + x)*PSI[w, x, y, z]))*TT[z, v, y]
 
derivative[II5a2][0, 0, 0, 1, 0][v_, w_, x_, y_, z_] := 
    ((-1 + 2*eps)*(w^3 - w^2*x - w*x^2 + x^3 - 3*w^2*y - 2*w*x*y - 3*x^2*y + 
        3*w*y^2 + 3*x*y^2 - y^3 - w^2*z + 10*w*x*z - x^2*z - 2*w*y*z - 
        2*x*y*z + 3*y^2*z - w*z^2 - x*z^2 - 3*y*z^2 + z^3)*
       II5a2[v, w, x, y, z])/PSI[w, x, y, z] - 
     (2*(-1 + 2*eps)*x*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 + 2*w*z + 
        2*x*z + 2*y*z - 3*z^2)*II5a2[v, x, w, y, z])/PSI[w, x, y, z] + 
     ((-1 + 2*eps)*(-w^3 + 3*w^2*x - 3*w*x^2 + x^3 + 3*w^2*y - 2*w*x*y - 
        x^2*y - 3*w*y^2 - x*y^2 + y^3 + 3*w^2*z - 2*w*x*z - x^2*z - 2*w*y*z + 
        10*x*y*z - y^2*z - 3*w*z^2 - x*z^2 - y*z^2 + z^3)*
       II5a2[v, y, z, w, x])/PSI[w, x, y, z] - 
     (2*(-1 + 2*eps)*z*(w^2 + 2*w*x - 3*x^2 - 2*w*y + 2*x*y + y^2 - 2*w*z + 
        2*x*z - 2*y*z + z^2)*II5a2[v, z, y, w, x])/PSI[w, x, y, z] + 
     ((-1 + eps)*(-w - x + y + z)*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 - 
        2*w*z - 2*x*z - 2*y*z + z^2)*AA[y]*TT[w, v, x])/(y*PSI[w, x, y, z]) - 
     (2*(-1 + eps)*(w^2 + 6*w*x + x^2 - 2*w*y - 2*x*y + y^2 - 2*w*z - 2*x*z - 
        2*y*z + z^2)*AA[z]*TT[w, v, x])/PSI[w, x, y, z] + 
     (2*(-1 + eps)*x*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 - 2*w*z - 
        2*x*z + 6*y*z + z^2)*AA[y]*TT[x, v, w])/(y*PSI[w, x, y, z]) + 
     (8*(-1 + eps)*x*(w + x - y - z)*AA[z]*TT[x, v, w])/PSI[w, x, y, z] + 
     ((-1 + eps)*(w + x - y - z)*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 - 
        2*w*z - 2*x*z - 2*y*z + z^2)*AA[w]*TT[y, v, z])/(w*PSI[w, x, y, z]) - 
     (2*(-1 + eps)*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 - 2*w*z - 2*x*z + 
        6*y*z + z^2)*AA[x]*TT[y, v, z])/PSI[w, x, y, z] + 
     (2*(-1 + eps)*z*(w^2 + 6*w*x + x^2 - 2*w*y - 2*x*y + y^2 - 2*w*z - 
        2*x*z - 2*y*z + z^2)*AA[w]*TT[z, v, y])/(w*PSI[w, x, y, z]) + 
     (8*(-1 + eps)*z*(-w - x + y + z)*AA[x]*TT[z, v, y])/PSI[w, x, y, z]
 
derivative[II5a2][0, 0, 0, 0, 1][v_, w_, x_, y_, z_] :=
    derivative[II5a2][0, 0, 0, 1, 0][v, w, x, z, y]
 
sdds[II5a][v_, w_, x_, y_, z_] := (1 - 3*eps)*II5a[v, w, x, y, z] - 
     v*II5a1[v, w, x, y, z] - w*II5a2[v, w, x, y, z] - 
     x*II5a2[v, x, w, y, z] - y*II5a2[v, y, z, w, x] - z*II5a2[v, z, y, w, x]
 
sdds[II5a1][v_, w_, x_, y_, z_] := 
    ((-1 + eps)*w*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 
        3*v^2*w + 5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 
        2*s*w*x - 2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)*
       FF[w, x, y, z])/((s - v)*PSI[s, v, w, x]) + 
     ((-1 + eps)*x*(3*s^3 - 5*s^2*v + s*v^2 + v^3 + 3*s^2*w + 14*s*v*w - 
        v^2*w - 7*s*w^2 - v*w^2 + w^3 - 7*s^2*x - 6*s*v*x - 3*v^2*x + 
        2*s*w*x - 2*v*w*x - 3*w^2*x + 5*s*x^2 + 3*v*x^2 + 3*w*x^2 - x^3)*
       FF[x, w, y, z])/((s - v)*PSI[s, v, w, x]) + II5a2[v, y, z, w, x]*
      (((-1 + eps)*y)/(s - v) - ((-1 + 2*eps)*(s^3 - 3*s^2*v + 3*s*v^2 - 
          v^3 - s^2*w - 2*s*v*w + 3*v^2*w - s*w^2 - 3*v*w^2 + w^3 - s^2*x - 
          2*s*v*x + 3*v^2*x + 10*s*w*x - 2*v*w*x - w^2*x - s*x^2 - 3*v*x^2 - 
          w*x^2 + x^3)*y)/PSI[s, v, w, x] - 
       ((-1 + 2*eps)*y*(3*s^3 - 7*s^2*v + 5*s*v^2 - v^3 - 5*s^2*y - 6*s*v*y + 
          3*v^2*y + s*y^2 - 3*v*y^2 + y^3 + 3*s^2*z + 2*s*v*z + 3*v^2*z + 
          14*s*y*z - 2*v*y*z - y^2*z - 7*s*z^2 - 3*v*z^2 - y*z^2 + z^3))/
        PSI[s, v, y, z]) + II5a[v, w, x, y, z]*
      ((2*(-1 + eps)*(-1 + 2*eps))/(s - v) - 
       (2*(-1 + 2*eps)^2*(s^3 - 3*s^2*v + 3*s*v^2 - v^3 - s^2*w - 2*s*v*w + 
          3*v^2*w - s*w^2 - 3*v*w^2 + w^3 - s^2*x - 2*s*v*x + 3*v^2*x + 
          10*s*w*x - 2*v*w*x - w^2*x - s*x^2 - 3*v*x^2 - w*x^2 + x^3))/
        PSI[s, v, w, x] - (2*(-1 + 2*eps)^2*(s^3 - 3*s^2*v + 3*s*v^2 - v^3 - 
          s^2*y - 2*s*v*y + 3*v^2*y - s*y^2 - 3*v*y^2 + y^3 - s^2*z - 
          2*s*v*z + 3*v^2*z + 10*s*y*z - 2*v*y*z - y^2*z - s*z^2 - 3*v*z^2 - 
          y*z^2 + z^3))/PSI[s, v, y, z]) + II5a2[v, w, x, y, z]*
      (((-1 + eps)*w)/(s - v) - ((-1 + 2*eps)*w*(3*s^3 - 7*s^2*v + 5*s*v^2 - 
          v^3 - 5*s^2*w - 6*s*v*w + 3*v^2*w + s*w^2 - 3*v*w^2 + w^3 + 
          3*s^2*x + 2*s*v*x + 3*v^2*x + 14*s*w*x - 2*v*w*x - w^2*x - 
          7*s*x^2 - 3*v*x^2 - w*x^2 + x^3))/PSI[s, v, w, x] - 
       ((-1 + 2*eps)*w*(s^3 - 3*s^2*v + 3*s*v^2 - v^3 - s^2*y - 2*s*v*y + 
          3*v^2*y - s*y^2 - 3*v*y^2 + y^3 - s^2*z - 2*s*v*z + 3*v^2*z + 
          10*s*y*z - 2*v*y*z - y^2*z - s*z^2 - 3*v*z^2 - y*z^2 + z^3))/
        PSI[s, v, y, z]) + II5a2[v, x, w, y, z]*(((-1 + eps)*x)/(s - v) - 
       ((-1 + 2*eps)*x*(3*s^3 - 7*s^2*v + 5*s*v^2 - v^3 + 3*s^2*w + 2*s*v*w + 
          3*v^2*w - 7*s*w^2 - 3*v*w^2 + w^3 - 5*s^2*x - 6*s*v*x + 3*v^2*x + 
          14*s*w*x - 2*v*w*x - w^2*x + s*x^2 - 3*v*x^2 - w*x^2 + x^3))/
        PSI[s, v, w, x] - ((-1 + 2*eps)*x*(s^3 - 3*s^2*v + 3*s*v^2 - v^3 - 
          s^2*y - 2*s*v*y + 3*v^2*y - s*y^2 - 3*v*y^2 + y^3 - s^2*z - 
          2*s*v*z + 3*v^2*z + 10*s*y*z - 2*v*y*z - y^2*z - s*z^2 - 3*v*z^2 - 
          y*z^2 + z^3))/PSI[s, v, y, z]) + II5a2[v, z, y, w, x]*
      (((-1 + eps)*z)/(s - v) - ((-1 + 2*eps)*(s^3 - 3*s^2*v + 3*s*v^2 - 
          v^3 - s^2*w - 2*s*v*w + 3*v^2*w - s*w^2 - 3*v*w^2 + w^3 - s^2*x - 
          2*s*v*x + 3*v^2*x + 10*s*w*x - 2*v*w*x - w^2*x - s*x^2 - 3*v*x^2 - 
          w*x^2 + x^3)*z)/PSI[s, v, w, x] - 
       ((-1 + 2*eps)*z*(3*s^3 - 7*s^2*v + 5*s*v^2 - v^3 + 3*s^2*y + 2*s*v*y + 
          3*v^2*y - 7*s*y^2 - 3*v*y^2 + y^3 - 5*s^2*z - 6*s*v*z + 3*v^2*z + 
          14*s*y*z - 2*v*y*z - y^2*z + s*z^2 - 3*v*z^2 - y*z^2 + z^3))/
        PSI[s, v, y, z]) + II5a1[v, w, x, y, z]*
      ((-2*(eps*s + v - 2*eps*v))/(s - v) - 
       ((-1 + 2*eps)*(2*s^3*v - 6*s^2*v^2 + 6*s*v^3 - 2*v^4 + s^3*w - 
          3*s^2*v*w - 5*s*v^2*w + 7*v^3*w - 3*s^2*w^2 - 4*s*v*w^2 - 
          9*v^2*w^2 + 3*s*w^3 + 5*v*w^3 - w^4 + s^3*x - 3*s^2*v*x - 
          5*s*v^2*x + 7*v^3*x - 2*s^2*w*x + 40*s*v*w*x - 6*v^2*w*x - 
          3*s*w^2*x - 5*v*w^2*x + 4*w^3*x - 3*s^2*x^2 - 4*s*v*x^2 - 
          9*v^2*x^2 - 3*s*w*x^2 - 5*v*w*x^2 - 6*w^2*x^2 + 3*s*x^3 + 5*v*x^3 + 
          4*w*x^3 - x^4))/PSI[s, v, w, x] - 
       ((-1 + 2*eps)*(2*s^3*v - 6*s^2*v^2 + 6*s*v^3 - 2*v^4 + s^3*y - 
          3*s^2*v*y - 5*s*v^2*y + 7*v^3*y - 3*s^2*y^2 - 4*s*v*y^2 - 
          9*v^2*y^2 + 3*s*y^3 + 5*v*y^3 - y^4 + s^3*z - 3*s^2*v*z - 
          5*s*v^2*z + 7*v^3*z - 2*s^2*y*z + 40*s*v*y*z - 6*v^2*y*z - 
          3*s*y^2*z - 5*v*y^2*z + 4*y^3*z - 3*s^2*z^2 - 4*s*v*z^2 - 
          9*v^2*z^2 - 3*s*y*z^2 - 5*v*y*z^2 - 6*y^2*z^2 + 3*s*z^3 + 5*v*z^3 + 
          4*y*z^3 - z^4))/PSI[s, v, y, z]) + 
     ((-1 + eps)*y*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*y - 6*s*v*y - 
        3*v^2*y + 5*s*y^2 + 3*v*y^2 - y^3 + 3*s^2*z + 14*s*v*z - v^2*z + 
        2*s*y*z - 2*v*y*z + 3*y^2*z - 7*s*z^2 - v*z^2 - 3*y*z^2 + z^3)*
       FF[y, w, x, z])/((s - v)*PSI[s, v, y, z]) + 
     ((-1 + eps)*z*(3*s^3 - 5*s^2*v + s*v^2 + v^3 + 3*s^2*y + 14*s*v*y - 
        v^2*y - 7*s*y^2 - v*y^2 + y^3 - 7*s^2*z - 6*s*v*z - 3*v^2*z + 
        2*s*y*z - 2*v*y*z - 3*y^2*z + 5*s*z^2 + 3*v*z^2 + 3*y*z^2 - z^3)*
       FF[z, w, x, y])/((s - v)*PSI[s, v, y, z]) - 
     ((-1 + eps)*(-2 + 3*eps)*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*y - 
        6*s*v*y - 3*v^2*y + 5*s*y^2 + 3*v*y^2 - y^3 + 3*s^2*z + 14*s*v*z - 
        v^2*z + 2*s*y*z - 2*v*y*z + 3*y^2*z - 7*s*z^2 - v*z^2 - 3*y*z^2 + 
        z^3)*AA[y]*SS[v, w, x])/((s - v)*PSI[s, v, y, z]) - 
     ((-1 + eps)*(-2 + 3*eps)*(3*s^3 - 5*s^2*v + s*v^2 + v^3 + 3*s^2*y + 
        14*s*v*y - v^2*y - 7*s*y^2 - v*y^2 + y^3 - 7*s^2*z - 6*s*v*z - 
        3*v^2*z + 2*s*y*z - 2*v*y*z - 3*y^2*z + 5*s*z^2 + 3*v*z^2 + 3*y*z^2 - 
        z^3)*AA[z]*SS[v, w, x])/((s - v)*PSI[s, v, y, z]) - 
     ((-1 + eps)*(-2 + 3*eps)*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 
        6*s*v*w - 3*v^2*w + 5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - 
        v^2*x + 2*s*w*x - 2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + 
        x^3)*AA[w]*SS[v, y, z])/((s - v)*PSI[s, v, w, x]) - 
     ((-1 + eps)*(-2 + 3*eps)*(3*s^3 - 5*s^2*v + s*v^2 + v^3 + 3*s^2*w + 
        14*s*v*w - v^2*w - 7*s*w^2 - v*w^2 + w^3 - 7*s^2*x - 6*s*v*x - 
        3*v^2*x + 2*s*w*x - 2*v*w*x - 3*w^2*x + 5*s*x^2 + 3*v*x^2 + 3*w*x^2 - 
        x^3)*AA[x]*SS[v, y, z])/((s - v)*PSI[s, v, w, x]) + 
     AA[z]*((-1 + eps)/(s - v) + ((-1 + eps)*(8*s^3*v - 16*s^2*v^2 + 
          8*s*v^3 + 3*s^3*y + 13*s^2*v*y + 13*s*v^2*y + 3*v^3*y - 7*s^2*y^2 - 
          18*s*v*y^2 - 7*v^2*y^2 + 5*s*y^3 + 5*v*y^3 - y^4 + s^3*z - 
          17*s^2*v*z - 17*s*v^2*z + v^3*z - 6*s^2*y*z + 44*s*v*y*z - 
          6*v^2*y*z - 7*s*y^2*z - 7*v*y^2*z + 4*y^3*z - 3*s^2*z^2 + 
          6*s*v*z^2 - 3*v^2*z^2 - s*y*z^2 - v*y*z^2 - 6*y^2*z^2 + 3*s*z^3 + 
          3*v*z^3 + 4*y*z^3 - z^4))/((s - v)*PSI[s, v, y, z]))*TT[v, w, x] + 
     AA[y]*((-1 + eps)/(s - v) + ((-1 + eps)*(8*s^3*v - 16*s^2*v^2 + 
          8*s*v^3 + s^3*y - 17*s^2*v*y - 17*s*v^2*y + v^3*y - 3*s^2*y^2 + 
          6*s*v*y^2 - 3*v^2*y^2 + 3*s*y^3 + 3*v*y^3 - y^4 + 3*s^3*z + 
          13*s^2*v*z + 13*s*v^2*z + 3*v^3*z - 6*s^2*y*z + 44*s*v*y*z - 
          6*v^2*y*z - s*y^2*z - v*y^2*z + 4*y^3*z - 7*s^2*z^2 - 18*s*v*z^2 - 
          7*v^2*z^2 - 7*s*y*z^2 - 7*v*y*z^2 - 6*y^2*z^2 + 5*s*z^3 + 5*v*z^3 + 
          4*y*z^3 - z^4))/((s - v)*PSI[s, v, y, z]))*TT[v, w, x] + 
     AA[x]*((-1 + eps)/(s - v) + ((-1 + eps)*(8*s^3*v - 16*s^2*v^2 + 
          8*s*v^3 + 3*s^3*w + 13*s^2*v*w + 13*s*v^2*w + 3*v^3*w - 7*s^2*w^2 - 
          18*s*v*w^2 - 7*v^2*w^2 + 5*s*w^3 + 5*v*w^3 - w^4 + s^3*x - 
          17*s^2*v*x - 17*s*v^2*x + v^3*x - 6*s^2*w*x + 44*s*v*w*x - 
          6*v^2*w*x - 7*s*w^2*x - 7*v*w^2*x + 4*w^3*x - 3*s^2*x^2 + 
          6*s*v*x^2 - 3*v^2*x^2 - s*w*x^2 - v*w*x^2 - 6*w^2*x^2 + 3*s*x^3 + 
          3*v*x^3 + 4*w*x^3 - x^4))/((s - v)*PSI[s, v, w, x]))*TT[v, y, z] + 
     AA[w]*((-1 + eps)/(s - v) + ((-1 + eps)*(8*s^3*v - 16*s^2*v^2 + 
          8*s*v^3 + s^3*w - 17*s^2*v*w - 17*s*v^2*w + v^3*w - 3*s^2*w^2 + 
          6*s*v*w^2 - 3*v^2*w^2 + 3*s*w^3 + 3*v*w^3 - w^4 + 3*s^3*x + 
          13*s^2*v*x + 13*s*v^2*x + 3*v^3*x - 6*s^2*w*x + 44*s*v*w*x - 
          6*v^2*w*x - s*w^2*x - v*w^2*x + 4*w^3*x - 7*s^2*x^2 - 18*s*v*x^2 - 
          7*v^2*x^2 - 7*s*w*x^2 - 7*v*w*x^2 - 6*w^2*x^2 + 5*s*x^3 + 5*v*x^3 + 
          4*w*x^3 - x^4))/((s - v)*PSI[s, v, w, x]))*TT[v, y, z] + 
     ((-1 + eps)*w*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*y - 6*s*v*y - 
        3*v^2*y + 5*s*y^2 + 3*v*y^2 - y^3 + 3*s^2*z + 14*s*v*z - v^2*z + 
        2*s*y*z - 2*v*y*z + 3*y^2*z - 7*s*z^2 - v*z^2 - 3*y*z^2 + z^3)*AA[y]*
       TT[w, v, x])/((s - v)*PSI[s, v, y, z]) + 
     ((-1 + eps)*w*(3*s^3 - 5*s^2*v + s*v^2 + v^3 + 3*s^2*y + 14*s*v*y - 
        v^2*y - 7*s*y^2 - v*y^2 + y^3 - 7*s^2*z - 6*s*v*z - 3*v^2*z + 
        2*s*y*z - 2*v*y*z - 3*y^2*z + 5*s*z^2 + 3*v*z^2 + 3*y*z^2 - z^3)*
       AA[z]*TT[w, v, x])/((s - v)*PSI[s, v, y, z]) + 
     ((-1 + eps)*x*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*y - 6*s*v*y - 
        3*v^2*y + 5*s*y^2 + 3*v*y^2 - y^3 + 3*s^2*z + 14*s*v*z - v^2*z + 
        2*s*y*z - 2*v*y*z + 3*y^2*z - 7*s*z^2 - v*z^2 - 3*y*z^2 + z^3)*AA[y]*
       TT[x, v, w])/((s - v)*PSI[s, v, y, z]) + 
     ((-1 + eps)*x*(3*s^3 - 5*s^2*v + s*v^2 + v^3 + 3*s^2*y + 14*s*v*y - 
        v^2*y - 7*s*y^2 - v*y^2 + y^3 - 7*s^2*z - 6*s*v*z - 3*v^2*z + 
        2*s*y*z - 2*v*y*z - 3*y^2*z + 5*s*z^2 + 3*v*z^2 + 3*y*z^2 - z^3)*
       AA[z]*TT[x, v, w])/((s - v)*PSI[s, v, y, z]) + 
     ((-1 + eps)*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 
        3*v^2*w + 5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 
        2*s*w*x - 2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)*y*
       AA[w]*TT[y, v, z])/((s - v)*PSI[s, v, w, x]) + 
     ((-1 + eps)*(3*s^3 - 5*s^2*v + s*v^2 + v^3 + 3*s^2*w + 14*s*v*w - 
        v^2*w - 7*s*w^2 - v*w^2 + w^3 - 7*s^2*x - 6*s*v*x - 3*v^2*x + 
        2*s*w*x - 2*v*w*x - 3*w^2*x + 5*s*x^2 + 3*v*x^2 + 3*w*x^2 - x^3)*y*
       AA[x]*TT[y, v, z])/((s - v)*PSI[s, v, w, x]) + 
     ((-1 + eps)*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 
        3*v^2*w + 5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 
        2*s*w*x - 2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)*z*
       AA[w]*TT[z, v, y])/((s - v)*PSI[s, v, w, x]) + 
     ((-1 + eps)*(3*s^3 - 5*s^2*v + s*v^2 + v^3 + 3*s^2*w + 14*s*v*w - 
        v^2*w - 7*s*w^2 - v*w^2 + w^3 - 7*s^2*x - 6*s*v*x - 3*v^2*x + 
        2*s*w*x - 2*v*w*x - 3*w^2*x + 5*s*x^2 + 3*v*x^2 + 3*w*x^2 - x^3)*z*
       AA[x]*TT[z, v, y])/((s - v)*PSI[s, v, w, x])
 
sdds[II5a2][v_, w_, x_, y_, z_] := 
    II5a2[v, w, x, y, z]*(-1 + eps - ((-1 + 2*eps)*(s - w)*(s - v + w - x)*
         (s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x - 2*w*x + 
          x^2))/PSI[s, v, w, x]) + ((-1 + eps)*(s + v - w - x)*
       (s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x - 2*w*x + 
        x^2)*FF[w, x, y, z])/PSI[s, v, w, x] + 
     (2*(-1 + eps)*x*(s^2 + 6*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 
        2*v*x - 2*w*x + x^2)*FF[x, w, y, z])/PSI[s, v, w, x] - 
     (2*(-1 + 2*eps)^2*(s^3 - s^2*v - s*v^2 + v^3 - 3*s^2*w - 2*s*v*w - 
        3*v^2*w + 3*s*w^2 + 3*v*w^2 - w^3 - s^2*x + 10*s*v*x - v^2*x - 
        2*s*w*x - 2*v*w*x + 3*w^2*x - s*x^2 - v*x^2 - 3*w*x^2 + x^3)*
       II5a[v, w, x, y, z])/PSI[s, v, w, x] - 
     ((-1 + 2*eps)*v*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 
        3*v^2*w + 5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 
        2*s*w*x - 2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)*
       II5a1[v, w, x, y, z])/PSI[s, v, w, x] - 
     ((-1 + 2*eps)*x*(3*s^3 + 3*s^2*v - 7*s*v^2 + v^3 - 7*s^2*w + 2*s*v*w - 
        3*v^2*w + 5*s*w^2 + 3*v*w^2 - w^3 - 5*s^2*x + 14*s*v*x - v^2*x - 
        6*s*w*x - 2*v*w*x + 3*w^2*x + s*x^2 - v*x^2 - 3*w*x^2 + x^3)*
       II5a2[v, x, w, y, z])/PSI[s, v, w, x] - 
     ((-1 + 2*eps)*(s^3 - s^2*v - s*v^2 + v^3 - 3*s^2*w - 2*s*v*w - 3*v^2*w + 
        3*s*w^2 + 3*v*w^2 - w^3 - s^2*x + 10*s*v*x - v^2*x - 2*s*w*x - 
        2*v*w*x + 3*w^2*x - s*x^2 - v*x^2 - 3*w*x^2 + x^3)*y*
       II5a2[v, y, z, w, x])/PSI[s, v, w, x] - 
     ((-1 + 2*eps)*(s^3 - s^2*v - s*v^2 + v^3 - 3*s^2*w - 2*s*v*w - 3*v^2*w + 
        3*s*w^2 + 3*v*w^2 - w^3 - s^2*x + 10*s*v*x - v^2*x - 2*s*w*x - 
        2*v*w*x + 3*w^2*x - s*x^2 - v*x^2 - 3*w*x^2 + x^3)*z*
       II5a2[v, z, y, w, x])/PSI[s, v, w, x] + 
     ((-1 + eps)*(-2 + 3*eps)*(-s - v + w + x)*(s^2 - 2*s*v + v^2 - 2*s*w - 
        2*v*w + w^2 - 2*s*x - 2*v*x - 2*w*x + x^2)*AA[w]*SS[v, y, z])/
      (w*PSI[s, v, w, x]) - (2*(-1 + eps)*(-2 + 3*eps)*
       (s^2 + 6*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x - 2*w*x + 
        x^2)*AA[x]*SS[v, y, z])/PSI[s, v, w, x] + 
     ((-1 + eps)*v*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 
        3*v^2*w + 5*s*w^2 + 3*v*w^2 - w^3 - 7*s^2*x - 6*s*v*x - 3*v^2*x + 
        14*s*w*x + 2*v*w*x + w^2*x + 5*s*x^2 + 3*v*x^2 + w*x^2 - x^3)*AA[w]*
       TT[v, y, z])/(w*PSI[s, v, w, x]) + 
     (2*(-1 + eps)*v*(5*s^2 + 10*s*v + v^2 - 6*s*w - 2*v*w + w^2 - 6*s*x - 
        2*v*x - 2*w*x + x^2)*AA[x]*TT[v, y, z])/PSI[s, v, w, x] - 
     ((-1 + eps)*(-s - v + w + x)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 
        2*s*x - 2*v*x - 2*w*x + x^2)*y*AA[w]*TT[y, v, z])/
      (w*PSI[s, v, w, x]) + (2*(-1 + eps)*(s^2 + 6*s*v + v^2 - 2*s*w - 
        2*v*w + w^2 - 2*s*x - 2*v*x - 2*w*x + x^2)*y*AA[x]*TT[y, v, z])/
      PSI[s, v, w, x] - ((-1 + eps)*(-s - v + w + x)*(s^2 - 2*s*v + v^2 - 
        2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x - 2*w*x + x^2)*z*AA[w]*
       TT[z, v, y])/(w*PSI[s, v, w, x]) + 
     (2*(-1 + eps)*(s^2 + 6*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x - 
        2*w*x + x^2)*z*AA[x]*TT[z, v, y])/PSI[s, v, w, x]

(* ------------------ Start of I5b topology results. --------------------- *)

derivative[II5b][1, 0, 0, 0, 0][v_, w_, x_, y_, z_] := II5b1[v, w, x, y, z]
 
derivative[II5b][0, 1, 0, 0, 0][v_, w_, x_, y_, z_] := II5b2[v, w, x, y, z]
 
derivative[II5b][0, 0, 1, 0, 0][v_, w_, x_, y_, z_] := II5b2[v, x, w, y, z]
 
derivative[II5b][0, 0, 0, 1, 0][v_, w_, x_, y_, z_] := 
    ((v - y - z)*II41[y, w, x, z])/DELTA[v, y, z] + 
     (2*z*II41[z, w, x, y])/DELTA[v, y, z] + 
     ((-1 + 2*eps)*(v - y + z)*II5b[v, w, x, y, z])/DELTA[v, y, z] - 
     ((-1 + eps)*(-v + y + z)*AA[y]*SS[w, x, v])/(y*DELTA[v, y, z]) + 
     (2*(-1 + eps)*AA[z]*SS[w, x, v])/DELTA[v, y, z]
 
derivative[II5b][0, 0, 0, 0, 1][v_, w_, x_, y_, z_] := 
    derivative[II5b][0, 0, 0, 1, 0][v, w, x, z, y]
 
derivative[II5b1][1, 0, 0, 0, 0][v_, w_, x_, y_, z_] := 
    (-2*y*z*II412[y, z, w, x])/(v*DELTA[v, y, z]) + 
     II5b1[v, w, x, y, z]*((-2 + eps)/v - (2*(-1 + 2*eps)*(v - y - z))/
        DELTA[v, y, z] + (2*(-1 + 2*eps)*(s - v)*(s^2 - 2*s*v + v^2 - 2*s*w - 
          2*v*w + w^2 - 2*s*x - 2*v*x + 6*w*x + x^2))/PSI[s, w, x, v]) + 
     JJ4[w, x, y, z]*(-((v - y - z)/(v*DELTA[v, y, z])) + 
       (-s^3 + 3*s^2*v - 3*s*v^2 + v^3 - s^2*w + 6*s*v*w - 5*v^2*w + 
         5*s*w^2 + 7*v*w^2 - 3*w^3 - s^2*x + 6*s*v*x - 5*v^2*x - 18*s*w*x - 
         6*v*w*x + 3*w^2*x + 5*s*x^2 + 7*v*x^2 + 3*w*x^2 - 3*x^3)/
        (v*PSI[s, w, x, v])) + II5b[v, w, x, y, z]*
      ((-4*(-3 + 2*eps)*(-1 + 2*eps)*y*z)/DELTA[v, y, z]^2 - 
       ((-1 + 2*eps)*(eps*v - 2*y + eps*y - 2*z + eps*z))/
        (v*DELTA[v, y, z]) - ((-1 + 2*eps)*(-(eps*s^3) + 3*eps*s^2*v - 
          3*eps*s*v^2 + eps*v^3 - 2*s^2*w + 5*eps*s^2*w + 4*s*v*w - 
          6*eps*s*v*w - 2*v^2*w + eps*v^2*w + 4*s*w^2 - 7*eps*s*w^2 + 
          4*v*w^2 - 5*eps*v*w^2 - 2*w^3 + 3*eps*w^3 - 2*s^2*x + 5*eps*s^2*x + 
          4*s*v*x - 6*eps*s*v*x - 2*v^2*x + eps*v^2*x - 8*s*w*x + 
          6*eps*s*w*x - 8*v*w*x + 18*eps*v*w*x + 2*w^2*x - 3*eps*w^2*x + 
          4*s*x^2 - 7*eps*s*x^2 + 4*v*x^2 - 5*eps*v*x^2 + 2*w*x^2 - 
          3*eps*w*x^2 - 2*x^3 + 3*eps*x^3))/(v*PSI[s, w, x, v]) + 
       (2*(-1 + 2*eps)^2*(s - v)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 
          2*s*x - 2*v*x + 6*w*x + x^2)*(v - y - z))/(DELTA[v, y, z]*
         PSI[s, w, x, v])) + II41[z, w, x, y]*
      ((2*(-3 + 2*eps)*y*(-v + y - z)*z)/(v*DELTA[v, y, z]^2) - 
       (2*(-1 + eps)*z)/(v*DELTA[v, y, z]) - 
       (2*(-1 + 2*eps)*(-s + v)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 
          2*s*x - 2*v*x + 6*w*x + x^2)*(v + y - z)*z)/(v*DELTA[v, y, z]*
         PSI[s, w, x, v])) + II41[y, w, x, z]*
      ((-2*(-3 + 2*eps)*y*(v + y - z)*z)/(v*DELTA[v, y, z]^2) - 
       (2*(-1 + eps)*y)/(v*DELTA[v, y, z]) - 
       (2*(-1 + 2*eps)*(-s + v)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 
          2*s*x - 2*v*x + 6*w*x + x^2)*y*(v - y + z))/(v*DELTA[v, y, z]*
         PSI[s, w, x, v])) - (2*(-1 + eps)^2*(s^2 - 2*s*v + v^2 - 2*s*w - 
        2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 3*x^2)*AA[w]*II[v, y, z])/
      (v*PSI[s, w, x, v]) - (2*(-1 + eps)^2*(s^2 - 2*s*v + v^2 + 2*s*w + 
        2*v*w - 3*w^2 - 2*s*x - 2*v*x + 2*w*x + x^2)*AA[x]*II[v, y, z])/
      (v*PSI[s, w, x, v]) - (2*(-2 + 3*eps)*w*(s^2 - 2*s*v + v^2 - 2*s*w - 
        2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 3*x^2)*II41[w, x, y, z])/
      (v*PSI[s, w, x, v]) - (2*(-2 + 3*eps)*x*(s^2 - 2*s*v + v^2 + 2*s*w + 
        2*v*w - 3*w^2 - 2*s*x - 2*v*x + 2*w*x + x^2)*II41[x, w, y, z])/
      (v*PSI[s, w, x, v]) + (2*w*x*(-5*s^2 + 6*s*v - v^2 + 2*s*w - 2*v*w + 
        3*w^2 + 2*s*x - 2*v*x - 6*w*x + 3*x^2)*II412[w, x, y, z])/
      (v*PSI[s, w, x, v]) - (2*w*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 
        2*s*x + 2*v*x + 2*w*x - 3*x^2)*y*II412[w, y, x, z])/
      (v*PSI[s, w, x, v]) - (2*w*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 
        2*s*x + 2*v*x + 2*w*x - 3*x^2)*z*II412[w, z, x, y])/
      (v*PSI[s, w, x, v]) - (2*x*(s^2 - 2*s*v + v^2 + 2*s*w + 2*v*w - 3*w^2 - 
        2*s*x - 2*v*x + 2*w*x + x^2)*y*II412[x, y, w, z])/
      (v*PSI[s, w, x, v]) - (2*x*(s^2 - 2*s*v + v^2 + 2*s*w + 2*v*w - 3*w^2 - 
        2*s*x - 2*v*x + 2*w*x + x^2)*z*II412[x, z, w, y])/
      (v*PSI[s, w, x, v]) + (2*(-1 + 2*eps)*(s - w)*w*
       (s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x + 6*v*x - 2*w*x + 
        x^2)*II5b2[v, w, x, y, z])/(v*PSI[s, w, x, v]) + 
     (2*(-1 + 2*eps)*(s - x)*x*(s^2 - 2*s*v + v^2 - 2*s*w + 6*v*w + w^2 - 
        2*s*x - 2*v*x - 2*w*x + x^2)*II5b2[v, x, w, y, z])/
      (v*PSI[s, w, x, v]) + AA[z]*((2*(-1 + eps)*(-3 + 2*eps)*y*(-v + y - z))/
        (v*DELTA[v, y, z]^2) - (2*(-1 + eps)^2)/(v*DELTA[v, y, z]) - 
       (2*(-1 + eps)*(-1 + 2*eps)*(-s + v)*(s^2 - 2*s*v + v^2 - 2*s*w - 
          2*v*w + w^2 - 2*s*x - 2*v*x + 6*w*x + x^2)*(v + y - z))/
        (v*DELTA[v, y, z]*PSI[s, w, x, v]))*SS[w, x, v] + 
     AA[y]*((2*(-1 + eps)*(-3 + 2*eps)*z*(-v - y + z))/(v*DELTA[v, y, z]^2) - 
       (2*(-1 + eps)^2)/(v*DELTA[v, y, z]) - 
       (2*(-1 + eps)*(-1 + 2*eps)*(-s + v)*(s^2 - 2*s*v + v^2 - 2*s*w - 
          2*v*w + w^2 - 2*s*x - 2*v*x + 6*w*x + x^2)*(v - y + z))/
        (v*DELTA[v, y, z]*PSI[s, w, x, v]))*SS[w, x, v] + 
     (2*(-1 + eps)*(v - y + z)*AA[y]*TT[v, w, x])/(v*DELTA[v, y, z]) + 
     (2*(-1 + eps)*(v + y - z)*AA[z]*TT[v, w, x])/(v*DELTA[v, y, z])
 
derivative[II5b1][0, 1, 0, 0, 0][v_, w_, x_, y_, z_] := 
    II5b2[v, w, x, y, z]*((-1 + eps)/v - ((-1 + 2*eps)*(v - y - z))/
        DELTA[v, y, z] + ((-1 + 2*eps)*(s^3 - 3*s^2*v + 3*s*v^2 - v^3 + 
          s^2*w - 6*s*v*w + 5*v^2*w - 5*s*w^2 - 7*v*w^2 + 3*w^3 - s^2*x - 
          2*s*v*x + 3*v^2*x + 14*s*w*x + 2*v*w*x + 3*w^2*x - s*x^2 - 
          3*v*x^2 - 7*w*x^2 + x^3))/PSI[s, w, x, v]) + 
     II412[w, y, x, z]*(-((y*(v - y + z))/(v*DELTA[v, y, z])) + 
       ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 
          3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 2*s*w*x + 
          10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3)*y)/
        (v*PSI[s, w, x, v])) + II412[w, z, x, y]*
      (-(((v + y - z)*z)/(v*DELTA[v, y, z])) + 
       ((-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - v^2*w - 
          3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 2*s*w*x + 
          10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3)*z)/
        (v*PSI[s, w, x, v])) + II5b[v, w, x, y, z]*
      (((-1 + 2*eps)*(s^3 - eps*s^3 - 3*s^2*v + 5*eps*s^2*v + 3*s*v^2 - 
          7*eps*s*v^2 - v^3 + 3*eps*v^3 - 3*s^2*w + 3*eps*s^2*w + 2*s*v*w - 
          6*eps*s*v*w + v^2*w - 5*eps*v^2*w + 3*s*w^2 - 3*eps*s*w^2 + v*w^2 + 
          eps*v*w^2 - w^3 + eps*w^3 - s^2*x + eps*s^2*x + 6*s*v*x - 
          2*eps*s*v*x - 5*v^2*x + 9*eps*v^2*x - 2*s*w*x + 2*eps*s*w*x - 
          6*v*w*x + 10*eps*v*w*x + 3*w^2*x - 3*eps*w^2*x - s*x^2 + 
          eps*s*x^2 + 5*v*x^2 - 11*eps*v*x^2 - 3*w*x^2 + 3*eps*w*x^2 + x^3 - 
          eps*x^3))/(v*PSI[s, w, x, v]) + 
       ((-1 + 2*eps)^2*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 6*s*v*w - 
          7*v^2*w + 3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 3*v^2*x - 
          2*s*w*x + 2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + x^3)*
         (v - y - z))/(DELTA[v, y, z]*PSI[s, w, x, v])) + 
     ((-1 + eps)^2*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 3*s^2*w - 2*s*v*w - 
        v^2*w - 3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 2*s*v*x - v^2*x - 2*s*w*x + 
        10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - w*x^2 + x^3)*AA[w]*II[v, y, z])/
      (v*w*PSI[s, w, x, v]) + (2*(-1 + eps)^2*(-s^2 - 2*s*v + 3*v^2 + 2*s*w - 
        2*v*w - w^2 + 2*s*x - 2*v*x + 2*w*x - x^2)*AA[x]*II[v, y, z])/
      (v*PSI[s, w, x, v]) + ((-2 + 3*eps)*(-s^3 + 3*s^2*v - 3*s*v^2 + v^3 + 
        3*s^2*w - 2*s*v*w - v^2*w - 3*s*w^2 - v*w^2 + w^3 + 3*s^2*x - 
        2*s*v*x - v^2*x - 2*s*w*x + 10*v*w*x - w^2*x - 3*s*x^2 - v*x^2 - 
        w*x^2 + x^3)*II41[w, x, y, z])/(v*PSI[s, w, x, v]) - 
     (2*(-2 + 3*eps)*x*(s^2 + 2*s*v - 3*v^2 - 2*s*w + 2*v*w + w^2 - 2*s*x + 
        2*v*x - 2*w*x + x^2)*II41[x, w, y, z])/(v*PSI[s, w, x, v]) + 
     ((-1 + 2*eps)*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 6*s*v*w - 
        7*v^2*w + 3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 3*v^2*x - 
        2*s*w*x + 2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + x^3)*y*
       (v - y + z)*II41[y, w, x, z])/(v*DELTA[v, y, z]*PSI[s, w, x, v]) + 
     ((-1 + 2*eps)*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 6*s*v*w - 
        7*v^2*w + 3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 3*v^2*x - 
        2*s*w*x + 2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + x^3)*
       (v + y - z)*z*II41[z, w, x, y])/(v*DELTA[v, y, z]*PSI[s, w, x, v]) + 
     (2*x*(-s^3 + 2*s^2*v - s*v^2 + s^2*w - 8*s*v*w + 3*v^2*w + s*w^2 - 
        2*v*w^2 - w^3 + 3*s^2*x + v^2*x + 2*s*w*x + 4*v*w*x + 3*w^2*x - 
        3*s*x^2 - 2*v*x^2 - 3*w*x^2 + x^3)*II412[w, x, y, z])/
      (v*PSI[s, w, x, v]) - (2*x*(s^2 + 2*s*v - 3*v^2 - 2*s*w + 2*v*w + w^2 - 
        2*s*x + 2*v*x - 2*w*x + x^2)*y*II412[x, y, w, z])/
      (v*PSI[s, w, x, v]) - (2*x*(s^2 + 2*s*v - 3*v^2 - 2*s*w + 2*v*w + w^2 - 
        2*s*x + 2*v*x - 2*w*x + x^2)*z*II412[x, z, w, y])/
      (v*PSI[s, w, x, v]) + ((-1 + 2*eps)*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 
        3*s^2*w - 6*s*v*w - 7*v^2*w + 3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 
        14*s*v*x + 3*v^2*x - 2*s*w*x + 2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 
        3*w*x^2 + x^3)*II5b1[v, w, x, y, z])/PSI[s, w, x, v] + 
     (8*(-1 + 2*eps)*(s - x)*x*(s - v - w + x)*II5b2[v, x, w, y, z])/
      PSI[s, w, x, v] - (2*(s^3 - 2*s^2*v + s*v^2 - 3*s^2*w - v^2*w + 
        3*s*w^2 + 2*v*w^2 - w^3 - s^2*x + 8*s*v*x - 3*v^2*x - 2*s*w*x - 
        4*v*w*x + 3*w^2*x - s*x^2 + 2*v*x^2 - 3*w*x^2 + x^3)*JJ4[w, x, y, z])/
      (v*PSI[s, w, x, v]) + ((-1 + eps)*(-1 + 2*eps)*(s^3 + s^2*v - 5*s*v^2 + 
        3*v^3 - 3*s^2*w - 6*s*v*w - 7*v^2*w + 3*s*w^2 + 5*v*w^2 - w^3 - 
        s^2*x + 14*s*v*x + 3*v^2*x - 2*s*w*x + 2*v*w*x + 3*w^2*x - s*x^2 - 
        7*v*x^2 - 3*w*x^2 + x^3)*(v - y + z)*AA[y]*SS[w, x, v])/
      (v*DELTA[v, y, z]*PSI[s, w, x, v]) + 
     ((-1 + eps)*(-1 + 2*eps)*(s^3 + s^2*v - 5*s*v^2 + 3*v^3 - 3*s^2*w - 
        6*s*v*w - 7*v^2*w + 3*s*w^2 + 5*v*w^2 - w^3 - s^2*x + 14*s*v*x + 
        3*v^2*x - 2*s*w*x + 2*v*w*x + 3*w^2*x - s*x^2 - 7*v*x^2 - 3*w*x^2 + 
        x^3)*(v + y - z)*AA[z]*SS[w, x, v])/(v*DELTA[v, y, z]*
       PSI[s, w, x, v]) + ((-1 + eps)*(v - y + z)*AA[y]*TT[w, x, v])/
      (v*DELTA[v, y, z]) + ((-1 + eps)*(v + y - z)*AA[z]*TT[w, x, v])/
      (v*DELTA[v, y, z])
 
derivative[II5b1][0, 0, 1, 0, 0][v_, w_, x_, y_, z_] := 
    derivative[II5b1][0, 1, 0, 0, 0][v, x, w, y, z]

derivative[II5b1][0, 0, 0, 1, 0][v_, w_, x_, y_, z_] := 
    ((-8*y*z)/DELTA[v, y, z]^2 - DELTA[v, y, z]^(-1))*II41[y, w, x, z] - 
     (4*(v - y - z)*z*II41[z, w, x, y])/DELTA[v, y, z]^2 + 
     (1 - 2*eps)*((4*(v + y - z)*z)/DELTA[v, y, z]^2 + DELTA[v, y, z]^(-1))*
      II5b[v, w, x, y, z] + ((1 - 2*eps)*(-v + y - z)*II5b1[v, w, x, y, z])/
      DELTA[v, y, z] + (1 - eps)*AA[y]*((8*z)/DELTA[v, y, z]^2 + 
       1/(y*DELTA[v, y, z]))*SS[w, x, v] + 
     (4*(1 - eps)*(v - y - z)*AA[z]*SS[w, x, v])/DELTA[v, y, z]^2 + 
     ((1 - eps)*(v - y - z)*AA[y]*TT[v, w, x])/(y*DELTA[v, y, z]) + 
     (2*(1 - eps)*AA[z]*TT[v, w, x])/DELTA[v, y, z]
 
derivative[II5b1][0, 0, 0, 0, 1][v_, w_, x_, y_, z_] := 
    derivative[II5b1][0, 0, 0, 1, 0][v, w, x, z, y]
 
derivative[II5b2][1, 0, 0, 0, 0][v_, w_, x_, y_, z_] := 
    derivative[II5b1][0, 1, 0, 0, 0][v, w, x, y, z]

derivative[II5b2][0, 1, 0, 0, 0][v_, w_, x_, y_, z_] := 
    II5b2[v, w, x, y, z]*(-(eps/w) - (2*(-1 + 2*eps)*(-s + w)*
         (s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x + 6*v*x - 2*w*x + 
          x^2))/PSI[s, w, x, v]) + II5b[v, w, x, y, z]*
      (-(((-1 + 2*eps)*(-(eps*s^3) + 3*eps*s^2*v - 3*eps*s*v^2 + eps*v^3 - 
           2*s^2*w + 5*eps*s^2*w + 4*s*v*w - 6*eps*s*v*w - 2*v^2*w + 
           eps*v^2*w + 4*s*w^2 - 7*eps*s*w^2 + 4*v*w^2 - 5*eps*v*w^2 - 
           2*w^3 + 3*eps*w^3 - 2*s^2*x + 5*eps*s^2*x + 4*s*v*x - 
           6*eps*s*v*x - 2*v^2*x + eps*v^2*x - 8*s*w*x + 6*eps*s*w*x - 
           8*v*w*x + 18*eps*v*w*x + 2*w^2*x - 3*eps*w^2*x + 4*s*x^2 - 
           7*eps*s*x^2 + 4*v*x^2 - 5*eps*v*x^2 + 2*w*x^2 - 3*eps*w*x^2 - 
           2*x^3 + 3*eps*x^3))/(w*PSI[s, w, x, v])) + 
       (2*(-1 + 2*eps)^2*(s - v)*v*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 
          2*s*x - 2*v*x + 6*w*x + x^2)*(v - y - z))/(w*DELTA[v, y, z]*
         PSI[s, w, x, v])) - (2*(-1 + eps)^2*(s^2 - 2*s*v + v^2 - 2*s*w - 
        2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 3*x^2)*AA[w]*II[v, y, z])/
      (w*PSI[s, w, x, v]) + (2*(-1 + eps)^2*(-s^2 + 2*s*v - v^2 - 2*s*w - 
        2*v*w + 3*w^2 + 2*s*x + 2*v*x - 2*w*x - x^2)*AA[x]*II[v, y, z])/
      (w*PSI[s, w, x, v]) - (2*(-2 + 3*eps)*(s^2 - 2*s*v + v^2 - 2*s*w - 
        2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 3*x^2)*II41[w, x, y, z])/
      PSI[s, w, x, v] - (2*(-2 + 3*eps)*x*(s^2 - 2*s*v + v^2 + 2*s*w + 
        2*v*w - 3*w^2 - 2*s*x - 2*v*x + 2*w*x + x^2)*II41[x, w, y, z])/
      (w*PSI[s, w, x, v]) + (2*(-1 + 2*eps)*(s - v)*(s^2 - 2*s*v + v^2 - 
        2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x + 6*w*x + x^2)*y*(v - y + z)*
       II41[y, w, x, z])/(w*DELTA[v, y, z]*PSI[s, w, x, v]) + 
     (2*(-1 + 2*eps)*(s - v)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 
        2*s*x - 2*v*x + 6*w*x + x^2)*(v + y - z)*z*II41[z, w, x, y])/
      (w*DELTA[v, y, z]*PSI[s, w, x, v]) + 
     (2*x*(-5*s^2 + 6*s*v - v^2 + 2*s*w - 2*v*w + 3*w^2 + 2*s*x - 2*v*x - 
        6*w*x + 3*x^2)*II412[w, x, y, z])/PSI[s, w, x, v] - 
     (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
        3*x^2)*y*II412[w, y, x, z])/PSI[s, w, x, v] - 
     (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
        3*x^2)*z*II412[w, z, x, y])/PSI[s, w, x, v] - 
     (2*x*(s^2 - 2*s*v + v^2 + 2*s*w + 2*v*w - 3*w^2 - 2*s*x - 2*v*x + 
        2*w*x + x^2)*y*II412[x, y, w, z])/(w*PSI[s, w, x, v]) - 
     (2*x*(s^2 - 2*s*v + v^2 + 2*s*w + 2*v*w - 3*w^2 - 2*s*x - 2*v*x + 
        2*w*x + x^2)*z*II412[x, z, w, y])/(w*PSI[s, w, x, v]) + 
     (2*(-1 + 2*eps)*(s - v)*v*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 
        2*s*x - 2*v*x + 6*w*x + x^2)*II5b1[v, w, x, y, z])/
      (w*PSI[s, w, x, v]) + (2*(-1 + 2*eps)*(s - x)*x*
       (s^2 - 2*s*v + v^2 - 2*s*w + 6*v*w + w^2 - 2*s*x - 2*v*x - 2*w*x + 
        x^2)*II5b2[v, x, w, y, z])/(w*PSI[s, w, x, v]) - 
     ((s^3 - 3*s^2*v + 3*s*v^2 - v^3 + s^2*w - 6*s*v*w + 5*v^2*w - 5*s*w^2 - 
        7*v*w^2 + 3*w^3 + s^2*x - 6*s*v*x + 5*v^2*x + 18*s*w*x + 6*v*w*x - 
        3*w^2*x - 5*s*x^2 - 7*v*x^2 - 3*w*x^2 + 3*x^3)*JJ4[w, x, y, z])/
      (w*PSI[s, w, x, v]) + (2*(-1 + eps)*(-1 + 2*eps)*(s - v)*
       (s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x + 6*w*x + 
        x^2)*(v - y + z)*AA[y]*SS[w, x, v])/(w*DELTA[v, y, z]*
       PSI[s, w, x, v]) + (2*(-1 + eps)*(-1 + 2*eps)*(s - v)*
       (s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 - 2*s*x - 2*v*x + 6*w*x + 
        x^2)*(v + y - z)*AA[z]*SS[w, x, v])/(w*DELTA[v, y, z]*PSI[s, w, x, v])
 
derivative[II5b2][0, 0, 1, 0, 0][v_, w_, x_, y_, z_] := 
    II5b[v, w, x, y, z]*((-2*(-1 + 2*eps)*(-2*s^2 + eps*s^2 + 4*s*v - 
          6*eps*s*v - 2*v^2 + 5*eps*v^2 + 2*eps*s*w - 2*eps*v*w + 2*w^2 - 
          3*eps*w^2 + 2*eps*s*x - 2*eps*v*x - 4*w*x + 6*eps*w*x + 2*x^2 - 
          3*eps*x^2))/PSI[s, w, x, v] + (8*(-1 + 2*eps)^2*(s - v)*v*
         (s + v - w - x)*(v - y - z))/(DELTA[v, y, z]*PSI[s, w, x, v])) + 
     (2*(-1 + eps)^2*(-s^2 + 2*s*v - v^2 - 2*s*w - 2*v*w + 3*w^2 + 2*s*x + 
        2*v*x - 2*w*x - x^2)*AA[w]*II[v, y, z])/(w*PSI[s, w, x, v]) + 
     (2*(-1 + eps)^2*(-s^2 + 2*s*v - v^2 + 2*s*w + 2*v*w - w^2 - 2*s*x - 
        2*v*x - 2*w*x + 3*x^2)*AA[x]*II[v, y, z])/(x*PSI[s, w, x, v]) - 
     (2*(-2 + 3*eps)*(s^2 - 2*s*v + v^2 + 2*s*w + 2*v*w - 3*w^2 - 2*s*x - 
        2*v*x + 2*w*x + x^2)*II41[w, x, y, z])/PSI[s, w, x, v] - 
     (2*(-2 + 3*eps)*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 
        2*v*x + 2*w*x - 3*x^2)*II41[x, w, y, z])/PSI[s, w, x, v] + 
     (8*(-1 + 2*eps)*(s - v)*(s + v - w - x)*y*(v - y + z)*II41[y, w, x, z])/
      (DELTA[v, y, z]*PSI[s, w, x, v]) + 
     (8*(-1 + 2*eps)*(s - v)*(s + v - w - x)*(v + y - z)*z*II41[z, w, x, y])/
      (DELTA[v, y, z]*PSI[s, w, x, v]) - 
     ((s^3 - 3*s^2*v + 3*s*v^2 - v^3 + s^2*w - 6*s*v*w + 5*v^2*w - 5*s*w^2 - 
        7*v*w^2 + 3*w^3 + s^2*x - 6*s*v*x + 5*v^2*x + 18*s*w*x + 6*v*w*x - 
        3*w^2*x - 5*s*x^2 - 7*v*x^2 - 3*w*x^2 + 3*x^3)*II412[w, x, y, z])/
      PSI[s, w, x, v] - (2*(s^2 - 2*s*v + v^2 + 2*s*w + 2*v*w - 3*w^2 - 
        2*s*x - 2*v*x + 2*w*x + x^2)*y*II412[w, y, x, z])/PSI[s, w, x, v] - 
     (2*(s^2 - 2*s*v + v^2 + 2*s*w + 2*v*w - 3*w^2 - 2*s*x - 2*v*x + 2*w*x + 
        x^2)*z*II412[w, z, x, y])/PSI[s, w, x, v] - 
     (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
        3*x^2)*y*II412[x, y, w, z])/PSI[s, w, x, v] - 
     (2*(s^2 - 2*s*v + v^2 - 2*s*w - 2*v*w + w^2 + 2*s*x + 2*v*x + 2*w*x - 
        3*x^2)*z*II412[x, z, w, y])/PSI[s, w, x, v] + 
     (8*(-1 + 2*eps)*(s - v)*v*(s + v - w - x)*II5b1[v, w, x, y, z])/
      PSI[s, w, x, v] + ((-1 + 2*eps)*(s^3 - s^2*v - s*v^2 + v^3 + s^2*w + 
        14*s*v*w - 7*v^2*w - 5*s*w^2 + 3*v*w^2 + 3*w^3 - 3*s^2*x - 2*s*v*x - 
        3*v^2*x - 6*s*w*x + 2*v*w*x - 7*w^2*x + 3*s*x^2 + 3*v*x^2 + 5*w*x^2 - 
        x^3)*II5b2[v, w, x, y, z])/PSI[s, w, x, v] + 
     ((-1 + 2*eps)*(s^3 - s^2*v - s*v^2 + v^3 - 3*s^2*w - 2*s*v*w - 3*v^2*w + 
        3*s*w^2 + 3*v*w^2 - w^3 + s^2*x + 14*s*v*x - 7*v^2*x - 6*s*w*x + 
        2*v*w*x + 5*w^2*x - 5*s*x^2 + 3*v*x^2 - 7*w*x^2 + 3*x^3)*
       II5b2[v, x, w, y, z])/PSI[s, w, x, v] - 
     (2*(5*s^2 - 6*s*v + v^2 - 2*s*w + 2*v*w - 3*w^2 - 2*s*x + 2*v*x + 
        6*w*x - 3*x^2)*JJ4[w, x, y, z])/PSI[s, w, x, v] + 
     (8*(-1 + eps)*(-1 + 2*eps)*(s - v)*(s + v - w - x)*(v - y + z)*AA[y]*
       SS[w, x, v])/(DELTA[v, y, z]*PSI[s, w, x, v]) + 
     (8*(-1 + eps)*(-1 + 2*eps)*(s - v)*(s + v - w - x)*(v + y - z)*AA[z]*
       SS[w, x, v])/(DELTA[v, y, z]*PSI[s, w, x, v])
 
derivative[II5b2][0, 0, 0, 1, 0][v_, w_, x_, y_, z_] := 
    ((v - y - z)*II412[w, y, x, z])/DELTA[v, y, z] + 
     (2*z*II412[w, z, x, y])/DELTA[v, y, z] + 
     ((-1 + 2*eps)*(v - y + z)*II5b2[v, w, x, y, z])/DELTA[v, y, z] + 
     ((-1 + eps)*(-v + y + z)*AA[y]*TT[w, x, v])/(y*DELTA[v, y, z]) - 
     (2*(-1 + eps)*AA[z]*TT[w, x, v])/DELTA[v, y, z]
 
derivative[II5b2][0, 0, 0, 0, 1][v_, w_, x_, y_, z_] := 
    derivative[II5b2][0, 0, 0, 1, 0][v, w, x, z, y]
 
sdds[II5b][v_, w_, x_, y_, z_] := (y*(-v + y - z)*II41[y, w, x, z])/
      DELTA[v, y, z] + (z*(-v - y + z)*II41[z, w, x, y])/DELTA[v, y, z] + 
     (-eps - ((-1 + 2*eps)*v*(v - y - z))/DELTA[v, y, z])*
      II5b[v, w, x, y, z] - v*II5b1[v, w, x, y, z] - w*II5b2[v, w, x, y, z] - 
     x*II5b2[v, x, w, y, z] - ((-1 + eps)*(v - y + z)*AA[y]*SS[w, x, v])/
      DELTA[v, y, z] - ((-1 + eps)*(v + y - z)*AA[z]*SS[w, x, v])/
      DELTA[v, y, z]
 
sdds[II5b1][v_, w_, x_, y_, z_] := (2*y*z*II412[y, z, w, x])/DELTA[v, y, z] + 
     ((v - y - z)*JJ4[w, x, y, z])/DELTA[v, y, z] + 
     II5b2[v, w, x, y, z]*(-(((-1 + eps)*w)/v) + ((-1 + 2*eps)*w*(v - y - z))/
        DELTA[v, y, z] - ((-1 + 2*eps)*w*(3*s^3 - 7*s^2*v + 5*s*v^2 - v^3 - 
          5*s^2*w - 6*s*v*w + 3*v^2*w + s*w^2 - 3*v*w^2 + w^3 + 3*s^2*x + 
          2*s*v*x + 3*v^2*x + 14*s*w*x - 2*v*w*x - w^2*x - 7*s*x^2 - 
          3*v*x^2 - w*x^2 + x^3))/PSI[s, w, x, v]) + 
     II5b2[v, x, w, y, z]*(-(((-1 + eps)*x)/v) + ((-1 + 2*eps)*x*(v - y - z))/
        DELTA[v, y, z] - ((-1 + 2*eps)*x*(3*s^3 - 7*s^2*v + 5*s*v^2 - v^3 + 
          3*s^2*w + 2*s*v*w + 3*v^2*w - 7*s*w^2 - 3*v*w^2 + w^3 - 5*s^2*x - 
          6*s*v*x + 3*v^2*x + 14*s*w*x - 2*v*w*x - w^2*x + s*x^2 - 3*v*x^2 - 
          w*x^2 + x^3))/PSI[s, w, x, v]) + II5b1[v, w, x, y, z]*
      (1 - 2*eps + ((-1 + 2*eps)*v*(v - y - z))/DELTA[v, y, z] - 
       ((-1 + 2*eps)*(2*s^3*v - 6*s^2*v^2 + 6*s*v^3 - 2*v^4 + s^3*w - 
          3*s^2*v*w - 5*s*v^2*w + 7*v^3*w - 3*s^2*w^2 - 4*s*v*w^2 - 
          9*v^2*w^2 + 3*s*w^3 + 5*v*w^3 - w^4 + s^3*x - 3*s^2*v*x - 
          5*s*v^2*x + 7*v^3*x - 2*s^2*w*x + 40*s*v*w*x - 6*v^2*w*x - 
          3*s*w^2*x - 5*v*w^2*x + 4*w^3*x - 3*s^2*x^2 - 4*s*v*x^2 - 
          9*v^2*x^2 - 3*s*w*x^2 - 5*v*w*x^2 - 6*w^2*x^2 + 3*s*x^3 + 5*v*x^3 + 
          4*w*x^3 - x^4))/PSI[s, w, x, v]) + II412[w, y, x, z]*
      ((w*y*(v - y + z))/(v*DELTA[v, y, z]) - 
       (w*(-s^3 + s^2*v + s*v^2 - v^3 + 3*s^2*w + 2*s*v*w + 3*v^2*w - 
          3*s*w^2 - 3*v*w^2 + w^3 + s^2*x - 10*s*v*x + v^2*x + 2*s*w*x + 
          2*v*w*x - 3*w^2*x + s*x^2 + v*x^2 + 3*w*x^2 - x^3)*y)/
        (v*PSI[s, w, x, v])) + II412[x, y, w, z]*
      ((x*y*(v - y + z))/(v*DELTA[v, y, z]) - 
       (x*(-s^3 + s^2*v + s*v^2 - v^3 + s^2*w - 10*s*v*w + v^2*w + s*w^2 + 
          v*w^2 - w^3 + 3*s^2*x + 2*s*v*x + 3*v^2*x + 2*s*w*x + 2*v*w*x + 
          3*w^2*x - 3*s*x^2 - 3*v*x^2 - 3*w*x^2 + x^3)*y)/
        (v*PSI[s, w, x, v])) + II412[w, z, x, y]*
      ((w*(v + y - z)*z)/(v*DELTA[v, y, z]) - 
       (w*(-s^3 + s^2*v + s*v^2 - v^3 + 3*s^2*w + 2*s*v*w + 3*v^2*w - 
          3*s*w^2 - 3*v*w^2 + w^3 + s^2*x - 10*s*v*x + v^2*x + 2*s*w*x + 
          2*v*w*x - 3*w^2*x + s*x^2 + v*x^2 + 3*w*x^2 - x^3)*z)/
        (v*PSI[s, w, x, v])) + II412[x, z, w, y]*
      ((x*(v + y - z)*z)/(v*DELTA[v, y, z]) - 
       (x*(-s^3 + s^2*v + s*v^2 - v^3 + s^2*w - 10*s*v*w + v^2*w + s*w^2 + 
          v*w^2 - w^3 + 3*s^2*x + 2*s*v*x + 3*v^2*x + 2*s*w*x + 2*v*w*x + 
          3*w^2*x - 3*s*x^2 - 3*v*x^2 - 3*w*x^2 + x^3)*z)/
        (v*PSI[s, w, x, v])) + II5b[v, w, x, y, z]*
      ((4*(-1 + 2*eps)^2*v*y*z)/DELTA[v, y, z]^2 + 
       ((-1 + 2*eps)*(eps*v - y + eps*y - z + eps*z))/DELTA[v, y, z] + 
       ((-1 + 2*eps)*(-(eps*s^3*v) + 3*eps*s^2*v^2 - 3*eps*s*v^3 + eps*v^4 - 
          s^3*w + eps*s^3*w + s^2*v*w + s*v^2*w + eps*s*v^2*w - v^3*w - 
          2*eps*v^3*w + 3*s^2*w^2 - 3*eps*s^2*w^2 + 2*s*v*w^2 - eps*s*v*w^2 + 
          3*v^2*w^2 - 3*s*w^3 + 3*eps*s*w^3 - 3*v*w^3 + 2*eps*v*w^3 + w^4 - 
          eps*w^4 - s^3*x + eps*s^3*x + s^2*v*x + s*v^2*x + eps*s*v^2*x - 
          v^3*x - 2*eps*v^3*x + 2*s^2*w*x - 2*eps*s^2*w*x - 20*s*v*w*x + 
          10*eps*s*v*w*x + 2*v^2*w*x + 3*s*w^2*x - 3*eps*s*w^2*x + 
          3*v*w^2*x - 2*eps*v*w^2*x - 4*w^3*x + 4*eps*w^3*x + 3*s^2*x^2 - 
          3*eps*s^2*x^2 + 2*s*v*x^2 - eps*s*v*x^2 + 3*v^2*x^2 + 3*s*w*x^2 - 
          3*eps*s*w*x^2 + 3*v*w*x^2 - 2*eps*v*w*x^2 + 6*w^2*x^2 - 
          6*eps*w^2*x^2 - 3*s*x^3 + 3*eps*s*x^3 - 3*v*x^3 + 2*eps*v*x^3 - 
          4*w*x^3 + 4*eps*w*x^3 + x^4 - eps*x^4))/(v*PSI[s, w, x, v]) - 
       ((-1 + 2*eps)^2*(2*s^3*v - 6*s^2*v^2 + 6*s*v^3 - 2*v^4 + s^3*w - 
          3*s^2*v*w - 5*s*v^2*w + 7*v^3*w - 3*s^2*w^2 - 4*s*v*w^2 - 
          9*v^2*w^2 + 3*s*w^3 + 5*v*w^3 - w^4 + s^3*x - 3*s^2*v*x - 
          5*s*v^2*x + 7*v^3*x - 2*s^2*w*x + 40*s*v*w*x - 6*v^2*w*x - 
          3*s*w^2*x - 5*v*w^2*x + 4*w^3*x - 3*s^2*x^2 - 4*s*v*x^2 - 
          9*v^2*x^2 - 3*s*w*x^2 - 5*v*w*x^2 - 6*w^2*x^2 + 3*s*x^3 + 5*v*x^3 + 
          4*w*x^3 - x^4)*(v - y - z))/(DELTA[v, y, z]*PSI[s, w, x, v])) + 
     II41[z, w, x, y]*((-2*(-1 + 2*eps)*y*(-v + y - z)*z)/DELTA[v, y, z]^2 + 
       ((-1 + 2*eps)*z)/DELTA[v, y, z] + 
       ((-1 + 2*eps)*(-2*s^3*v + 6*s^2*v^2 - 6*s*v^3 + 2*v^4 - s^3*w + 
          3*s^2*v*w + 5*s*v^2*w - 7*v^3*w + 3*s^2*w^2 + 4*s*v*w^2 + 
          9*v^2*w^2 - 3*s*w^3 - 5*v*w^3 + w^4 - s^3*x + 3*s^2*v*x + 
          5*s*v^2*x - 7*v^3*x + 2*s^2*w*x - 40*s*v*w*x + 6*v^2*w*x + 
          3*s*w^2*x + 5*v*w^2*x - 4*w^3*x + 3*s^2*x^2 + 4*s*v*x^2 + 
          9*v^2*x^2 + 3*s*w*x^2 + 5*v*w*x^2 + 6*w^2*x^2 - 3*s*x^3 - 5*v*x^3 - 
          4*w*x^3 + x^4)*(v + y - z)*z)/(v*DELTA[v, y, z]*PSI[s, w, x, v])) + 
     II41[y, w, x, z]*((2*(-1 + 2*eps)*y*(v + y - z)*z)/DELTA[v, y, z]^2 + 
       ((-1 + 2*eps)*y)/DELTA[v, y, z] + 
       ((-1 + 2*eps)*(-2*s^3*v + 6*s^2*v^2 - 6*s*v^3 + 2*v^4 - s^3*w + 
          3*s^2*v*w + 5*s*v^2*w - 7*v^3*w + 3*s^2*w^2 + 4*s*v*w^2 + 
          9*v^2*w^2 - 3*s*w^3 - 5*v*w^3 + w^4 - s^3*x + 3*s^2*v*x + 
          5*s*v^2*x - 7*v^3*x + 2*s^2*w*x - 40*s*v*w*x + 6*v^2*w*x + 
          3*s*w^2*x + 5*v*w^2*x - 4*w^3*x + 3*s^2*x^2 + 4*s*v*x^2 + 
          9*v^2*x^2 + 3*s*w*x^2 + 5*v*w*x^2 + 6*w^2*x^2 - 3*s*x^3 - 5*v*x^3 - 
          4*w*x^3 + x^4)*y*(v - y + z))/(v*DELTA[v, y, z]*PSI[s, w, x, v])) + 
     ((-1 + eps)^2*(s^3 - s^2*v - s*v^2 + v^3 - 3*s^2*w - 2*s*v*w - 3*v^2*w + 
        3*s*w^2 + 3*v*w^2 - w^3 - s^2*x + 10*s*v*x - v^2*x - 2*s*w*x - 
        2*v*w*x + 3*w^2*x - s*x^2 - v*x^2 - 3*w*x^2 + x^3)*AA[w]*II[v, y, z])/
      (v*PSI[s, w, x, v]) + ((-1 + eps)^2*(s^3 - s^2*v - s*v^2 + v^3 - 
        s^2*w + 10*s*v*w - v^2*w - s*w^2 - v*w^2 + w^3 - 3*s^2*x - 2*s*v*x - 
        3*v^2*x - 2*s*w*x - 2*v*w*x - 3*w^2*x + 3*s*x^2 + 3*v*x^2 + 3*w*x^2 - 
        x^3)*AA[x]*II[v, y, z])/(v*PSI[s, w, x, v]) - 
     ((-2 + 3*eps)*w*(-s^3 + s^2*v + s*v^2 - v^3 + 3*s^2*w + 2*s*v*w + 
        3*v^2*w - 3*s*w^2 - 3*v*w^2 + w^3 + s^2*x - 10*s*v*x + v^2*x + 
        2*s*w*x + 2*v*w*x - 3*w^2*x + s*x^2 + v*x^2 + 3*w*x^2 - x^3)*
       II41[w, x, y, z])/(v*PSI[s, w, x, v]) - 
     ((-2 + 3*eps)*x*(-s^3 + s^2*v + s*v^2 - v^3 + s^2*w - 10*s*v*w + v^2*w + 
        s*w^2 + v*w^2 - w^3 + 3*s^2*x + 2*s*v*x + 3*v^2*x + 2*s*w*x + 
        2*v*w*x + 3*w^2*x - 3*s*x^2 - 3*v*x^2 - 3*w*x^2 + x^3)*
       II41[x, w, y, z])/(v*PSI[s, w, x, v]) + 
     (2*w*x*(2*s^3 + s^2*v - 4*s*v^2 + v^3 - 4*s^2*w + 6*s*v*w - 2*v^2*w + 
        2*s*w^2 + v*w^2 - 4*s^2*x + 6*s*v*x - 2*v^2*x - 4*s*w*x - 2*v*w*x + 
        2*s*x^2 + v*x^2)*II412[w, x, y, z])/(v*PSI[s, w, x, v]) - 
     ((-(s^3*v) + 3*s^2*v^2 - 3*s*v^3 + v^4 - 2*s^3*w + 3*s^2*v*w + 
        4*s*v^2*w - 5*v^3*w + 6*s^2*w^2 + 5*s*v*w^2 + 9*v^2*w^2 - 6*s*w^3 - 
        7*v*w^3 + 2*w^4 - 2*s^3*x + 3*s^2*v*x + 4*s*v^2*x - 5*v^3*x + 
        4*s^2*w*x - 50*s*v*w*x + 6*v^2*w*x + 6*s*w^2*x + 7*v*w^2*x - 
        8*w^3*x + 6*s^2*x^2 + 5*s*v*x^2 + 9*v^2*x^2 + 6*s*w*x^2 + 7*v*w*x^2 + 
        12*w^2*x^2 - 6*s*x^3 - 7*v*x^3 - 8*w*x^3 + 2*x^4)*JJ4[w, x, y, z])/
      (v*PSI[s, w, x, v]) + 
     AA[z]*((-2*(-1 + eps)*(-1 + 2*eps)*y*(-v + y - z))/DELTA[v, y, z]^2 + 
       ((-1 + eps)*(-1 + 2*eps))/DELTA[v, y, z] + 
       ((-1 + eps)*(-1 + 2*eps)*(-2*s^3*v + 6*s^2*v^2 - 6*s*v^3 + 2*v^4 - 
          s^3*w + 3*s^2*v*w + 5*s*v^2*w - 7*v^3*w + 3*s^2*w^2 + 4*s*v*w^2 + 
          9*v^2*w^2 - 3*s*w^3 - 5*v*w^3 + w^4 - s^3*x + 3*s^2*v*x + 
          5*s*v^2*x - 7*v^3*x + 2*s^2*w*x - 40*s*v*w*x + 6*v^2*w*x + 
          3*s*w^2*x + 5*v*w^2*x - 4*w^3*x + 3*s^2*x^2 + 4*s*v*x^2 + 
          9*v^2*x^2 + 3*s*w*x^2 + 5*v*w*x^2 + 6*w^2*x^2 - 3*s*x^3 - 5*v*x^3 - 
          4*w*x^3 + x^4)*(v + y - z))/(v*DELTA[v, y, z]*PSI[s, w, x, v]))*
      SS[w, x, v] + AA[y]*((2*(-1 + eps)*(-1 + 2*eps)*(v + y - z)*z)/
        DELTA[v, y, z]^2 + ((-1 + eps)*(-1 + 2*eps))/DELTA[v, y, z] + 
       ((-1 + eps)*(-1 + 2*eps)*(-2*s^3*v + 6*s^2*v^2 - 6*s*v^3 + 2*v^4 - 
          s^3*w + 3*s^2*v*w + 5*s*v^2*w - 7*v^3*w + 3*s^2*w^2 + 4*s*v*w^2 + 
          9*v^2*w^2 - 3*s*w^3 - 5*v*w^3 + w^4 - s^3*x + 3*s^2*v*x + 
          5*s*v^2*x - 7*v^3*x + 2*s^2*w*x - 40*s*v*w*x + 6*v^2*w*x + 
          3*s*w^2*x + 5*v*w^2*x - 4*w^3*x + 3*s^2*x^2 + 4*s*v*x^2 + 
          9*v^2*x^2 + 3*s*w*x^2 + 5*v*w*x^2 + 6*w^2*x^2 - 3*s*x^3 - 5*v*x^3 - 
          4*w*x^3 + x^4)*(v - y + z))/(v*DELTA[v, y, z]*PSI[s, w, x, v]))*
      SS[w, x, v] - ((-1 + eps)*(v - y + z)*AA[y]*TT[v, w, x])/
      DELTA[v, y, z] - ((-1 + eps)*(v + y - z)*AA[z]*TT[v, w, x])/
      DELTA[v, y, z] - ((-1 + eps)*w*(v - y + z)*AA[y]*TT[w, x, v])/
      (v*DELTA[v, y, z]) - ((-1 + eps)*w*(v + y - z)*AA[z]*TT[w, x, v])/
      (v*DELTA[v, y, z]) - ((-1 + eps)*x*(v - y + z)*AA[y]*TT[x, w, v])/
      (v*DELTA[v, y, z]) - ((-1 + eps)*x*(v + y - z)*AA[z]*TT[x, w, v])/
      (v*DELTA[v, y, z])
 
sdds[II5b2][v_, w_, x_, y_, z_] := 
    II5b2[v, w, x, y, z]*(-eps - ((-1 + 2*eps)*(s^3*v - 3*s^2*v^2 + 3*s*v^3 - 
          v^4 + 2*s^3*w - 3*s^2*v*w - 4*s*v^2*w + 5*v^3*w - 6*s^2*w^2 - 
          5*s*v*w^2 - 9*v^2*w^2 + 6*s*w^3 + 7*v*w^3 - 2*w^4 + s^3*x - 
          2*s^2*v*x - 3*s*v^2*x + 4*v^3*x - 3*s^2*w*x + 40*s*v*w*x - 
          5*v^2*w*x - 5*s*w^2*x - 6*v*w^2*x + 7*w^3*x - 3*s^2*x^2 - 
          3*s*v*x^2 - 6*v^2*x^2 - 4*s*w*x^2 - 5*v*w*x^2 - 9*w^2*x^2 + 
          3*s*x^3 + 4*v*x^3 + 5*w*x^3 - x^4))/PSI[s, w, x, v]) + 
     II5b[v, w, x, y, z]*(((-1 + 2*eps)*(-s^3 + 3*s^2*v - 2*eps*s^2*v - 
          3*s*v^2 + 4*eps*s*v^2 + v^3 - 2*eps*v^3 + s^2*w + 2*eps*s^2*w + 
          2*s*v*w - 3*v^2*w + 6*eps*v^2*w + s*w^2 - 4*eps*s*w^2 + 3*v*w^2 - 
          6*eps*v*w^2 - w^3 + 2*eps*w^3 - 5*s^2*x + 6*eps*s^2*x + 6*s*v*x - 
          16*eps*s*v*x - v^2*x + 2*eps*v^2*x - 6*s*w*x + 8*eps*s*w*x - 
          2*v*w*x + 4*eps*v*w*x + 3*w^2*x - 6*eps*w^2*x + 5*s*x^2 - 
          4*eps*s*x^2 - v*x^2 + 2*eps*v*x^2 - 3*w*x^2 + 6*eps*w*x^2 + x^3 - 
          2*eps*x^3))/PSI[s, w, x, v] - 
       ((-1 + 2*eps)^2*v*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 
          3*v^2*w + 5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 
          2*s*w*x - 2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)*
         (v - y - z))/(DELTA[v, y, z]*PSI[s, w, x, v])) + 
     ((-1 + eps)^2*(s^3 - 3*s^2*v + 3*s*v^2 - v^3 - s^2*w - 2*s*v*w + 
        3*v^2*w - s*w^2 - 3*v*w^2 + w^3 - s^2*x - 2*s*v*x + 3*v^2*x + 
        10*s*w*x - 2*v*w*x - w^2*x - s*x^2 - 3*v*x^2 - w*x^2 + x^3)*AA[w]*
       II[v, y, z])/(w*PSI[s, w, x, v]) + 
     (2*(-1 + eps)^2*(3*s^2 - 2*s*v - v^2 - 2*s*w + 2*v*w - w^2 - 2*s*x + 
        2*v*x + 2*w*x - x^2)*AA[x]*II[v, y, z])/PSI[s, w, x, v] + 
     ((-2 + 3*eps)*(s^3 - 3*s^2*v + 3*s*v^2 - v^3 - s^2*w - 2*s*v*w + 
        3*v^2*w - s*w^2 - 3*v*w^2 + w^3 - s^2*x - 2*s*v*x + 3*v^2*x + 
        10*s*w*x - 2*v*w*x - w^2*x - s*x^2 - 3*v*x^2 - w*x^2 + x^3)*
       II41[w, x, y, z])/PSI[s, w, x, v] - 
     (2*(-2 + 3*eps)*x*(-3*s^2 + 2*s*v + v^2 + 2*s*w - 2*v*w + w^2 + 2*s*x - 
        2*v*x - 2*w*x + x^2)*II41[x, w, y, z])/PSI[s, w, x, v] - 
     ((-1 + 2*eps)*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 
        3*v^2*w + 5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 
        2*s*w*x - 2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)*y*
       (v - y + z)*II41[y, w, x, z])/(DELTA[v, y, z]*PSI[s, w, x, v]) - 
     ((-1 + 2*eps)*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 
        3*v^2*w + 5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 
        2*s*w*x - 2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)*
       (v + y - z)*z*II41[z, w, x, y])/(DELTA[v, y, z]*PSI[s, w, x, v]) + 
     (x*(3*s^3 - 7*s^2*v + 5*s*v^2 - v^3 + 9*s^2*w - 2*s*v*w + v^2*w - 
        11*s*w^2 + v*w^2 - w^3 - 5*s^2*x - 6*s*v*x + 3*v^2*x + 10*s*w*x + 
        2*v*w*x + 3*w^2*x + s*x^2 - 3*v*x^2 - 3*w*x^2 + x^3)*
       II412[w, x, y, z])/PSI[s, w, x, v] + 
     ((s^3 - 3*s^2*v + 3*s*v^2 - v^3 - s^2*w - 2*s*v*w + 3*v^2*w - s*w^2 - 
        3*v*w^2 + w^3 - s^2*x - 2*s*v*x + 3*v^2*x + 10*s*w*x - 2*v*w*x - 
        w^2*x - s*x^2 - 3*v*x^2 - w*x^2 + x^3)*y*II412[w, y, x, z])/
      PSI[s, w, x, v] + ((s^3 - 3*s^2*v + 3*s*v^2 - v^3 - s^2*w - 2*s*v*w + 
        3*v^2*w - s*w^2 - 3*v*w^2 + w^3 - s^2*x - 2*s*v*x + 3*v^2*x + 
        10*s*w*x - 2*v*w*x - w^2*x - s*x^2 - 3*v*x^2 - w*x^2 + x^3)*z*
       II412[w, z, x, y])/PSI[s, w, x, v] - 
     (2*x*(-3*s^2 + 2*s*v + v^2 + 2*s*w - 2*v*w + w^2 + 2*s*x - 2*v*x - 
        2*w*x + x^2)*y*II412[x, y, w, z])/PSI[s, w, x, v] - 
     (2*x*(-3*s^2 + 2*s*v + v^2 + 2*s*w - 2*v*w + w^2 + 2*s*x - 2*v*x - 
        2*w*x + x^2)*z*II412[x, z, w, y])/PSI[s, w, x, v] - 
     ((-1 + 2*eps)*v*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 6*s*v*w - 
        3*v^2*w + 5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - v^2*x + 
        2*s*w*x - 2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + x^3)*
       II5b1[v, w, x, y, z])/PSI[s, w, x, v] - 
     ((-1 + 2*eps)*x*(3*s^3 + 3*s^2*v - 7*s*v^2 + v^3 - 7*s^2*w + 2*s*v*w - 
        3*v^2*w + 5*s*w^2 + 3*v*w^2 - w^3 - 5*s^2*x + 14*s*v*x - v^2*x - 
        6*s*w*x - 2*v*w*x + 3*w^2*x + s*x^2 - v*x^2 - 3*w*x^2 + x^3)*
       II5b2[v, x, w, y, z])/PSI[s, w, x, v] + 
     ((3*s^3 - 7*s^2*v + 5*s*v^2 - v^3 - 5*s^2*w - 6*s*v*w + 3*v^2*w + 
        s*w^2 - 3*v*w^2 + w^3 + 9*s^2*x - 2*s*v*x + v^2*x + 10*s*w*x + 
        2*v*w*x - 3*w^2*x - 11*s*x^2 + v*x^2 + 3*w*x^2 - x^3)*
       JJ4[w, x, y, z])/PSI[s, w, x, v] - 
     ((-1 + eps)*(-1 + 2*eps)*(3*s^3 - 5*s^2*v + s*v^2 + v^3 - 7*s^2*w - 
        6*s*v*w - 3*v^2*w + 5*s*w^2 + 3*v*w^2 - w^3 + 3*s^2*x + 14*s*v*x - 
        v^2*x + 2*s*w*x - 2*v*w*x + 3*w^2*x - 7*s*x^2 - v*x^2 - 3*w*x^2 + 
        x^3)*(v - y + z)*AA[y]*SS[w, x, v])/(DELTA[v, y, z]*
       PSI[s, w, x, v]) - ((-1 + eps)*(-1 + 2*eps)*(3*s^3 - 5*s^2*v + s*v^2 + 
        v^3 - 7*s^2*w - 6*s*v*w - 3*v^2*w + 5*s*w^2 + 3*v*w^2 - w^3 + 
        3*s^2*x + 14*s*v*x - v^2*x + 2*s*w*x - 2*v*w*x + 3*w^2*x - 7*s*x^2 - 
        v*x^2 - 3*w*x^2 + x^3)*(v + y - z)*AA[z]*SS[w, x, v])/
      (DELTA[v, y, z]*PSI[s, w, x, v])

(* ------------------ Start of I5c topology results. --------------------- *)

derivative[II5c][1, 0, 0, 0, 0][v_, w_, x_, y_, z_] := 
    (2*(-1 + eps)*w*FF[w, x, y, z])/((-2 + 3*eps)*DELTA[s, w, v]) + 
     (2*(-1 + eps)*x*FF[x, w, y, z])/((-2 + 3*eps)*DELTA[s, w, v]) + 
     (2*(-1 + eps)*y*FF[y, w, x, z])/((-2 + 3*eps)*DELTA[s, w, v]) + 
     (2*(-1 + eps)*z*FF[z, w, x, y])/((-2 + 3*eps)*DELTA[s, w, v]) - 
     ((s - v - w)*II41[v, x, y, z])/DELTA[s, w, v] + 
     (2*x*II41[x, v, y, z])/DELTA[s, w, v] + (2*y*II41[y, v, x, z])/
      DELTA[s, w, v] + (2*z*II41[z, v, x, y])/DELTA[s, w, v] + 
     (4*v*x*II412[v, x, y, z])/((-2 + 3*eps)*DELTA[s, w, v]) + 
     (4*v*y*II412[v, y, x, z])/((-2 + 3*eps)*DELTA[s, w, v]) + 
     (4*v*z*II412[v, z, x, y])/((-2 + 3*eps)*DELTA[s, w, v]) + 
     (4*x*y*II412[x, y, v, z])/((-2 + 3*eps)*DELTA[s, w, v]) + 
     (4*x*z*II412[x, z, v, y])/((-2 + 3*eps)*DELTA[s, w, v]) + 
     (4*y*z*II412[y, z, v, x])/((-2 + 3*eps)*DELTA[s, w, v]) + 
     ((-1 + 2*eps)*(s - v + w)*II5c[v, w, x, y, z])/DELTA[s, w, v] - 
     (2*(s - v - x - y - z)*JJ4[v, x, y, z])/((-2 + 3*eps)*DELTA[s, w, v])
 
derivative[II5c][0, 1, 0, 0, 0][v_, w_, x_, y_, z_] := 
    ((-1 + eps)*(s - v - w)*FF[w, x, y, z])/((-2 + 3*eps)*DELTA[s, w, v]) - 
     ((-1 + eps)*(-s + v + w)*x*FF[x, w, y, z])/((-2 + 3*eps)*w*
       DELTA[s, w, v]) - ((-1 + eps)*(-s + v + w)*y*FF[y, w, x, z])/
      ((-2 + 3*eps)*w*DELTA[s, w, v]) - ((-1 + eps)*(-s + v + w)*z*
       FF[z, w, x, y])/((-2 + 3*eps)*w*DELTA[s, w, v]) - 
     (2*v*II41[v, x, y, z])/DELTA[s, w, v] - 
     ((-s + v + w)*x*II41[x, v, y, z])/(w*DELTA[s, w, v]) - 
     ((-s + v + w)*y*II41[y, v, x, z])/(w*DELTA[s, w, v]) - 
     ((-s + v + w)*z*II41[z, v, x, y])/(w*DELTA[s, w, v]) - 
     (2*v*(-s + v + w)*x*II412[v, x, y, z])/((-2 + 3*eps)*w*DELTA[s, w, v]) - 
     (2*v*(-s + v + w)*y*II412[v, y, x, z])/((-2 + 3*eps)*w*DELTA[s, w, v]) - 
     (2*v*(-s + v + w)*z*II412[v, z, x, y])/((-2 + 3*eps)*w*DELTA[s, w, v]) - 
     (2*(-s + v + w)*x*y*II412[x, y, v, z])/((-2 + 3*eps)*w*DELTA[s, w, v]) - 
     (2*(-s + v + w)*x*z*II412[x, z, v, y])/((-2 + 3*eps)*w*DELTA[s, w, v]) - 
     (2*(-s + v + w)*y*z*II412[y, z, v, x])/((-2 + 3*eps)*w*DELTA[s, w, v]) - 
     ((-1 + 2*eps)*(s^2 - 2*s*v + v^2 - 3*s*w - 3*v*w + 2*w^2)*
       II5c[v, w, x, y, z])/(w*DELTA[s, w, v]) - (x*II5c3[v, w, x, y, z])/w - 
     (y*II5c3[v, w, y, x, z])/w - (z*II5c3[v, w, z, x, y])/w + 
     ((-s + v + w)*(s - v - x - y - z)*JJ4[v, x, y, z])/
      ((-2 + 3*eps)*w*DELTA[s, w, v])
 
derivative[II5c][0, 0, 1, 0, 0][v_, w_, x_, y_, z_] := II5c3[v, w, x, y, z]
 
derivative[II5c][0, 0, 0, 1, 0][v_, w_, x_, y_, z_] := II5c3[v, w, y, x, z]
 
derivative[II5c][0, 0, 0, 0, 1][v_, w_, x_, y_, z_] := II5c3[v, w, z, x, y]
 
derivative[II5c3][1, 0, 0, 0, 0][v_, w_, x_, y_, z_] := 
    (-2*(-1 + eps)*FF[x, w, y, z])/DELTA[s, w, v] - 
     (2*(-2 + 3*eps)*II41[x, v, y, z])/DELTA[s, w, v] + 
     ((-s - 3*v + w)*II412[v, x, y, z])/DELTA[s, w, v] - 
     (2*y*II412[x, y, v, z])/DELTA[s, w, v] - (2*z*II412[x, z, v, y])/
      DELTA[s, w, v] + ((-1 + 2*eps)*(s - v + w)*II5c3[v, w, x, y, z])/
      DELTA[s, w, v] - (2*JJ4[v, x, y, z])/DELTA[s, w, v]
 
derivative[II5c3][0, 1, 0, 0, 0][v_, w_, x_, y_, z_] := 
    ((-1 + eps)*(-s + v + w)*FF[x, w, y, z])/(w*DELTA[s, w, v]) + 
     ((-2 + 3*eps)*(-s + v + w)*II41[x, v, y, z])/(w*DELTA[s, w, v]) + 
     (2*v*(-s + v)*II412[v, x, y, z])/(w*DELTA[s, w, v]) + 
     II5c3[v, w, x, y, z]*((-1 + eps)/w + ((-1 + 2*eps)*(s + v - w))/
        DELTA[s, w, v] - ((-1 + 2*eps)*(w - x)*(w + x - y - z)*
         (w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 - 2*w*z - 2*x*z - 2*y*z + 
          z^2))/(w*PSI[w, x, y, z])) + II412[x, z, v, y]*
      (((-s + v + w)*z)/(w*DELTA[s, w, v]) - 
       (z*(w^3 - w^2*x - w*x^2 + x^3 - w^2*y + 10*w*x*y - x^2*y - w*y^2 - 
          x*y^2 + y^3 - 3*w^2*z - 2*w*x*z - 3*x^2*z - 2*w*y*z - 2*x*y*z - 
          3*y^2*z + 3*w*z^2 + 3*x*z^2 + 3*y*z^2 - z^3))/
        (w*PSI[w, x, y, z])) + II412[x, y, v, z]*
      (((-s + v + w)*y)/(w*DELTA[s, w, v]) - 
       (y*(w^3 - w^2*x - w*x^2 + x^3 - 3*w^2*y - 2*w*x*y - 3*x^2*y + 
          3*w*y^2 + 3*x*y^2 - y^3 - w^2*z + 10*w*x*z - x^2*z - 2*w*y*z - 
          2*x*y*z + 3*y^2*z - w*z^2 - x*z^2 - 3*y*z^2 + z^3))/
        (w*PSI[w, x, y, z])) + JJ4[v, x, y, z]*
      ((-s + v + w)/(w*DELTA[s, w, v]) - (w^3 - 3*w^2*x + 3*w*x^2 - x^3 - 
         w^2*y - 2*w*x*y + 3*x^2*y - w*y^2 - 3*x*y^2 + y^3 - w^2*z - 
         2*w*x*z + 3*x^2*z + 10*w*y*z - 2*x*y*z - y^2*z - w*z^2 - 3*x*z^2 - 
         y*z^2 + z^3)/(w*PSI[w, x, y, z])) + 
     ((-1 + eps)^2*(w^3 - w^2*x - w*x^2 + x^3 - 3*w^2*y - 2*w*x*y - 3*x^2*y + 
        3*w*y^2 + 3*x*y^2 - y^3 - w^2*z + 10*w*x*z - x^2*z - 2*w*y*z - 
        2*x*y*z + 3*y^2*z - w*z^2 - x*z^2 - 3*y*z^2 + z^3)*AA[x]*AA[y]*
       BB[w, v])/(w*x*PSI[w, x, y, z]) + 
     ((-1 + eps)^2*(w^3 - w^2*x - w*x^2 + x^3 - w^2*y + 10*w*x*y - x^2*y - 
        w*y^2 - x*y^2 + y^3 - 3*w^2*z - 2*w*x*z - 3*x^2*z - 2*w*y*z - 
        2*x*y*z - 3*y^2*z + 3*w*z^2 + 3*x*z^2 + 3*y*z^2 - z^3)*AA[x]*AA[z]*
       BB[w, v])/(w*x*PSI[w, x, y, z]) + 
     (2*(-1 + eps)^2*(3*w^2 - 2*w*x - x^2 - 2*w*y + 2*x*y - y^2 - 2*w*z + 
        2*x*z + 2*y*z - z^2)*AA[y]*AA[z]*BB[w, v])/(w*PSI[w, x, y, z]) - 
     (2*y*z*(3*w^2 - 2*w*x - x^2 - 2*w*y + 2*x*y - y^2 - 2*w*z + 2*x*z + 
        2*y*z - z^2)*II412[y, z, v, x])/(w*PSI[w, x, y, z]) - 
     ((-1 + 2*eps)*(-2 + 3*eps)*(w^3 - 3*w^2*x + 3*w*x^2 - x^3 - w^2*y - 
        2*w*x*y + 3*x^2*y - w*y^2 - 3*x*y^2 + y^3 - w^2*z - 2*w*x*z + 
        3*x^2*z + 10*w*y*z - 2*x*y*z - y^2*z - w*z^2 - 3*x*z^2 - y*z^2 + z^3)*
       II5c[v, w, x, y, z])/(w*PSI[w, x, y, z]) - 
     ((-1 + 2*eps)*y*(3*w^3 - 7*w^2*x + 5*w*x^2 - x^3 - 5*w^2*y - 6*w*x*y + 
        3*x^2*y + w*y^2 - 3*x*y^2 + y^3 + 3*w^2*z + 2*w*x*z + 3*x^2*z + 
        14*w*y*z - 2*x*y*z - y^2*z - 7*w*z^2 - 3*x*z^2 - y*z^2 + z^3)*
       II5c3[v, w, y, x, z])/(w*PSI[w, x, y, z]) - 
     ((-1 + 2*eps)*z*(3*w^3 - 7*w^2*x + 5*w*x^2 - x^3 + 3*w^2*y + 2*w*x*y + 
        3*x^2*y - 7*w*y^2 - 3*x*y^2 + y^3 - 5*w^2*z - 6*w*x*z + 3*x^2*z + 
        14*w*y*z - 2*x*y*z - y^2*z + w*z^2 - 3*x*z^2 - y*z^2 + z^3)*
       II5c3[v, w, z, x, y])/(w*PSI[w, x, y, z])
 
derivative[II5c3][0, 0, 1, 0, 0][v_, w_, x_, y_, z_] := 
    II5c3[v, w, x, y, z]*(-(eps/x) - (2*(-1 + 2*eps)*(-w + x)*
         (w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 - 2*w*z - 2*x*z + 6*y*z + 
          z^2))/PSI[w, x, y, z]) - 
     (2*(-1 + eps)^2*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 + 2*w*z + 
        2*x*z + 2*y*z - 3*z^2)*AA[x]*AA[y]*BB[w, v])/(x*PSI[w, x, y, z]) - 
     (2*(-1 + eps)^2*(w^2 - 2*w*x + x^2 + 2*w*y + 2*x*y - 3*y^2 - 2*w*z - 
        2*x*z + 2*y*z + z^2)*AA[x]*AA[z]*BB[w, v])/(x*PSI[w, x, y, z]) + 
     (2*(-1 + eps)^2*(-w^2 - 2*w*x + 3*x^2 + 2*w*y - 2*x*y - y^2 + 2*w*z - 
        2*x*z + 2*y*z - z^2)*AA[y]*AA[z]*BB[w, v])/(x*PSI[w, x, y, z]) + 
     (2*y*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 + 2*w*z + 2*x*z + 2*y*z - 
        3*z^2)*II412[x, y, v, z])/PSI[w, x, y, z] + 
     (2*z*(w^2 - 2*w*x + x^2 + 2*w*y + 2*x*y - 3*y^2 - 2*w*z - 2*x*z + 
        2*y*z + z^2)*II412[x, z, v, y])/PSI[w, x, y, z] - 
     (2*y*z*(-w^2 - 2*w*x + 3*x^2 + 2*w*y - 2*x*y - y^2 + 2*w*z - 2*x*z + 
        2*y*z - z^2)*II412[y, z, v, x])/(x*PSI[w, x, y, z]) - 
     ((-1 + 2*eps)*(-2 + 3*eps)*(-w^3 + 3*w^2*x - 3*w*x^2 + x^3 + 3*w^2*y - 
        2*w*x*y - x^2*y - 3*w*y^2 - x*y^2 + y^3 + 3*w^2*z - 2*w*x*z - x^2*z - 
        2*w*y*z + 10*x*y*z - y^2*z - 3*w*z^2 - x*z^2 - y*z^2 + z^3)*
       II5c[v, w, x, y, z])/(x*PSI[w, x, y, z]) + 
     (2*(-1 + 2*eps)*(w - y)*y*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 - 
        2*w*z + 6*x*z - 2*y*z + z^2)*II5c3[v, w, y, x, z])/
      (x*PSI[w, x, y, z]) + (2*(-1 + 2*eps)*(w - z)*z*
       (w^2 - 2*w*x + x^2 - 2*w*y + 6*x*y + y^2 - 2*w*z - 2*x*z - 2*y*z + 
        z^2)*II5c3[v, w, z, x, y])/(x*PSI[w, x, y, z]) - 
     ((-w^3 + 3*w^2*x - 3*w*x^2 + x^3 + 3*w^2*y - 2*w*x*y - x^2*y - 3*w*y^2 - 
        x*y^2 + y^3 + 3*w^2*z - 2*w*x*z - x^2*z - 2*w*y*z + 10*x*y*z - 
        y^2*z - 3*w*z^2 - x*z^2 - y*z^2 + z^3)*JJ4[v, x, y, z])/
      (x*PSI[w, x, y, z])
 
derivative[II5c3][0, 0, 0, 1, 0][v_, w_, x_, y_, z_] := 
    ((-1 + eps)^2*(-w^3 + 3*w^2*x - 3*w*x^2 + x^3 + 3*w^2*y - 2*w*x*y - 
        x^2*y - 3*w*y^2 - x*y^2 + y^3 + 3*w^2*z - 2*w*x*z - x^2*z - 2*w*y*z + 
        10*x*y*z - y^2*z - 3*w*z^2 - x*z^2 - y*z^2 + z^3)*AA[x]*AA[y]*
       BB[w, v])/(x*y*PSI[w, x, y, z]) + 
     (2*(-1 + eps)^2*(-w^2 - 2*w*x + 3*x^2 + 2*w*y - 2*x*y - y^2 + 2*w*z - 
        2*x*z + 2*y*z - z^2)*AA[x]*AA[z]*BB[w, v])/(x*PSI[w, x, y, z]) + 
     (2*(-1 + eps)^2*(-w^2 + 2*w*x - x^2 - 2*w*y - 2*x*y + 3*y^2 + 2*w*z + 
        2*x*z - 2*y*z - z^2)*AA[y]*AA[z]*BB[w, v])/(y*PSI[w, x, y, z]) + 
     ((w^3 - 3*w^2*x + 3*w*x^2 - x^3 - 3*w^2*y + 2*w*x*y + x^2*y + 3*w*y^2 + 
        x*y^2 - y^3 - 3*w^2*z + 2*w*x*z + x^2*z + 2*w*y*z - 10*x*y*z + 
        y^2*z + 3*w*z^2 + x*z^2 + y*z^2 - z^3)*II412[x, y, v, z])/
      PSI[w, x, y, z] + (2*z*(w^2 + 2*w*x - 3*x^2 - 2*w*y + 2*x*y + y^2 - 
        2*w*z + 2*x*z - 2*y*z + z^2)*II412[x, z, v, y])/PSI[w, x, y, z] + 
     (2*z*(w^2 - 2*w*x + x^2 + 2*w*y + 2*x*y - 3*y^2 - 2*w*z - 2*x*z + 
        2*y*z + z^2)*II412[y, z, v, x])/PSI[w, x, y, z] + 
     (2*(-1 + 2*eps)*(-2 + 3*eps)*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 + 
        2*w*z + 2*x*z + 2*y*z - 3*z^2)*II5c[v, w, x, y, z])/PSI[w, x, y, z] + 
     ((-1 + 2*eps)*(w^3 + w^2*x - 5*w*x^2 + 3*x^3 - 3*w^2*y - 6*w*x*y - 
        7*x^2*y + 3*w*y^2 + 5*x*y^2 - y^3 - w^2*z + 14*w*x*z + 3*x^2*z - 
        2*w*y*z + 2*x*y*z + 3*y^2*z - w*z^2 - 7*x*z^2 - 3*y*z^2 + z^3)*
       II5c3[v, w, x, y, z])/PSI[w, x, y, z] + 
     ((-1 + 2*eps)*(w^3 - 3*w^2*x + 3*w*x^2 - x^3 + w^2*y - 6*w*x*y + 
        5*x^2*y - 5*w*y^2 - 7*x*y^2 + 3*y^3 - w^2*z - 2*w*x*z + 3*x^2*z + 
        14*w*y*z + 2*x*y*z + 3*y^2*z - w*z^2 - 3*x*z^2 - 7*y*z^2 + z^3)*
       II5c3[v, w, y, x, z])/PSI[w, x, y, z] + 
     (8*(-1 + 2*eps)*(w - z)*z*(w - x - y + z)*II5c3[v, w, z, x, y])/
      PSI[w, x, y, z] + (2*(w^2 - 2*w*x + x^2 - 2*w*y - 2*x*y + y^2 + 2*w*z + 
        2*x*z + 2*y*z - 3*z^2)*JJ4[v, x, y, z])/PSI[w, x, y, z]
 
derivative[II5c3][0, 0, 0, 0, 1][v_, w_, x_, y_, z_] := 
    derivative[II5c3][0, 0, 0, 1, 0][v, w, x, z, y]
 
sdds[II5c][v_, w_, x_, y_, z_] := ((-1 + eps)*w*(-s - v + w)*FF[w, x, y, z])/
      ((-2 + 3*eps)*DELTA[s, w, v]) - ((-1 + eps)*(s + v - w)*x*
       FF[x, w, y, z])/((-2 + 3*eps)*DELTA[s, w, v]) - 
     ((-1 + eps)*(s + v - w)*y*FF[y, w, x, z])/((-2 + 3*eps)*
       DELTA[s, w, v]) - ((-1 + eps)*(s + v - w)*z*FF[z, w, x, y])/
      ((-2 + 3*eps)*DELTA[s, w, v]) + (v*(s - v + w)*II41[v, x, y, z])/
      DELTA[s, w, v] - ((s + v - w)*x*II41[x, v, y, z])/DELTA[s, w, v] - 
     ((s + v - w)*y*II41[y, v, x, z])/DELTA[s, w, v] - 
     ((s + v - w)*z*II41[z, v, x, y])/DELTA[s, w, v] - 
     (2*v*(s + v - w)*x*II412[v, x, y, z])/((-2 + 3*eps)*DELTA[s, w, v]) - 
     (2*v*(s + v - w)*y*II412[v, y, x, z])/((-2 + 3*eps)*DELTA[s, w, v]) - 
     (2*v*(s + v - w)*z*II412[v, z, x, y])/((-2 + 3*eps)*DELTA[s, w, v]) - 
     (2*(s + v - w)*x*y*II412[x, y, v, z])/((-2 + 3*eps)*DELTA[s, w, v]) - 
     (2*(s + v - w)*x*z*II412[x, z, v, y])/((-2 + 3*eps)*DELTA[s, w, v]) - 
     (2*(s + v - w)*y*z*II412[y, z, v, x])/((-2 + 3*eps)*DELTA[s, w, v]) + 
     (-eps - ((-1 + 2*eps)*(s*v - v^2 + s*w + 2*v*w - w^2))/DELTA[s, w, v])*
      II5c[v, w, x, y, z] + ((s + v - w)*(s - v - x - y - z)*JJ4[v, x, y, z])/
      ((-2 + 3*eps)*DELTA[s, w, v])
 
sdds[II5c3][v_, w_, x_, y_, z_] := ((-1 + eps)*(s + v - w)*FF[x, w, y, z])/
      DELTA[s, w, v] + ((-2 + 3*eps)*(s + v - w)*II41[x, v, y, z])/
      DELTA[s, w, v] + (v*(3*s + v - w)*II412[v, x, y, z])/DELTA[s, w, v] + 
     ((s + v - w)*y*II412[x, y, v, z])/DELTA[s, w, v] + 
     ((s + v - w)*z*II412[x, z, v, y])/DELTA[s, w, v] + 
     (-eps - ((-1 + 2*eps)*(s*v - v^2 + s*w + 2*v*w - w^2))/DELTA[s, w, v])*
      II5c3[v, w, x, y, z] + ((s + v - w)*JJ4[v, x, y, z])/DELTA[s, w, v]

